Efficient numerical methods for the Navier-Stokes-Nernst-Planck-Poisson equations

We propose in this paper efficient first/second-order time-stepping schemes for the evolutional Navier-Stokes-Nernst-Planck-Poisson equations. The proposed schemes are constructed using an auxiliary variable reformulation and sophisticated treatment of the terms coupling different equations. By introducing a dynamic equation for the auxiliary variable and reformulating the original equations into an equivalent system, we construct first- and second-order semi-implicit linearized schemes for the underlying problem. The main advantages of the proposed method are: (1) the schemes are unconditionally stable in the sense that a discrete energy keeps decay during the time stepping; (2) the concentration components of the discrete solution preserve positivity and mass conservation; (3) the delicate implementation shows that the proposed schemes can be very efficiently realized, with computational complexity close to a semi-implicit scheme. Some numerical examples are presented to demonstrate the accuracy and performance of the proposed method. As far as the best we know, this is the first second-order method which satisfies all the above properties for the Navier-Stokes-Nernst-Planck-Poisson equations.

==> figures/ex3/order2_3.m <==
close all 
%dt=[  1.000000E-02  5.000000E-03  2.000000E-03  1.000000E-03  5.000000E-04  2.000000E-04  1.000000E-04  5.000000E-05 2.000000E-05];
% final time T=0.1
% Re=1
%  erruv2nd=[ 6.795908E-03  1.890414E-03  2.732485E-04	  6.656355E-05  1.647563E-05  2.622714E-06  6.510251E-07  1.566218E-07  1.977454E-08];
%  errp2nd=[ 1.221232E-02	2.432726E-03 3.075340E-04   6.845558E-05     1.584843E-05  2.337913E-06  5.691264E-07  1.566218E-07  3.317873E-08];
%  errc12nd=[2.528238E-02  4.647769E-03  6.311779E-04  1.507156E-04	3.690211E-05	5.824890E-06  1.440015E-06  3.484732E-07  4.351118E-08];
%  errc22nd=[  3.399449E-02  6.154000E-03  8.336706E-04  1.990383E-04  4.874131E-05  7.695140E-06  1.902533E-06  4.604248E-07  5.749530E-08];
%  errphi2nd=[2.986747E-03  5.467422E-04  7.473754E-05  1.791362E-05  4.395932E-06  6.948883E-07  1.718716E-07  4.160147E-08  5.195240E-09];
%
%Re=100,t=0.2,Nx=Ny=64
% dt=[    5.000000E-02 2.000000E-02  1.000000E-02  5.000000E-03  2.000000E-03  1.000000E-03  5.000000E-04  2.000000E-04  1.000000E-04  5.000000E-05  2.000000E-05];
%  erruv2nd=[  0.703320    0.107478      5.900039E-03  1.268278E-03  1.997769E-04  5.025537E-05  1.447389E-05  5.789304E-06  3.199645E-06  1.350499E-06  2.951992E-07];
%  errp2nd=[    1.09900      8.861922E-02  2.038661E-02  9.148549E-03  3.315530E-03  1.581146E-03  7.207069E-04  3.078503E-04  1.503230E-04  7.496250E-05  1.425861E-05];
%  errc12nd=[  0.787597      2.239365E-02  2.991313E-03  5.640064E-04  7.808561E-05  1.873914E-05  4.596944E-06  7.262396E-07  1.795752E-07  4.345728E-08  5.424968E-09];
%  errc22nd=[   0.697638   2.289887E-02  3.200277E-03  6.078357E-04  8.392030E-05  2.011888E-05  4.934268E-06  7.795456E-07  1.927684E-07  4.665571E-08  5.827318E-09   ];
%  errphi2nd=[  7.467019E-02  2.005141E-03  2.630357E-04  4.900827E-05  6.728661E-06  1.611085E-06  3.948701E-07  6.235659E-08  1.541709E-08  3.730911E-09  4.658554E-10];
%   
%re=100,t=0.1,Nx=Ny=128
dt=[    5.000000E-02 2.000000E-02  1.000000E-02  5.000000E-03  2.000000E-03  1.000000E-03  5.000000E-04  2.000000E-04  1.000000E-04 5.000000E-05  2.000000E-05];
 erruv2nd=[   0.188519      4.692681E-02  8.530179E-03  1.928536E-03  3.028254E-04  7.547732E-05  1.884239E-05  3.006649E-06  7.458689E-07  1.807982E-07  2.259710E-08];
 errp2nd=[  0.478077     7.574077E-02  2.189334E-02  9.301782E-03  3.466172E-03  1.698569E-03  8.356964E-04  3.229953E-04  1.527508E-04  6.786694E-05  1.698261E-05];
 errc12nd=[   1.26410      0.173829      2.429636E-02  4.414949E-03  5.956749E-04  1.418805E-04  3.469019E-05  5.470662E-06  1.351984E-06  3.271126E-07  4.084152E-08];
 errc22nd=[    2.25077     0.271378   3.285958E-02  5.895056E-03  7.928264E-04  1.887526E-04  4.615343E-05  7.279701E-06  1.799218E-06  4.353459E-07  5.435863E-08];
 errphi2nd=[  0.182368    2.151509E-02  2.776767E-03  4.971045E-04  6.675356E-05  1.588446E-05  3.882756E-06  6.122664E-07   1.513100E-07  3.660941E-08  4.570858E-09];
  

 

 %reference line
er2=1e-7;er22=2e-6;h1=0.00002;
x=h1:0.0001:0.1;
y1 =x.^1*(1/(h1)^1)*er2;
y2 =x.^2*(1/(h1)^2)*er2;
y2ns =x.^2*(1/(h1)^2)*er2;
y2npp =x.^2*(1/(h1)^2)*er22;
er3=2e-7;
er32=5e-12;
y3=x.^3*(er3/(h1^3));
y32=x.^(3/2)*(er32/(h1^3));
figure(3);
set(gcf,'unit','centimeters','position',[10,10,18,15]);
loglog(dt,erruv2nd,'o-','MarkerSize',6,'LineWidth',2.0,'Color',[0.6 0.3 0.9]);hold on%u
loglog(dt,errp2nd,'s-','MarkerSize',6,'LineWidth',2.0,'Color',[0.2 0.7 0.4]);hold on%p
 loglog(x,y2ns,'-.','LineWidth',1.2,'Color',[0.8 0.4 0.4]); hold on%slope2
  loglog(x,y32,'-.','LineWidth',1.2,'Color',[0.5 0.3 0.8]); hold on%slope2
 q=legend('velocity','pressure','line of slope 2','line of slope 3/2');hold on
 
grid on;
set(q,'Location','northwest','NumColumns',1,'FontSize',15);
xlabel('\Deltat');
ylabel('L^2 Errors');
%axis([8e-6,1e-1,1e-12,5e-0]);
set(gca,'FontSize',15);
savepng('ord2-3ns.png');

figure(4);
set(gcf,'unit','centimeters','position',[10,10,18,15]);
loglog(dt,errc12nd,'s-','MarkerSize',6,'LineWidth',2,'Color',[0.1 0.3 0.9]);hold on%p
loglog(dt,errc22nd,'v-','MarkerSize',6,'LineWidth',2,'Color',[0.5 0.5 0.2]);hold on%p
loglog(dt,errphi2nd,'s-','MarkerSize',6,'LineWidth',2,'Color',[0.1 0.3 0.5]);hold on%p
loglog(x,y2npp,'-.','LineWidth',1.2,'Color',[0.8 0.4 0.4]); hold on%slope2
 q=legend('L^2-c_1','L^2-c_2','L^2-\phi','line of slope 2');hold on
%  loglog(x,y3,'--','LineWidth',1.2); hold on%slope3
grid on;
set(q,'Location','northwest','NumColumns',1,'FontSize',15);
xlabel('\Deltat');
ylabel('L^2 Errors');
%axis([8e-6,1e-1,1e-12,5e-1]);
set(gca,'FontSize',15);
savepng('ord2-3npp.png')
 
function savepng(filename)
    fig = gcf; 
    fig.PaperPositionMode = 'auto'; 
    fig_pos = fig.PaperPosition; 
    fig.PaperSize = [fig_pos(3) fig_pos(4)];
    print(fig,filename,'-dpng')
end
 

==> figures/ex4/ex3_energy_1ord_0001.m <==
 A1=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3041    
  3.000000E-03   22.2615    
  4.000000E-03   22.2207    
  5.000000E-03   22.1815    
  6.000000E-03   22.1439    
  7.000000E-03   22.1076    
  8.000000E-03   22.0728    
  9.000000E-03   22.0392    
  1.000000E-02   22.0069    
  1.100000E-02   21.9757    
  1.200000E-02   21.9456    
  1.300000E-02   21.9165    
  1.400000E-02   21.8883    
  1.500000E-02   21.8611    
  1.600000E-02   21.8348    
  1.700000E-02   21.8093    
  1.800000E-02   21.7846    
  1.900000E-02   21.7607    
  2.000000E-02   21.7374    
  2.100000E-02   21.7149    
  2.200000E-02   21.6930    
  2.300000E-02   21.6717    
  2.400000E-02   21.6510    
  2.500000E-02   21.6308    
  2.600000E-02   21.6112    
  2.700000E-02   21.5921    
  2.800000E-02   21.5735    
  2.900000E-02   21.5553    
  3.000000E-02   21.5377    
  3.100000E-02   21.5204    
  3.200000E-02   21.5035    
  3.300000E-02   21.4871    
  3.400000E-02   21.4710    
  3.500000E-02   21.4552    
  3.600000E-02   21.4398    
  3.700000E-02   21.4248    
  3.800000E-02   21.4100    
  3.900000E-02   21.3956    
  4.000000E-02   21.3814    
  4.100000E-02   21.3675    
  4.200000E-02   21.3539    
  4.300000E-02   21.3405    
  4.400000E-02   21.3274    
  4.500000E-02   21.3145    
  4.600000E-02   21.3019    
  4.700000E-02   21.2895    
  4.800000E-02   21.2772    
  4.900000E-02   21.2652    
  5.000000E-02   21.2533    
  5.100000E-02   21.2417    
  5.200000E-02   21.2302    
  5.300000E-02   21.2189    
  5.400000E-02   21.2078    
  5.500000E-02   21.1968    
  5.600000E-02   21.1859    
  5.700000E-02   21.1752    
  5.800000E-02   21.1647    
  5.900000E-02   21.1543    
  6.000000E-02   21.1440    
  6.100000E-02   21.1338    
  6.200000E-02   21.1237    
  6.300000E-02   21.1138    
  6.400000E-02   21.1040    
  6.500000E-02   21.0943    
  6.600000E-02   21.0847    
  6.700000E-02   21.0751    
  6.800000E-02   21.0657    
  6.900000E-02   21.0564    
  7.000000E-02   21.0471    
  7.100000E-02   21.0380    
  7.200000E-02   21.0289    
  7.300000E-02   21.0199    
  7.400000E-02   21.0110    
  7.500000E-02   21.0021    
  7.600000E-02   20.9934    
  7.700000E-02   20.9846    
  7.800000E-02   20.9760    
  7.900000E-02   20.9674    
  8.000000E-02   20.9589    
  8.100000E-02   20.9504    
  8.200000E-02   20.9420    
  8.300000E-02   20.9337    
  8.400000E-02   20.9254    
  8.500000E-02   20.9171    
  8.600000E-02   20.9089    
  8.700000E-02   20.9008    
  8.800000E-02   20.8927    
  8.900000E-02   20.8846    
  9.000000E-02   20.8766    
  9.100000E-02   20.8686    
  9.200000E-02   20.8607    
  9.300000E-02   20.8528    
  9.400000E-02   20.8449    
  9.500000E-02   20.8371    
  9.600000E-02   20.8293    
  9.700000E-02   20.8215    
  9.800000E-02   20.8138    
  9.900000E-02   20.8061    
  0.100000       20.7985    
  0.101000       20.7908    
  0.102000       20.7832    
  0.103000       20.7757    
  0.104000       20.7681    
  0.105000       20.7606    
  0.106000       20.7531    
  0.107000       20.7456    
  0.108000       20.7382    
  0.109000       20.7308    
  0.110000       20.7234    
  0.111000       20.7160    
  0.112000       20.7087    
  0.113000       20.7013    
  0.114000       20.6940    
  0.115000       20.6867    
  0.116000       20.6795    
  0.117000       20.6722    
  0.118000       20.6650    
  0.119000       20.6578    
  0.120000       20.6506    
  0.121000       20.6434    
  0.122000       20.6362    
  0.123000       20.6291    
  0.124000       20.6220    
  0.125000       20.6149    
  0.126000       20.6078    
  0.127000       20.6007    
  0.128000       20.5936    
  0.129000       20.5866    
  0.130000       20.5795    
  0.131000       20.5725    
  0.132000       20.5655    
  0.133000       20.5585    
  0.134000       20.5515    
  0.135000       20.5446    
  0.136000       20.5376    
  0.137000       20.5307    
  0.138000       20.5237    
  0.139000       20.5168    
  0.140000       20.5099    
  0.141000       20.5030    
  0.142000       20.4961    
  0.143000       20.4893    
  0.144000       20.4824    
  0.145000       20.4756    
  0.146000       20.4687    
  0.147000       20.4619    
  0.148000       20.4551    
  0.149000       20.4483    
  0.150000       20.4415    
  0.151000       20.4348    
  0.152000       20.4280    
  0.153000       20.4212    
  0.154000       20.4145    
  0.155000       20.4077    
  0.156000       20.4010    
  0.157000       20.3943    
  0.158000       20.3876    
  0.159000       20.3809    
  0.160000       20.3742    
  0.161000       20.3675    
  0.162000       20.3609    
  0.163000       20.3542    
  0.164000       20.3476    
  0.165000       20.3409    
  0.166000       20.3343    
  0.167000       20.3277    
  0.168000       20.3211    
  0.169000       20.3145    
  0.170000       20.3079    
  0.171000       20.3013    
  0.172000       20.2947    
  0.173000       20.2882    
  0.174000       20.2816    
  0.175000       20.2751    
  0.176000       20.2685    
  0.177000       20.2620    
  0.178000       20.2555    
  0.179000       20.2490    
  0.180000       20.2425    
  0.181000       20.2360    
  0.182000       20.2295    
  0.183000       20.2230    
  0.184000       20.2165    
  0.185000       20.2101    
  0.186000       20.2036    
  0.187000       20.1972    
  0.188000       20.1908    
  0.189000       20.1843    
  0.190000       20.1779    
  0.191000       20.1715    
  0.192000       20.1651    
  0.193000       20.1587    
  0.194000       20.1523    
  0.195000       20.1460    
  0.196000       20.1396    
  0.197000       20.1332    
  0.198000       20.1269    
  0.199000       20.1205    
  0.200000       20.1142    
  0.201000       20.1079    
  0.202000       20.1016    
  0.203000       20.0953    
  0.204000       20.0890    
  0.205000       20.0827    
  0.206000       20.0764    
  0.207000       20.0701    
  0.208000       20.0639    
  0.209000       20.0576    
  0.210000       20.0513    
  0.211000       20.0451    
  0.212000       20.0389    
  0.213000       20.0326    
  0.214000       20.0264    
  0.215000       20.0202    
  0.216000       20.0140    
  0.217000       20.0078    
  0.218000       20.0016    
  0.219000       19.9954    
  0.220000       19.9893    
  0.221000       19.9831    
  0.222000       19.9770    
  0.223000       19.9708    
  0.224000       19.9647    
  0.225000       19.9585    
  0.226000       19.9524    
  0.227000       19.9463    
  0.228000       19.9402    
  0.229000       19.9341    
  0.230000       19.9280    
  0.231000       19.9219    
  0.232000       19.9158    
  0.233000       19.9098    
  0.234000       19.9037    
  0.235000       19.8977    
  0.236000       19.8916    
  0.237000       19.8856    
  0.238000       19.8795    
  0.239000       19.8735    
  0.240000       19.8675    
  0.241000       19.8615    
  0.242000       19.8555    
  0.243000       19.8495    
  0.244000       19.8435    
  0.245000       19.8375    
  0.246000       19.8316    
  0.247000       19.8256    
  0.248000       19.8197    
  0.249000       19.8137    
  0.250000       19.8078    
  0.251000       19.8018    
  0.252000       19.7959    
  0.253000       19.7900    
  0.254000       19.7841    
  0.255000       19.7782    
  0.256000       19.7723    
  0.257000       19.7664    
  0.258000       19.7605    
  0.259000       19.7546    
  0.260000       19.7488    
  0.261000       19.7429    
  0.262000       19.7371    
  0.263000       19.7312    
  0.264000       19.7254    
  0.265000       19.7196    
  0.266000       19.7137    
  0.267000       19.7079    
  0.268000       19.7021    
  0.269000       19.6963    
  0.270000       19.6905    
  0.271000       19.6847    
  0.272000       19.6790    
  0.273000       19.6732    
  0.274000       19.6674    
  0.275000       19.6617    
  0.276000       19.6559    
  0.277000       19.6502    
  0.278000       19.6444    
  0.279000       19.6387    
  0.280000       19.6330    
  0.281000       19.6273    
  0.282000       19.6216    
  0.283000       19.6159    
  0.284000       19.6102    
  0.285000       19.6045    
  0.286000       19.5988    
  0.287000       19.5932    
  0.288000       19.5875    
  0.289000       19.5818    
  0.290000       19.5762    
  0.291000       19.5705    
  0.292000       19.5649    
  0.293000       19.5593    
  0.294000       19.5536    
  0.295000       19.5480    
  0.296000       19.5424    
  0.297000       19.5368    
  0.298000       19.5312    
  0.299000       19.5256    
  0.300000       19.5200    
  0.301000       19.5145    
  0.302000       19.5089    
  0.303000       19.5033    
  0.304000       19.4978    
  0.305000       19.4922    
  0.306000       19.4867    
  0.307000       19.4812    
  0.308000       19.4756    
  0.309000       19.4701    
  0.310000       19.4646    
  0.311000       19.4591    
  0.312000       19.4536    
  0.313000       19.4481    
  0.314000       19.4426    
  0.315000       19.4371    
  0.316000       19.4316    
  0.317000       19.4262    
  0.318000       19.4207    
  0.319000       19.4153    
  0.320000       19.4098    
  0.321000       19.4044    
  0.322000       19.3989    
  0.323000       19.3935    
  0.324000       19.3881    
  0.325000       19.3827    
  0.326000       19.3772    
  0.327000       19.3718    
  0.328000       19.3664    
  0.329000       19.3611    
  0.330000       19.3557    
  0.331000       19.3503    
  0.332000       19.3449    
  0.333000       19.3395    
  0.334000       19.3342    
  0.335000       19.3288    
  0.336000       19.3235    
  0.337000       19.3181    
  0.338000       19.3128    
  0.339000       19.3075    
  0.340000       19.3022    
  0.341000       19.2969    
  0.342000       19.2915    
  0.343000       19.2862    
  0.344000       19.2809    
  0.345000       19.2757    
  0.346000       19.2704    
  0.347000       19.2651    
  0.348000       19.2598    
  0.349000       19.2546    
  0.350000       19.2493    
  0.351000       19.2440    
  0.352000       19.2388    
  0.353000       19.2335    
  0.354000       19.2283    
  0.355000       19.2231    
  0.356000       19.2179    
  0.357000       19.2126    
  0.358000       19.2074    
  0.359000       19.2022    
  0.360000       19.1970    
  0.361000       19.1918    
  0.362000       19.1866    
  0.363000       19.1815    
  0.364000       19.1763    
  0.365000       19.1711    
  0.366000       19.1660    
  0.367000       19.1608    
  0.368000       19.1557    
  0.369000       19.1505    
  0.370000       19.1454    
  0.371000       19.1402    
  0.372000       19.1351    
  0.373000       19.1300    
  0.374000       19.1249    
  0.375000       19.1198    
  0.376000       19.1147    
  0.377000       19.1096    
  0.378000       19.1045    
  0.379000       19.0994    
  0.380000       19.0943    
  0.381000       19.0892    
  0.382000       19.0842    
  0.383000       19.0791    
  0.384000       19.0740    
  0.385000       19.0690    
  0.386000       19.0639    
  0.387000       19.0589    
  0.388000       19.0539    
  0.389000       19.0488    
  0.390000       19.0438    
  0.391000       19.0388    
  0.392000       19.0338    
  0.393000       19.0288    
  0.394000       19.0238    
  0.395000       19.0188    
  0.396000       19.0138    
  0.397000       19.0088    
  0.398000       19.0038    
  0.399000       18.9988    
  0.400000       18.9939    
  0.401000       18.9889    
  0.402000       18.9840    
  0.403000       18.9790    
  0.404000       18.9741    
  0.405000       18.9691    
  0.406000       18.9642    
  0.407000       18.9593    
  0.408000       18.9543    
  0.409000       18.9494    
  0.410000       18.9445    
  0.411000       18.9396    
  0.412000       18.9347    
  0.413000       18.9298    
  0.414000       18.9249    
  0.415000       18.9200    
  0.416000       18.9152    
  0.417000       18.9103    
  0.418000       18.9054    
  0.419000       18.9005    
  0.420000       18.8957    
  0.421000       18.8908    
  0.422000       18.8860    
  0.423000       18.8811    
  0.424000       18.8763    
  0.425000       18.8715    
  0.426000       18.8667    
  0.427000       18.8618    
  0.428000       18.8570    
  0.429000       18.8522    
  0.430000       18.8474    
  0.431000       18.8426    
  0.432000       18.8378    
  0.433000       18.8330    
  0.434000       18.8282    
  0.435000       18.8235    
  0.436000       18.8187    
  0.437000       18.8139    
  0.438000       18.8092    
  0.439000       18.8044    
  0.440000       18.7997    
  0.441000       18.7949    
  0.442000       18.7902    
  0.443000       18.7854    
  0.444000       18.7807    
  0.445000       18.7760    
  0.446000       18.7713    
  0.447000       18.7665    
  0.448000       18.7618    
  0.449000       18.7571    
  0.450000       18.7524    
  0.451000       18.7477    
  0.452000       18.7430    
  0.453000       18.7384    
  0.454000       18.7337    
  0.455000       18.7290    
  0.456000       18.7243    
  0.457000       18.7197    
  0.458000       18.7150    
  0.459000       18.7104    
  0.460000       18.7057    
  0.461000       18.7011    
  0.462000       18.6964    
  0.463000       18.6918    
  0.464000       18.6872    
  0.465000       18.6825    
  0.466000       18.6779    
  0.467000       18.6733    
  0.468000       18.6687    
  0.469000       18.6641    
  0.470000       18.6595    
  0.471000       18.6549    
  0.472000       18.6503    
  0.473000       18.6457    
  0.474000       18.6411    
  0.475000       18.6366    
  0.476000       18.6320    
  0.477000       18.6274    
  0.478000       18.6229    
  0.479000       18.6183    
  0.480000       18.6138    
  0.481000       18.6092    
  0.482000       18.6047    
  0.483000       18.6002    
  0.484000       18.5956    
  0.485000       18.5911    
  0.486000       18.5866    
  0.487000       18.5821    
  0.488000       18.5775    
  0.489000       18.5730    
  0.490000       18.5685    
  0.491000       18.5640    
  0.492000       18.5596    
  0.493000       18.5551    
  0.494000       18.5506    
  0.495000       18.5461    
  0.496000       18.5416    
  0.497000       18.5372    
  0.498000       18.5327    
  0.499000       18.5282    
  0.500000       18.5238    
  0.501000       18.5193    
  0.502000       18.5149    
  0.503000       18.5105    
  0.504000       18.5060    
  0.505000       18.5016    
  0.506000       18.4972    
  0.507000       18.4928    
  0.508000       18.4883    
  0.509000       18.4839    
  0.510000       18.4795    
  0.511000       18.4751    
  0.512000       18.4707    
  0.513000       18.4663    
  0.514000       18.4619    
  0.515000       18.4576    
  0.516000       18.4532    
  0.517000       18.4488    
  0.518000       18.4444    
  0.519000       18.4401    
  0.520000       18.4357    
  0.521000       18.4314    
  0.522000       18.4270    
  0.523000       18.4227    
  0.524000       18.4183    
  0.525000       18.4140    
  0.526000       18.4097    
  0.527000       18.4053    
  0.528000       18.4010    
  0.529000       18.3967    
  0.530000       18.3924    
  0.531000       18.3881    
  0.532000       18.3838    
  0.533000       18.3795    
  0.534000       18.3752    
  0.535000       18.3709    
  0.536000       18.3666    
  0.537000       18.3623    
  0.538000       18.3580    
  0.539000       18.3538    
  0.540000       18.3495    
  0.541000       18.3452    
  0.542000       18.3410    
  0.543000       18.3367    
  0.544000       18.3325    
  0.545000       18.3282    
  0.546000       18.3240    
  0.547000       18.3197    
  0.548000       18.3155    
  0.549000       18.3113    
  0.550000       18.3071    
  0.551000       18.3028    
  0.552000       18.2986    
  0.553000       18.2944    
  0.554000       18.2902    
  0.555000       18.2860    
  0.556000       18.2818    
  0.557000       18.2776    
  0.558000       18.2734    
  0.559000       18.2693    
  0.560000       18.2651    
  0.561000       18.2609    
  0.562000       18.2567    
  0.563000       18.2526    
  0.564000       18.2484    
  0.565000       18.2442    
  0.566000       18.2401    
  0.567000       18.2359    
  0.568000       18.2318    
  0.569000       18.2277    
  0.570000       18.2235    
  0.571000       18.2194    
  0.572000       18.2153    
  0.573000       18.2111    
  0.574000       18.2070    
  0.575000       18.2029    
  0.576000       18.1988    
  0.577000       18.1947    
  0.578000       18.1906    
  0.579000       18.1865    
  0.580000       18.1824    
  0.581000       18.1783    
  0.582000       18.1742    
  0.583000       18.1702    
  0.584000       18.1661    
  0.585000       18.1620    
  0.586000       18.1579    
  0.587000       18.1539    
  0.588000       18.1498    
  0.589000       18.1458    
  0.590000       18.1417    
  0.591000       18.1377    
  0.592000       18.1336    
  0.593000       18.1296    
  0.594000       18.1256    
  0.595000       18.1215    
  0.596000       18.1175    
  0.597000       18.1135    
  0.598000       18.1095    
  0.599000       18.1055    
  0.600000       18.1014    
  0.601000       18.0974    
  0.602000       18.0934    
  0.603000       18.0894    
  0.604000       18.0855    
  0.605000       18.0815    
  0.606000       18.0775    
  0.607000       18.0735    
  0.608000       18.0695    
  0.609000       18.0656    
  0.610000       18.0616    
  0.611000       18.0576    
  0.612000       18.0537    
  0.613000       18.0497    
  0.614000       18.0458    
  0.615000       18.0418    
  0.616000       18.0379    
  0.617000       18.0340    
  0.618000       18.0300    
  0.619000       18.0261    
  0.620000       18.0222    
  0.621000       18.0182    
  0.622000       18.0143    
  0.623000       18.0104    
  0.624000       18.0065    
  0.625000       18.0026    
  0.626000       17.9987    
  0.627000       17.9948    
  0.628000       17.9909    
  0.629000       17.9870    
  0.630000       17.9831    
  0.631000       17.9793    
  0.632000       17.9754    
  0.633000       17.9715    
  0.634000       17.9676    
  0.635000       17.9638    
  0.636000       17.9599    
  0.637000       17.9561    
  0.638000       17.9522    
  0.639000       17.9484    
  0.640000       17.9445    
  0.641000       17.9407    
  0.642000       17.9369    
  0.643000       17.9330    
  0.644000       17.9292    
  0.645000       17.9254    
  0.646000       17.9215    
  0.647000       17.9177    
  0.648000       17.9139    
  0.649000       17.9101    
  0.650000       17.9063    
  0.651000       17.9025    
  0.652000       17.8987    
  0.653000       17.8949    
  0.654000       17.8911    
  0.655000       17.8873    
  0.656000       17.8836    
  0.657000       17.8798    
  0.658000       17.8760    
  0.659000       17.8723    
  0.660000       17.8685    
  0.661000       17.8647    
  0.662000       17.8610    
  0.663000       17.8572    
  0.664000       17.8535    
  0.665000       17.8497    
  0.666000       17.8460    
  0.667000       17.8422    
  0.668000       17.8385    
  0.669000       17.8348    
  0.670000       17.8311    
  0.671000       17.8273    
  0.672000       17.8236    
  0.673000       17.8199    
  0.674000       17.8162    
  0.675000       17.8125    
  0.676000       17.8088    
  0.677000       17.8051    
  0.678000       17.8014    
  0.679000       17.7977    
  0.680000       17.7940    
  0.681000       17.7903    
  0.682000       17.7867    
  0.683000       17.7830    
  0.684000       17.7793    
  0.685000       17.7756    
  0.686000       17.7720    
  0.687000       17.7683    
  0.688000       17.7647    
  0.689000       17.7610    
  0.690000       17.7574    
  0.691000       17.7537    
  0.692000       17.7501    
  0.693000       17.7464    
  0.694000       17.7428    
  0.695000       17.7392    
  0.696000       17.7356    
  0.697000       17.7319    
  0.698000       17.7283    
  0.699000       17.7247    
  0.700000       17.7211    
  0.701000       17.7175    
  0.702000       17.7139    
  0.703000       17.7103    
  0.704000       17.7067    
  0.705000       17.7031    
  0.706000       17.6995    
  0.707000       17.6959    
  0.708000       17.6923    
  0.709000       17.6888    
  0.710000       17.6852    
  0.711000       17.6816    
  0.712000       17.6781    
  0.713000       17.6745    
  0.714000       17.6709    
  0.715000       17.6674    
  0.716000       17.6638    
  0.717000       17.6603    
  0.718000       17.6567    
  0.719000       17.6532    
  0.720000       17.6497    
  0.721000       17.6461    
  0.722000       17.6426    
  0.723000       17.6391    
  0.724000       17.6356    
  0.725000       17.6320    
  0.726000       17.6285    
  0.727000       17.6250    
  0.728000       17.6215    
  0.729000       17.6180    
  0.730000       17.6145    
  0.731000       17.6110    
  0.732000       17.6075    
  0.733000       17.6040    
  0.734000       17.6005    
  0.735000       17.5971    
  0.736000       17.5936    
  0.737000       17.5901    
  0.738000       17.5866    
  0.739000       17.5832    
  0.740000       17.5797    
  0.741000       17.5762    
  0.742000       17.5728    
  0.743000       17.5693    
  0.744000       17.5659    
  0.745000       17.5624    
  0.746000       17.5590    
  0.747000       17.5556    
  0.748000       17.5521    
  0.749000       17.5487    
  0.750000       17.5453    
  0.751000       17.5419    
  0.752000       17.5384    
  0.753000       17.5350    
  0.754000       17.5316    
  0.755000       17.5282    
  0.756000       17.5248    
  0.757000       17.5214    
  0.758000       17.5180    
  0.759000       17.5146    
  0.760000       17.5112    
  0.761000       17.5078    
  0.762000       17.5044    
  0.763000       17.5011    
  0.764000       17.4977    
  0.765000       17.4943    
  0.766000       17.4909    
  0.767000       17.4876    
  0.768000       17.4842    
  0.769000       17.4808    
  0.770000       17.4775    
  0.771000       17.4741    
  0.772000       17.4708    
  0.773000       17.4674    
  0.774000       17.4641    
  0.775000       17.4608    
  0.776000       17.4574    
  0.777000       17.4541    
  0.778000       17.4508    
  0.779000       17.4474    
  0.780000       17.4441    
  0.781000       17.4408    
  0.782000       17.4375    
  0.783000       17.4342    
  0.784000       17.4309    
  0.785000       17.4276    
  0.786000       17.4243    
  0.787000       17.4210    
  0.788000       17.4177    
  0.789000       17.4144    
  0.790000       17.4111    
  0.791000       17.4078    
  0.792000       17.4045    
  0.793000       17.4013    
  0.794000       17.3980    
  0.795000       17.3947    
  0.796000       17.3914    
  0.797000       17.3882    
  0.798000       17.3849    
  0.799000       17.3817    
  0.800000       17.3784    
  0.801000       17.3752    
  0.802000       17.3719    
  0.803000       17.3687    
  0.804000       17.3654    
  0.805000       17.3622    
  0.806000       17.3590    
  0.807000       17.3557    
  0.808000       17.3525    
  0.809000       17.3493    
  0.810000       17.3461    
  0.811000       17.3429    
  0.812000       17.3396    
  0.813000       17.3364    
  0.814000       17.3332    
  0.815000       17.3300    
  0.816000       17.3268    
  0.817000       17.3236    
  0.818000       17.3204    
  0.819000       17.3173    
  0.820000       17.3141    
  0.821000       17.3109    
  0.822000       17.3077    
  0.823000       17.3045    
  0.824000       17.3014    
  0.825000       17.2982    
  0.826000       17.2950    
  0.827000       17.2919    
  0.828000       17.2887    
  0.829000       17.2855    
  0.830000       17.2824    
  0.831000       17.2792    
  0.832000       17.2761    
  0.833000       17.2730    
  0.834000       17.2698    
  0.835000       17.2667    
  0.836000       17.2635    
  0.837000       17.2604    
  0.838000       17.2573    
  0.839000       17.2542    
  0.840000       17.2511    
  0.841000       17.2479    
  0.842000       17.2448    
  0.843000       17.2417    
  0.844000       17.2386    
  0.845000       17.2355    
  0.846000       17.2324    
  0.847000       17.2293    
  0.848000       17.2262    
  0.849000       17.2231    
  0.850000       17.2200    
  0.851000       17.2169    
  0.852000       17.2139    
  0.853000       17.2108    
  0.854000       17.2077    
  0.855000       17.2046    
  0.856000       17.2016    
  0.857000       17.1985    
  0.858000       17.1954    
  0.859000       17.1924    
  0.860000       17.1893    
  0.861000       17.1863    
  0.862000       17.1832    
  0.863000       17.1802    
  0.864000       17.1771    
  0.865000       17.1741    
  0.866000       17.1711    
  0.867000       17.1680    
  0.868000       17.1650    
  0.869000       17.1620    
  0.870000       17.1590    
  0.871000       17.1559    
  0.872000       17.1529    
  0.873000       17.1499    
  0.874000       17.1469    
  0.875000       17.1439    
  0.876000       17.1409    
  0.877000       17.1379    
  0.878000       17.1349    
  0.879000       17.1319    
  0.880000       17.1289    
  0.881000       17.1259    
  0.882000       17.1229    
  0.883000       17.1199    
  0.884000       17.1170    
  0.885000       17.1140    
  0.886000       17.1110    
  0.887000       17.1080    
  0.888000       17.1051    
  0.889000       17.1021    
  0.890000       17.0991    
  0.891000       17.0962    
  0.892000       17.0932    
  0.893000       17.0903    
  0.894000       17.0873    
  0.895000       17.0844    
  0.896000       17.0814    
  0.897000       17.0785    
  0.898000       17.0756    
  0.899000       17.0726    
  0.900000       17.0697    
  0.901000       17.0668    
  0.902000       17.0638    
  0.903000       17.0609    
  0.904000       17.0580    
  0.905000       17.0551    
  0.906000       17.0522    
  0.907000       17.0493    
  0.908000       17.0464    
  0.909000       17.0434    
  0.910000       17.0405    
  0.911000       17.0377    
  0.912000       17.0348    
  0.913000       17.0319    
  0.914000       17.0290    
  0.915000       17.0261    
  0.916000       17.0232    
  0.917000       17.0203    
  0.918000       17.0175    
  0.919000       17.0146    
  0.920000       17.0117    
  0.921000       17.0088    
  0.922000       17.0060    
  0.923000       17.0031    
  0.924000       17.0003    
  0.925000       16.9974    
  0.926000       16.9945    
  0.927000       16.9917    
  0.928000       16.9888    
  0.929000       16.9860    
  0.930000       16.9832    
  0.931000       16.9803    
  0.932000       16.9775    
  0.933000       16.9747    
  0.934000       16.9718    
  0.935000       16.9690    
  0.936000       16.9662    
  0.937000       16.9634    
  0.938000       16.9605    
  0.939000       16.9577    
  0.940000       16.9549    
  0.941000       16.9521    
  0.942000       16.9493    
  0.943000       16.9465    
  0.944000       16.9437    
  0.945000       16.9409    
  0.946000       16.9381    
  0.947000       16.9353    
  0.948000       16.9325    
  0.949000       16.9297    
  0.950000       16.9270    
  0.951000       16.9242    
  0.952000       16.9214    
  0.953000       16.9186    
  0.954000       16.9158    
  0.955000       16.9131    
  0.956000       16.9103    
  0.957000       16.9076    
  0.958000       16.9048    
  0.959000       16.9020    
  0.960000       16.8993    
  0.961000       16.8965    
  0.962000       16.8938    
  0.963000       16.8910    
  0.964000       16.8883    
  0.965000       16.8856    
  0.966000       16.8828    
  0.967000       16.8801    
  0.968000       16.8773    
  0.969000       16.8746    
  0.970000       16.8719    
  0.971000       16.8692    
  0.972000       16.8664    
  0.973000       16.8637    
  0.974000       16.8610    
  0.975000       16.8583    
  0.976000       16.8556    
  0.977000       16.8529    
  0.978000       16.8502    
  0.979000       16.8475    
  0.980000       16.8448    
  0.981000       16.8421    
  0.982000       16.8394    
  0.983000       16.8367    
  0.984000       16.8340    
  0.985000       16.8313    
  0.986000       16.8287    
  0.987000       16.8260    
  0.988000       16.8233    
  0.989000       16.8206    
  0.990000       16.8180    
  0.991000       16.8153    
  0.992000       16.8126    
  0.993000       16.8100    
  0.994000       16.8073    
  0.995000       16.8046    
  0.996000       16.8020    
  0.997000       16.7993    
  0.998000       16.7967    
  0.999000       16.7940    
   1.00000       16.7914    
   1.00100       16.7888    
   1.00200       16.7861    
   1.00300       16.7835    
   1.00400       16.7809    
   1.00500       16.7782    
   1.00600       16.7756    
   1.00700       16.7730    
   1.00800       16.7703    
   1.00900       16.7677    
   1.01000       16.7651    
   1.01100       16.7625    
   1.01200       16.7599    
   1.01300       16.7573    
   1.01400       16.7547    
   1.01500       16.7521    
   1.01600       16.7495    
   1.01700       16.7469    
   1.01800       16.7443    
   1.01900       16.7417    
   1.02000       16.7391    
   1.02100       16.7365    
   1.02200       16.7339    
   1.02300       16.7313    
   1.02400       16.7288    
   1.02500       16.7262    
   1.02600       16.7236    
   1.02700       16.7210    
   1.02800       16.7185    
   1.02900       16.7159    
   1.03000       16.7133    
   1.03100       16.7108    
   1.03200       16.7082    
   1.03300       16.7057    
   1.03400       16.7031    
   1.03500       16.7006    
   1.03600       16.6980    
   1.03700       16.6955    
   1.03800       16.6929    
   1.03900       16.6904    
   1.04000       16.6879    
   1.04100       16.6853    
   1.04200       16.6828    
   1.04300       16.6803    
   1.04400       16.6777    
   1.04500       16.6752    
   1.04600       16.6727    
   1.04700       16.6702    
   1.04800       16.6677    
   1.04900       16.6651    
   1.05000       16.6626    
   1.05100       16.6601    
   1.05200       16.6576    
   1.05300       16.6551    
   1.05400       16.6526    
   1.05500       16.6501    
   1.05600       16.6476    
   1.05700       16.6451    
   1.05800       16.6426    
   1.05900       16.6401    
   1.06000       16.6377    
   1.06100       16.6352    
   1.06200       16.6327    
   1.06300       16.6302    
   1.06400       16.6277    
   1.06500       16.6253    
   1.06600       16.6228    
   1.06700       16.6203    
   1.06800       16.6179    
   1.06900       16.6154    
   1.07000       16.6129    
   1.07100       16.6105    
   1.07200       16.6080    
   1.07300       16.6056    
   1.07400       16.6031    
   1.07500       16.6007    
   1.07600       16.5982    
   1.07700       16.5958    
   1.07800       16.5933    
   1.07900       16.5909    
   1.08000       16.5885    
   1.08100       16.5860    
   1.08200       16.5836    
   1.08300       16.5812    
   1.08400       16.5787    
   1.08500       16.5763    
   1.08600       16.5739    
   1.08700       16.5715    
   1.08800       16.5691    
   1.08900       16.5667    
   1.09000       16.5642    
   1.09100       16.5618    
   1.09200       16.5594    
   1.09300       16.5570    
   1.09400       16.5546    
   1.09500       16.5522    
   1.09600       16.5498    
   1.09700       16.5474    
   1.09800       16.5450    
   1.09900       16.5427    
   1.10000       16.5403    
   1.10100       16.5379    
   1.10200       16.5355    
   1.10300       16.5331    
   1.10400       16.5307    
   1.10500       16.5284    
   1.10600       16.5260    
   1.10700       16.5236    
   1.10800       16.5213    
   1.10900       16.5189    
   1.11000       16.5165    
   1.11100       16.5142    
   1.11200       16.5118    
   1.11300       16.5095    
   1.11400       16.5071    
   1.11500       16.5048    
   1.11600       16.5024    
   1.11700       16.5001    
   1.11800       16.4977    
   1.11900       16.4954    
   1.12000       16.4930    
   1.12100       16.4907    
   1.12200       16.4884    
   1.12300       16.4860    
   1.12400       16.4837    
   1.12500       16.4814    
   1.12600       16.4790    
   1.12700       16.4767    
   1.12800       16.4744    
   1.12900       16.4721    
   1.13000       16.4698    
   1.13100       16.4675    
   1.13200       16.4651    
   1.13300       16.4628    
   1.13400       16.4605    
   1.13500       16.4582    
   1.13600       16.4559    
   1.13700       16.4536    
   1.13800       16.4513    
   1.13900       16.4490    
   1.14000       16.4467    
   1.14100       16.4445    
   1.14200       16.4422    
   1.14300       16.4399    
   1.14400       16.4376    
   1.14500       16.4353    
   1.14600       16.4330    
   1.14700       16.4308    
   1.14800       16.4285    
   1.14900       16.4262    
   1.15000       16.4240    
   1.15100       16.4217    
   1.15200       16.4194    
   1.15300       16.4172    
   1.15400       16.4149    
   1.15500       16.4126    
   1.15600       16.4104    
   1.15700       16.4081    
   1.15800       16.4059    
   1.15900       16.4036    
   1.16000       16.4014    
   1.16100       16.3991    
   1.16200       16.3969    
   1.16300       16.3947    
   1.16400       16.3924    
   1.16500       16.3902    
   1.16600       16.3880    
   1.16700       16.3857    
   1.16800       16.3835    
   1.16900       16.3813    
   1.17000       16.3790    
   1.17100       16.3768    
   1.17200       16.3746    
   1.17300       16.3724    
   1.17400       16.3702    
   1.17500       16.3680    
   1.17600       16.3658    
   1.17700       16.3635    
   1.17800       16.3613    
   1.17900       16.3591    
   1.18000       16.3569    
   1.18100       16.3547    
   1.18200       16.3525    
   1.18300       16.3503    
   1.18400       16.3482    
   1.18500       16.3460    
   1.18600       16.3438    
   1.18700       16.3416    
   1.18800       16.3394    
   1.18900       16.3372    
   1.19000       16.3350    
   1.19100       16.3329    
   1.19200       16.3307    
   1.19300       16.3285    
   1.19400       16.3263    
   1.19500       16.3242    
   1.19600       16.3220    
   1.19700       16.3198    
   1.19800       16.3177    
   1.19900       16.3155    
   1.20000       16.3134    
   1.20100       16.3112    
   1.20200       16.3091    
   1.20300       16.3069    
   1.20400       16.3048    
   1.20500       16.3026    
   1.20600       16.3005    
   1.20700       16.2983    
   1.20800       16.2962    
   1.20900       16.2940    
   1.21000       16.2919    
   1.21100       16.2898    
   1.21200       16.2876    
   1.21300       16.2855    
   1.21400       16.2834    
   1.21500       16.2813    
   1.21600       16.2791    
   1.21700       16.2770    
   1.21800       16.2749    
   1.21900       16.2728    
   1.22000       16.2707    
   1.22100       16.2686    
   1.22200       16.2664    
   1.22300       16.2643    
   1.22400       16.2622    
   1.22500       16.2601    
   1.22600       16.2580    
   1.22700       16.2559    
   1.22800       16.2538    
   1.22900       16.2517    
   1.23000       16.2496    
   1.23100       16.2475    
   1.23200       16.2455    
   1.23300       16.2434    
   1.23400       16.2413    
   1.23500       16.2392    
   1.23600       16.2371    
   1.23700       16.2350    
   1.23800       16.2330    
   1.23900       16.2309    
   1.24000       16.2288    
   1.24100       16.2267    
   1.24200       16.2247    
   1.24300       16.2226    
   1.24400       16.2205    
   1.24500       16.2185    
   1.24600       16.2164    
   1.24700       16.2144    
   1.24800       16.2123    
   1.24900       16.2102    
   1.25000       16.2082    
   1.25100       16.2061    
   1.25200       16.2041    
   1.25300       16.2021    
   1.25400       16.2000    
   1.25500       16.1980    
   1.25600       16.1959    
   1.25700       16.1939    
   1.25800       16.1919    
   1.25900       16.1898    
   1.26000       16.1878    
   1.26100       16.1858    
   1.26200       16.1837    
   1.26300       16.1817    
   1.26400       16.1797    
   1.26500       16.1777    
   1.26600       16.1756    
   1.26700       16.1736    
   1.26800       16.1716    
   1.26900       16.1696    
   1.27000       16.1676    
   1.27100       16.1656    
   1.27200       16.1636    
   1.27300       16.1616    
   1.27400       16.1596    
   1.27500       16.1576    
   1.27600       16.1556    
   1.27700       16.1536    
   1.27800       16.1516    
   1.27900       16.1496    
   1.28000       16.1476    
   1.28100       16.1456    
   1.28200       16.1436    
   1.28300       16.1416    
   1.28400       16.1396    
   1.28500       16.1376    
   1.28600       16.1357    
   1.28700       16.1337    
   1.28800       16.1317    
   1.28900       16.1297    
   1.29000       16.1278    
   1.29100       16.1258    
   1.29200       16.1238    
   1.29300       16.1219    
   1.29400       16.1199    
   1.29500       16.1179    
   1.29600       16.1160    
   1.29700       16.1140    
   1.29800       16.1121    
   1.29900       16.1101    
   1.30000       16.1082    
   1.30100       16.1062    
   1.30200       16.1043    
   1.30300       16.1023    
   1.30400       16.1004    
   1.30500       16.0984    
   1.30600       16.0965    
   1.30700       16.0945    
   1.30800       16.0926    
   1.30900       16.0907    
   1.31000       16.0887    
   1.31100       16.0868    
   1.31200       16.0849    
   1.31300       16.0829    
   1.31400       16.0810    
   1.31500       16.0791    
   1.31600       16.0772    
   1.31700       16.0753    
   1.31800       16.0733    
   1.31900       16.0714    
   1.32000       16.0695    
   1.32100       16.0676    
   1.32200       16.0657    
   1.32300       16.0638    
   1.32400       16.0619    
   1.32500       16.0600    
   1.32600       16.0581    
   1.32700       16.0562    
   1.32800       16.0543    
   1.32900       16.0524    
   1.33000       16.0505    
   1.33100       16.0486    
   1.33200       16.0467    
   1.33300       16.0448    
   1.33400       16.0429    
   1.33500       16.0410    
   1.33600       16.0391    
   1.33700       16.0373    
   1.33800       16.0354    
   1.33900       16.0335    
   1.34000       16.0316    
   1.34100       16.0298    
   1.34200       16.0279    
   1.34300       16.0260    
   1.34400       16.0241    
   1.34500       16.0223    
   1.34600       16.0204    
   1.34700       16.0185    
   1.34800       16.0167    
   1.34900       16.0148    
   1.35000       16.0130    
   1.35100       16.0111    
   1.35200       16.0093    
   1.35300       16.0074    
   1.35400       16.0056    
   1.35500       16.0037    
   1.35600       16.0019    
   1.35700       16.0000    
   1.35800       15.9982    
   1.35900       15.9963    
   1.36000       15.9945    
   1.36100       15.9927    
   1.36200       15.9908    
   1.36300       15.9890    
   1.36400       15.9872    
   1.36500       15.9853    
   1.36600       15.9835    
   1.36700       15.9817    
   1.36800       15.9798    
   1.36900       15.9780    
   1.37000       15.9762    
   1.37100       15.9744    
   1.37200       15.9726    
   1.37300       15.9707    
   1.37400       15.9689    
   1.37500       15.9671    
   1.37600       15.9653    
   1.37700       15.9635    
   1.37800       15.9617    
   1.37900       15.9599    
   1.38000       15.9581    
   1.38100       15.9563    
   1.38200       15.9545    
   1.38300       15.9527    
   1.38400       15.9509    
   1.38500       15.9491    
   1.38600       15.9473    
   1.38700       15.9455    
   1.38800       15.9437    
   1.38900       15.9419    
   1.39000       15.9401    
   1.39100       15.9384    
   1.39200       15.9366    
   1.39300       15.9348    
   1.39400       15.9330    
   1.39500       15.9312    
   1.39600       15.9295    
   1.39700       15.9277    
   1.39800       15.9259    
   1.39900       15.9242    
   1.40000       15.9224    
   1.40100       15.9206    
   1.40200       15.9189    
   1.40300       15.9171    
   1.40400       15.9153    
   1.40500       15.9136    
   1.40600       15.9118    
   1.40700       15.9101    
   1.40800       15.9083    
   1.40900       15.9066    
   1.41000       15.9048    
   1.41100       15.9031    
   1.41200       15.9013    
   1.41300       15.8996    
   1.41400       15.8978    
   1.41500       15.8961    
   1.41600       15.8943    
   1.41700       15.8926    
   1.41800       15.8909    
   1.41900       15.8891    
   1.42000       15.8874    
   1.42100       15.8857    
   1.42200       15.8839    
   1.42300       15.8822    
   1.42400       15.8805    
   1.42500       15.8787    
   1.42600       15.8770    
   1.42700       15.8753    
   1.42800       15.8736    
   1.42900       15.8719    
   1.43000       15.8701    
   1.43100       15.8684    
   1.43200       15.8667    
   1.43300       15.8650    
   1.43400       15.8633    
   1.43500       15.8616    
   1.43600       15.8599    
   1.43700       15.8582    
   1.43800       15.8565    
   1.43900       15.8548    
   1.44000       15.8531    
   1.44100       15.8514    
   1.44200       15.8497    
   1.44300       15.8480    
   1.44400       15.8463    
   1.44500       15.8446    
   1.44600       15.8429    
   1.44700       15.8412    
   1.44800       15.8395    
   1.44900       15.8379    
   1.45000       15.8362    
   1.45100       15.8345    
   1.45200       15.8328    
   1.45300       15.8311    
   1.45400       15.8295    
   1.45500       15.8278    
   1.45600       15.8261    
   1.45700       15.8244    
   1.45800       15.8228    
   1.45900       15.8211    
   1.46000       15.8194    
   1.46100       15.8178    
   1.46200       15.8161    
   1.46300       15.8144    
   1.46400       15.8128    
   1.46500       15.8111    
   1.46600       15.8095    
   1.46700       15.8078    
   1.46800       15.8062    
   1.46900       15.8045    
   1.47000       15.8029    
   1.47100       15.8012    
   1.47200       15.7996    
   1.47300       15.7979    
   1.47400       15.7963    
   1.47500       15.7946    
   1.47600       15.7930    
   1.47700       15.7914    
   1.47800       15.7897    
   1.47900       15.7881    
   1.48000       15.7864    
   1.48100       15.7848    
   1.48200       15.7832    
   1.48300       15.7816    
   1.48400       15.7799    
   1.48500       15.7783    
   1.48600       15.7767    
   1.48700       15.7751    
   1.48800       15.7734    
   1.48900       15.7718    
   1.49000       15.7702    
   1.49100       15.7686    
   1.49200       15.7670    
   1.49300       15.7653    
   1.49400       15.7637    
   1.49500       15.7621    
   1.49600       15.7605    
   1.49700       15.7589    
   1.49800       15.7573    
   1.49900       15.7557    
   1.50000       15.7541    
   1.50100       15.7525    
   1.50200       15.7509    
   1.50300       15.7493    
   1.50400       15.7477    
   1.50500       15.7461    
   1.50600       15.7445    
   1.50700       15.7429    
   1.50800       15.7413    
   1.50900       15.7398    
   1.51000       15.7382    
   1.51100       15.7366    
   1.51200       15.7350    
   1.51300       15.7334    
   1.51400       15.7318    
   1.51500       15.7303    
   1.51600       15.7287    
   1.51700       15.7271    
   1.51800       15.7255    
   1.51900       15.7240    
   1.52000       15.7224    
   1.52100       15.7208    
   1.52200       15.7192    
   1.52300       15.7177    
   1.52400       15.7161    
   1.52500       15.7146    
   1.52600       15.7130    
   1.52700       15.7114    
   1.52800       15.7099    
   1.52900       15.7083    
   1.53000       15.7068    
   1.53100       15.7052    
   1.53200       15.7036    
   1.53300       15.7021    
   1.53400       15.7005    
   1.53500       15.6990    
   1.53600       15.6975    
   1.53700       15.6959    
   1.53800       15.6944    
   1.53900       15.6928    
   1.54000       15.6913    
   1.54100       15.6897    
   1.54200       15.6882    
   1.54300       15.6867    
   1.54400       15.6851    
   1.54500       15.6836    
   1.54600       15.6821    
   1.54700       15.6805    
   1.54800       15.6790    
   1.54900       15.6775    
   1.55000       15.6760    
   1.55100       15.6744    
   1.55200       15.6729    
   1.55300       15.6714    
   1.55400       15.6699    
   1.55500       15.6684    
   1.55600       15.6668    
   1.55700       15.6653    
   1.55800       15.6638    
   1.55900       15.6623    
   1.56000       15.6608    
   1.56100       15.6593    
   1.56200       15.6578    
   1.56300       15.6563    
   1.56400       15.6548    
   1.56500       15.6533    
   1.56600       15.6518    
   1.56700       15.6503    
   1.56800       15.6488    
   1.56900       15.6473    
   1.57000       15.6458    
   1.57100       15.6443    
   1.57200       15.6428    
   1.57300       15.6413    
   1.57400       15.6398    
   1.57500       15.6383    
   1.57600       15.6368    
   1.57700       15.6353    
   1.57800       15.6338    
   1.57900       15.6324    
   1.58000       15.6309    
   1.58100       15.6294    
   1.58200       15.6279    
   1.58300       15.6264    
   1.58400       15.6250    
   1.58500       15.6235    
   1.58600       15.6220    
   1.58700       15.6205    
   1.58800       15.6191    
   1.58900       15.6176    
   1.59000       15.6161    
   1.59100       15.6147    
   1.59200       15.6132    
   1.59300       15.6118    
   1.59400       15.6103    
   1.59500       15.6088    
   1.59600       15.6074    
   1.59700       15.6059    
   1.59800       15.6045    
   1.59900       15.6030    
   1.60000       15.6016    
   1.60100       15.6001    
   1.60200       15.5987    
   1.60300       15.5972    
   1.60400       15.5958    
   1.60500       15.5943    
   1.60600       15.5929    
   1.60700       15.5914    
   1.60800       15.5900    
   1.60900       15.5885    
   1.61000       15.5871    
   1.61100       15.5857    
   1.61200       15.5842    
   1.61300       15.5828    
   1.61400       15.5814    
   1.61500       15.5799    
   1.61600       15.5785    
   1.61700       15.5771    
   1.61800       15.5756    
   1.61900       15.5742    
   1.62000       15.5728    
   1.62100       15.5714    
   1.62200       15.5699    
   1.62300       15.5685    
   1.62400       15.5671    
   1.62500       15.5657    
   1.62600       15.5643    
   1.62700       15.5629    
   1.62800       15.5614    
   1.62900       15.5600    
   1.63000       15.5586    
   1.63100       15.5572    
   1.63200       15.5558    
   1.63300       15.5544    
   1.63400       15.5530    
   1.63500       15.5516    
   1.63600       15.5502    
   1.63700       15.5488    
   1.63800       15.5474    
   1.63900       15.5460    
   1.64000       15.5446    
   1.64100       15.5432    
   1.64200       15.5418    
   1.64300       15.5404    
   1.64400       15.5390    
   1.64500       15.5376    
   1.64600       15.5362    
   1.64700       15.5348    
   1.64800       15.5335    
   1.64900       15.5321    
   1.65000       15.5307    
   1.65100       15.5293    
   1.65200       15.5279    
   1.65300       15.5266    
   1.65400       15.5252    
   1.65500       15.5238    
   1.65600       15.5224    
   1.65700       15.5210    
   1.65800       15.5197    
   1.65900       15.5183    
   1.66000       15.5169    
   1.66100       15.5156    
   1.66200       15.5142    
   1.66300       15.5128    
   1.66400       15.5115    
   1.66500       15.5101    
   1.66600       15.5087    
   1.66700       15.5074    
   1.66800       15.5060    
   1.66900       15.5047    
   1.67000       15.5033    
   1.67100       15.5019    
   1.67200       15.5006    
   1.67300       15.4992    
   1.67400       15.4979    
   1.67500       15.4965    
   1.67600       15.4952    
   1.67700       15.4938    
   1.67800       15.4925    
   1.67900       15.4912    
   1.68000       15.4898    
   1.68100       15.4885    
   1.68200       15.4871    
   1.68300       15.4858    
   1.68400       15.4844    
   1.68500       15.4831    
   1.68600       15.4818    
   1.68700       15.4804    
   1.68800       15.4791    
   1.68900       15.4778    
   1.69000       15.4764    
   1.69100       15.4751    
   1.69200       15.4738    
   1.69300       15.4725    
   1.69400       15.4711    
   1.69500       15.4698    
   1.69600       15.4685    
   1.69700       15.4672    
   1.69800       15.4658    
   1.69900       15.4645    
   1.70000       15.4632    
   1.70100       15.4619    
   1.70200       15.4606    
   1.70300       15.4593    
   1.70400       15.4579    
   1.70500       15.4566    
   1.70600       15.4553    
   1.70700       15.4540    
   1.70800       15.4527    
   1.70900       15.4514    
   1.71000       15.4501    
   1.71100       15.4488    
   1.71200       15.4475    
   1.71300       15.4462    
   1.71400       15.4449    
   1.71500       15.4436    
   1.71600       15.4423    
   1.71700       15.4410    
   1.71800       15.4397    
   1.71900       15.4384    
   1.72000       15.4371    
   1.72100       15.4358    
   1.72200       15.4345    
   1.72300       15.4332    
   1.72400       15.4320    
   1.72500       15.4307    
   1.72600       15.4294    
   1.72700       15.4281    
   1.72800       15.4268    
   1.72900       15.4255    
   1.73000       15.4243    
   1.73100       15.4230    
   1.73200       15.4217    
   1.73300       15.4204    
   1.73400       15.4192    
   1.73500       15.4179    
   1.73600       15.4166    
   1.73700       15.4153    
   1.73800       15.4141    
   1.73900       15.4128    
   1.74000       15.4115    
   1.74100       15.4103    
   1.74200       15.4090    
   1.74300       15.4077    
   1.74400       15.4065    
   1.74500       15.4052    
   1.74600       15.4040    
   1.74700       15.4027    
   1.74800       15.4014    
   1.74900       15.4002    
   1.75000       15.3989    
   1.75100       15.3977    
   1.75200       15.3964    
   1.75300       15.3952    
   1.75400       15.3939    
   1.75500       15.3927    
   1.75600       15.3914    
   1.75700       15.3902    
   1.75800       15.3889    
   1.75900       15.3877    
   1.76000       15.3864    
   1.76100       15.3852    
   1.76200       15.3840    
   1.76300       15.3827    
   1.76400       15.3815    
   1.76500       15.3802    
   1.76600       15.3790    
   1.76700       15.3778    
   1.76800       15.3765    
   1.76900       15.3753    
   1.77000       15.3741    
   1.77100       15.3728    
   1.77200       15.3716    
   1.77300       15.3704    
   1.77400       15.3692    
   1.77500       15.3679    
   1.77600       15.3667    
   1.77700       15.3655    
   1.77800       15.3643    
   1.77900       15.3630    
   1.78000       15.3618    
   1.78100       15.3606    
   1.78200       15.3594    
   1.78300       15.3582    
   1.78400       15.3570    
   1.78500       15.3558    
   1.78600       15.3545    
   1.78700       15.3533    
   1.78800       15.3521    
   1.78900       15.3509    
   1.79000       15.3497    
   1.79100       15.3485    
   1.79200       15.3473    
   1.79300       15.3461    
   1.79400       15.3449    
   1.79500       15.3437    
   1.79600       15.3425    
   1.79700       15.3413    
   1.79800       15.3401    
   1.79900       15.3389    
   1.80000       15.3377    
   1.80100       15.3365    
   1.80200       15.3353    
   1.80300       15.3341    
   1.80400       15.3329    
   1.80500       15.3317    
   1.80600       15.3305    
   1.80700       15.3294    
   1.80800       15.3282    
   1.80900       15.3270    
   1.81000       15.3258    
   1.81100       15.3246    
   1.81200       15.3234    
   1.81300       15.3223    
   1.81400       15.3211    
   1.81500       15.3199    
   1.81600       15.3187    
   1.81700       15.3175    
   1.81800       15.3164    
   1.81900       15.3152    
   1.82000       15.3140    
   1.82100       15.3129    
   1.82200       15.3117    
   1.82300       15.3105    
   1.82400       15.3093    
   1.82500       15.3082    
   1.82600       15.3070    
   1.82700       15.3058    
   1.82800       15.3047    
   1.82900       15.3035    
   1.83000       15.3024    
   1.83100       15.3012    
   1.83200       15.3000    
   1.83300       15.2989    
   1.83400       15.2977    
   1.83500       15.2966    
   1.83600       15.2954    
   1.83700       15.2943    
   1.83800       15.2931    
   1.83900       15.2920    
   1.84000       15.2908    
   1.84100       15.2897    
   1.84200       15.2885    
   1.84300       15.2874    
   1.84400       15.2862    
   1.84500       15.2851    
   1.84600       15.2839    
   1.84700       15.2828    
   1.84800       15.2816    
   1.84900       15.2805    
   1.85000       15.2794    
   1.85100       15.2782    
   1.85200       15.2771    
   1.85300       15.2760    
   1.85400       15.2748    
   1.85500       15.2737    
   1.85600       15.2726    
   1.85700       15.2714    
   1.85800       15.2703    
   1.85900       15.2692    
   1.86000       15.2680    
   1.86100       15.2669    
   1.86200       15.2658    
   1.86300       15.2647    
   1.86400       15.2635    
   1.86500       15.2624    
   1.86600       15.2613    
   1.86700       15.2602    
   1.86800       15.2591    
   1.86900       15.2579    
   1.87000       15.2568    
   1.87100       15.2557    
   1.87200       15.2546    
   1.87300       15.2535    
   1.87400       15.2524    
   1.87500       15.2513    
   1.87600       15.2501    
   1.87700       15.2490    
   1.87800       15.2479    
   1.87900       15.2468    
   1.88000       15.2457    
   1.88100       15.2446    
   1.88200       15.2435    
   1.88300       15.2424    
   1.88400       15.2413    
   1.88500       15.2402    
   1.88600       15.2391    
   1.88700       15.2380    
   1.88800       15.2369    
   1.88900       15.2358    
   1.89000       15.2347    
   1.89100       15.2336    
   1.89200       15.2325    
   1.89300       15.2314    
   1.89400       15.2303    
   1.89500       15.2292    
   1.89600       15.2282    
   1.89700       15.2271    
   1.89800       15.2260    
   1.89900       15.2249    
   1.90000       15.2238    
   1.90100       15.2227    
   1.90200       15.2216    
   1.90300       15.2206    
   1.90400       15.2195    
   1.90500       15.2184    
   1.90600       15.2173    
   1.90700       15.2162    
   1.90800       15.2152    
   1.90900       15.2141    
   1.91000       15.2130    
   1.91100       15.2119    
   1.91200       15.2109    
   1.91300       15.2098    
   1.91400       15.2087    
   1.91500       15.2077    
   1.91600       15.2066    
   1.91700       15.2055    
   1.91800       15.2045    
   1.91900       15.2034    
   1.92000       15.2023    
   1.92100       15.2013    
   1.92200       15.2002    
   1.92300       15.1991    
   1.92400       15.1981    
   1.92500       15.1970    
   1.92600       15.1960    
   1.92700       15.1949    
   1.92800       15.1939    
   1.92900       15.1928    
   1.93000       15.1917    
   1.93100       15.1907    
   1.93200       15.1896    
   1.93300       15.1886    
   1.93400       15.1875    
   1.93500       15.1865    
   1.93600       15.1854    
   1.93700       15.1844    
   1.93800       15.1834    
   1.93900       15.1823    
   1.94000       15.1813    
   1.94100       15.1802    
   1.94200       15.1792    
   1.94300       15.1781    
   1.94400       15.1771    
   1.94500       15.1761    
   1.94600       15.1750    
   1.94700       15.1740    
   1.94800       15.1730    
   1.94900       15.1719    
   1.95000       15.1709    
   1.95100       15.1699    
   1.95200       15.1688    
   1.95300       15.1678    
   1.95400       15.1668    
   1.95500       15.1657    
   1.95600       15.1647    
   1.95700       15.1637    
   1.95800       15.1627    
   1.95900       15.1616    
   1.96000       15.1606    
   1.96100       15.1596    
   1.96200       15.1586    
   1.96300       15.1575    
   1.96400       15.1565    
   1.96500       15.1555    
   1.96600       15.1545    
   1.96700       15.1535    
   1.96800       15.1525    
   1.96900       15.1514    
   1.97000       15.1504    
   1.97100       15.1494    
   1.97200       15.1484    
   1.97300       15.1474    
   1.97400       15.1464    
   1.97500       15.1454    
   1.97600       15.1444    
   1.97700       15.1434    
   1.97800       15.1424    
   1.97900       15.1414    
   1.98000       15.1403    
   1.98100       15.1393    
   1.98200       15.1383    
   1.98300       15.1373    
   1.98400       15.1363    
   1.98500       15.1353    
   1.98600       15.1343    
   1.98700       15.1333    
   1.98800       15.1324    
   1.98900       15.1314    
   1.99000       15.1304    
   1.99100       15.1294    
   1.99200       15.1284    
   1.99300       15.1274    
   1.99400       15.1264    
   1.99500       15.1254    
   1.99600       15.1244    
   1.99700       15.1234    
   1.99800       15.1224    
   1.99900       15.1215    
   2.00000       15.1205    
   2.00100       15.1195    
   2.00200       15.1185    
   2.00300       15.1175    
   2.00400       15.1165    
   2.00500       15.1156    
   2.00600       15.1146    
   2.00700       15.1136    
   2.00800       15.1126    
   2.00900       15.1117    
   2.01000       15.1107    
   2.01100       15.1097    
   2.01200       15.1087    
   2.01300       15.1078    
   2.01400       15.1068    
   2.01500       15.1058    
   2.01600       15.1049    
   2.01700       15.1039    
   2.01800       15.1029    
   2.01900       15.1020    
   2.02000       15.1010    
   2.02100       15.1000    
   2.02200       15.0991    
   2.02300       15.0981    
   2.02400       15.0971    
   2.02500       15.0962    
   2.02600       15.0952    
   2.02700       15.0943    
   2.02800       15.0933    
   2.02900       15.0923    
   2.03000       15.0914    
   2.03100       15.0904    
   2.03200       15.0895    
   2.03300       15.0885    
   2.03400       15.0876    
   2.03500       15.0866    
   2.03600       15.0857    
   2.03700       15.0847    
   2.03800       15.0838    
   2.03900       15.0828    
   2.04000       15.0819    
   2.04100       15.0809    
   2.04200       15.0800    
   2.04300       15.0790    
   2.04400       15.0781    
   2.04500       15.0772    
   2.04600       15.0762    
   2.04700       15.0753    
   2.04800       15.0743    
   2.04900       15.0734    
   2.05000       15.0725    
   2.05100       15.0715    
   2.05200       15.0706    
   2.05300       15.0697    
   2.05400       15.0687    
   2.05500       15.0678    
   2.05600       15.0669    
   2.05700       15.0659    
   2.05800       15.0650    
   2.05900       15.0641    
   2.06000       15.0631    
   2.06100       15.0622    
   2.06200       15.0613    
   2.06300       15.0604    
   2.06400       15.0594    
   2.06500       15.0585    
   2.06600       15.0576    
   2.06700       15.0567    
   2.06800       15.0557    
   2.06900       15.0548    
   2.07000       15.0539    
   2.07100       15.0530    
   2.07200       15.0521    
   2.07300       15.0511    
   2.07400       15.0502    
   2.07500       15.0493    
   2.07600       15.0484    
   2.07700       15.0475    
   2.07800       15.0466    
   2.07900       15.0457    
   2.08000       15.0448    
   2.08100       15.0438    
   2.08200       15.0429    
   2.08300       15.0420    
   2.08400       15.0411    
   2.08500       15.0402    
   2.08600       15.0393    
   2.08700       15.0384    
   2.08800       15.0375    
   2.08900       15.0366    
   2.09000       15.0357    
   2.09100       15.0348    
   2.09200       15.0339    
   2.09300       15.0330    
   2.09400       15.0321    
   2.09500       15.0312    
   2.09600       15.0303    
   2.09700       15.0294    
   2.09800       15.0285    
   2.09900       15.0276    
   2.10000       15.0267    
   2.10100       15.0258    
   2.10200       15.0249    
   2.10300       15.0240    
   2.10400       15.0232    
   2.10500       15.0223    
   2.10600       15.0214    
   2.10700       15.0205    
   2.10800       15.0196    
   2.10900       15.0187    
   2.11000       15.0178    
   2.11100       15.0170    
   2.11200       15.0161    
   2.11300       15.0152    
   2.11400       15.0143    
   2.11500       15.0134    
   2.11600       15.0126    
   2.11700       15.0117    
   2.11800       15.0108    
   2.11900       15.0099    
   2.12000       15.0090    
   2.12100       15.0082    
   2.12200       15.0073    
   2.12300       15.0064    
   2.12400       15.0055    
   2.12500       15.0047    
   2.12600       15.0038    
   2.12700       15.0029    
   2.12800       15.0021    
   2.12900       15.0012    
   2.13000       15.0003    
   2.13100       14.9995    
   2.13200       14.9986    
   2.13300       14.9977    
   2.13400       14.9969    
   2.13500       14.9960    
   2.13600       14.9951    
   2.13700       14.9943    
   2.13800       14.9934    
   2.13900       14.9926    
   2.14000       14.9917    
   2.14100       14.9908    
   2.14200       14.9900    
   2.14300       14.9891    
   2.14400       14.9883    
   2.14500       14.9874    
   2.14600       14.9866    
   2.14700       14.9857    
   2.14800       14.9849    
   2.14900       14.9840    
   2.15000       14.9832    
   2.15100       14.9823    
   2.15200       14.9815    
   2.15300       14.9806    
   2.15400       14.9798    
   2.15500       14.9789    
   2.15600       14.9781    
   2.15700       14.9772    
   2.15800       14.9764    
   2.15900       14.9755    
   2.16000       14.9747    
   2.16100       14.9739    
   2.16200       14.9730    
   2.16300       14.9722    
   2.16400       14.9713    
   2.16500       14.9705    
   2.16600       14.9697    
   2.16700       14.9688    
   2.16800       14.9680    
   2.16900       14.9672    
   2.17000       14.9663    
   2.17100       14.9655    
   2.17200       14.9647    
   2.17300       14.9638    
   2.17400       14.9630    
   2.17500       14.9622    
   2.17600       14.9613    
   2.17700       14.9605    
   2.17800       14.9597    
   2.17900       14.9589    
   2.18000       14.9580    
   2.18100       14.9572    
   2.18200       14.9564    
   2.18300       14.9556    
   2.18400       14.9547    
   2.18500       14.9539    
   2.18600       14.9531    
   2.18700       14.9523    
   2.18800       14.9515    
   2.18900       14.9506    
   2.19000       14.9498    
   2.19100       14.9490    
   2.19200       14.9482    
   2.19300       14.9474    
   2.19400       14.9466    
   2.19500       14.9457    
   2.19600       14.9449    
   2.19700       14.9441    
   2.19800       14.9433    
   2.19900       14.9425    
   2.20000       14.9417    
   2.20100       14.9409    
   2.20200       14.9401    
   2.20300       14.9393    
   2.20400       14.9385    
   2.20500       14.9376    
   2.20600       14.9368    
   2.20700       14.9360    
   2.20800       14.9352    
   2.20900       14.9344    
   2.21000       14.9336    
   2.21100       14.9328    
   2.21200       14.9320    
   2.21300       14.9312    
   2.21400       14.9304    
   2.21500       14.9296    
   2.21600       14.9288    
   2.21700       14.9280    
   2.21800       14.9272    
   2.21900       14.9264    
   2.22000       14.9257    
   2.22100       14.9249    
   2.22200       14.9241    
   2.22300       14.9233    
   2.22400       14.9225    
   2.22500       14.9217    
   2.22600       14.9209    
   2.22700       14.9201    
   2.22800       14.9193    
   2.22900       14.9185    
   2.23000       14.9178    
   2.23100       14.9170    
   2.23200       14.9162    
   2.23300       14.9154    
   2.23400       14.9146    
   2.23500       14.9138    
   2.23600       14.9130    
   2.23700       14.9123    
   2.23800       14.9115    
   2.23900       14.9107    
   2.24000       14.9099    
   2.24100       14.9092    
   2.24200       14.9084    
   2.24300       14.9076    
   2.24400       14.9068    
   2.24500       14.9060    
   2.24600       14.9053    
   2.24700       14.9045    
   2.24800       14.9037    
   2.24900       14.9030    
   2.25000       14.9022    
   2.25100       14.9014    
   2.25200       14.9006    
   2.25300       14.8999    
   2.25400       14.8991    
   2.25500       14.8983    
   2.25600       14.8976    
   2.25700       14.8968    
   2.25800       14.8960    
   2.25900       14.8953    
   2.26000       14.8945    
   2.26100       14.8938    
   2.26200       14.8930    
   2.26300       14.8922    
   2.26400       14.8915    
   2.26500       14.8907    
   2.26600       14.8899    
   2.26700       14.8892    
   2.26800       14.8884    
   2.26900       14.8877    
   2.27000       14.8869    
   2.27100       14.8862    
   2.27200       14.8854    
   2.27300       14.8847    
   2.27400       14.8839    
   2.27500       14.8831    
   2.27600       14.8824    
   2.27700       14.8816    
   2.27800       14.8809    
   2.27900       14.8801    
   2.28000       14.8794    
   2.28100       14.8787    
   2.28200       14.8779    
   2.28300       14.8772    
   2.28400       14.8764    
   2.28500       14.8757    
   2.28600       14.8749    
   2.28700       14.8742    
   2.28800       14.8734    
   2.28900       14.8727    
   2.29000       14.8720    
   2.29100       14.8712    
   2.29200       14.8705    
   2.29300       14.8697    
   2.29400       14.8690    
   2.29500       14.8683    
   2.29600       14.8675    
   2.29700       14.8668    
   2.29800       14.8660    
   2.29900       14.8653    
   2.30000       14.8646    
   2.30100       14.8638    
   2.30200       14.8631    
   2.30300       14.8624    
   2.30400       14.8616    
   2.30500       14.8609    
   2.30600       14.8602    
   2.30700       14.8595    
   2.30800       14.8587    
   2.30900       14.8580    
   2.31000       14.8573    
   2.31100       14.8565    
   2.31200       14.8558    
   2.31300       14.8551    
   2.31400       14.8544    
   2.31500       14.8536    
   2.31600       14.8529    
   2.31700       14.8522    
   2.31800       14.8515    
   2.31900       14.8508    
   2.32000       14.8500    
   2.32100       14.8493    
   2.32200       14.8486    
   2.32300       14.8479    
   2.32400       14.8472    
   2.32500       14.8465    
   2.32600       14.8457    
   2.32700       14.8450    
   2.32800       14.8443    
   2.32900       14.8436    
   2.33000       14.8429    
   2.33100       14.8422    
   2.33200       14.8415    
   2.33300       14.8407    
   2.33400       14.8400    
   2.33500       14.8393    
   2.33600       14.8386    
   2.33700       14.8379    
   2.33800       14.8372    
   2.33900       14.8365    
   2.34000       14.8358    
   2.34100       14.8351    
   2.34200       14.8344    
   2.34300       14.8337    
   2.34400       14.8330    
   2.34500       14.8323    
   2.34600       14.8316    
   2.34700       14.8309    
   2.34800       14.8302    
   2.34900       14.8295    
   2.35000       14.8288    
   2.35100       14.8281    
   2.35200       14.8274    
   2.35300       14.8267    
   2.35400       14.8260    
   2.35500       14.8253    
   2.35600       14.8246    
   2.35700       14.8239    
   2.35800       14.8232    
   2.35900       14.8225    
   2.36000       14.8218    
   2.36100       14.8211    
   2.36200       14.8204    
   2.36300       14.8197    
   2.36400       14.8191    
   2.36500       14.8184    
   2.36600       14.8177    
   2.36700       14.8170    
   2.36800       14.8163    
   2.36900       14.8156    
   2.37000       14.8149    
   2.37100       14.8143    
   2.37200       14.8136    
   2.37300       14.8129    
   2.37400       14.8122    
   2.37500       14.8115    
   2.37600       14.8108    
   2.37700       14.8102    
   2.37800       14.8095    
   2.37900       14.8088    
   2.38000       14.8081    
   2.38100       14.8074    
   2.38200       14.8068    
   2.38300       14.8061    
   2.38400       14.8054    
   2.38500       14.8047    
   2.38600       14.8041    
   2.38700       14.8034    
   2.38800       14.8027    
   2.38900       14.8020    
   2.39000       14.8014    
   2.39100       14.8007    
   2.39200       14.8000    
   2.39300       14.7994    
   2.39400       14.7987    
   2.39500       14.7980    
   2.39600       14.7974    
   2.39700       14.7967    
   2.39800       14.7960    
   2.39900       14.7954    
   2.40000       14.7947    
   2.40100       14.7940    
   2.40200       14.7934    
   2.40300       14.7927    
   2.40400       14.7920    
   2.40500       14.7914    
   2.40600       14.7907    
   2.40700       14.7901    
   2.40800       14.7894    
   2.40900       14.7887    
   2.41000       14.7881    
   2.41100       14.7874    
   2.41200       14.7868    
   2.41300       14.7861    
   2.41400       14.7854    
   2.41500       14.7848    
   2.41600       14.7841    
   2.41700       14.7835    
   2.41800       14.7828    
   2.41900       14.7822    
   2.42000       14.7815    
   2.42100       14.7809    
   2.42200       14.7802    
   2.42300       14.7796    
   2.42400       14.7789    
   2.42500       14.7783    
   2.42600       14.7776    
   2.42700       14.7770    
   2.42800       14.7763    
   2.42900       14.7757    
   2.43000       14.7750    
   2.43100       14.7744    
   2.43200       14.7737    
   2.43300       14.7731    
   2.43400       14.7725    
   2.43500       14.7718    
   2.43600       14.7712    
   2.43700       14.7705    
   2.43800       14.7699    
   2.43900       14.7693    
   2.44000       14.7686    
   2.44100       14.7680    
   2.44200       14.7673    
   2.44300       14.7667    
   2.44400       14.7661    
   2.44500       14.7654    
   2.44600       14.7648    
   2.44700       14.7642    
   2.44800       14.7635    
   2.44900       14.7629    
   2.45000       14.7623    
   2.45100       14.7616    
   2.45200       14.7610    
   2.45300       14.7604    
   2.45400       14.7597    
   2.45500       14.7591    
   2.45600       14.7585    
   2.45700       14.7578    
   2.45800       14.7572    
   2.45900       14.7566    
   2.46000       14.7560    
   2.46100       14.7553    
   2.46200       14.7547    
   2.46300       14.7541    
   2.46400       14.7535    
   2.46500       14.7528    
   2.46600       14.7522    
   2.46700       14.7516    
   2.46800       14.7510    
   2.46900       14.7503    
   2.47000       14.7497    
   2.47100       14.7491    
   2.47200       14.7485    
   2.47300       14.7479    
   2.47400       14.7472    
   2.47500       14.7466    
   2.47600       14.7460    
   2.47700       14.7454    
   2.47800       14.7448    
   2.47900       14.7442    
   2.48000       14.7435    
   2.48100       14.7429    
   2.48200       14.7423    
   2.48300       14.7417    
   2.48400       14.7411    
   2.48500       14.7405    
   2.48600       14.7399    
   2.48700       14.7393    
   2.48800       14.7387    
   2.48900       14.7380    
   2.49000       14.7374    
   2.49100       14.7368    
   2.49200       14.7362    
   2.49300       14.7356    
   2.49400       14.7350    
   2.49500       14.7344    
   2.49600       14.7338    
   2.49700       14.7332    
   2.49800       14.7326    
   2.49900       14.7320    
   2.50000       14.7314    
   2.50100       14.7308    
   2.50200       14.7302    
   2.50300       14.7296    
   2.50400       14.7290    
   2.50500       14.7284    
   2.50600       14.7278    
   2.50700       14.7272    
   2.50800       14.7266    
   2.50900       14.7260    
   2.51000       14.7254    
   2.51100       14.7248    
   2.51200       14.7242    
   2.51300       14.7236    
   2.51400       14.7230    
   2.51500       14.7224    
   2.51600       14.7218    
   2.51700       14.7212    
   2.51800       14.7206    
   2.51900       14.7201    
   2.52000       14.7195    
   2.52100       14.7189    
   2.52200       14.7183    
   2.52300       14.7177    
   2.52400       14.7171    
   2.52500       14.7165    
   2.52600       14.7159    
   2.52700       14.7153    
   2.52800       14.7148    
   2.52900       14.7142    
   2.53000       14.7136    
   2.53100       14.7130    
   2.53200       14.7124    
   2.53300       14.7118    
   2.53400       14.7113    
   2.53500       14.7107    
   2.53600       14.7101    
   2.53700       14.7095    
   2.53800       14.7089    
   2.53900       14.7084    
   2.54000       14.7078    
   2.54100       14.7072    
   2.54200       14.7066    
   2.54300       14.7060    
   2.54400       14.7055    
   2.54500       14.7049    
   2.54600       14.7043    
   2.54700       14.7037    
   2.54800       14.7032    
   2.54900       14.7026    
   2.55000       14.7020    
   2.55100       14.7014    
   2.55200       14.7009    
   2.55300       14.7003    
   2.55400       14.6997    
   2.55500       14.6992    
   2.55600       14.6986    
   2.55700       14.6980    
   2.55800       14.6975    
   2.55900       14.6969    
   2.56000       14.6963    
   2.56100       14.6957    
   2.56200       14.6952    
   2.56300       14.6946    
   2.56400       14.6941    
   2.56500       14.6935    
   2.56600       14.6929    
   2.56700       14.6924    
   2.56800       14.6918    
   2.56900       14.6912    
   2.57000       14.6907    
   2.57100       14.6901    
   2.57200       14.6895    
   2.57300       14.6890    
   2.57400       14.6884    
   2.57500       14.6879    
   2.57600       14.6873    
   2.57700       14.6868    
   2.57800       14.6862    
   2.57900       14.6856    
   2.58000       14.6851    
   2.58100       14.6845    
   2.58200       14.6840    
   2.58300       14.6834    
   2.58400       14.6829    
   2.58500       14.6823    
   2.58600       14.6818    
   2.58700       14.6812    
   2.58800       14.6807    
   2.58900       14.6801    
   2.59000       14.6796    
   2.59100       14.6790    
   2.59200       14.6785    
   2.59300       14.6779    
   2.59400       14.6774    
   2.59500       14.6768    
   2.59600       14.6763    
   2.59700       14.6757    
   2.59800       14.6752    
   2.59900       14.6746    
   2.60000       14.6741    
   2.60100       14.6735    
   2.60200       14.6730    
   2.60300       14.6724    
   2.60400       14.6719    
   2.60500       14.6714    
   2.60600       14.6708    
   2.60700       14.6703    
   2.60800       14.6697    
   2.60900       14.6692    
   2.61000       14.6687    
   2.61100       14.6681    
   2.61200       14.6676    
   2.61300       14.6670    
   2.61400       14.6665    
   2.61500       14.6660    
   2.61600       14.6654    
   2.61700       14.6649    
   2.61800       14.6644    
   2.61900       14.6638    
   2.62000       14.6633    
   2.62100       14.6627    
   2.62200       14.6622    
   2.62300       14.6617    
   2.62400       14.6612    
   2.62500       14.6606    
   2.62600       14.6601    
   2.62700       14.6596    
   2.62800       14.6590    
   2.62900       14.6585    
   2.63000       14.6580    
   2.63100       14.6574    
   2.63200       14.6569    
   2.63300       14.6564    
   2.63400       14.6559    
   2.63500       14.6553    
   2.63600       14.6548    
   2.63700       14.6543    
   2.63800       14.6538    
   2.63900       14.6532    
   2.64000       14.6527    
   2.64100       14.6522    
   2.64200       14.6517    
   2.64300       14.6511    
   2.64400       14.6506    
   2.64500       14.6501    
   2.64600       14.6496    
   2.64700       14.6491    
   2.64800       14.6485    
   2.64900       14.6480    
   2.65000       14.6475    
   2.65100       14.6470    
   2.65200       14.6465    
   2.65300       14.6459    
   2.65400       14.6454    
   2.65500       14.6449    
   2.65600       14.6444    
   2.65700       14.6439    
   2.65800       14.6434    
   2.65900       14.6429    
   2.66000       14.6423    
   2.66100       14.6418    
   2.66200       14.6413    
   2.66300       14.6408    
   2.66400       14.6403    
   2.66500       14.6398    
   2.66600       14.6393    
   2.66700       14.6388    
   2.66800       14.6383    
   2.66900       14.6377    
   2.67000       14.6372    
   2.67100       14.6367    
   2.67200       14.6362    
   2.67300       14.6357    
   2.67400       14.6352    
   2.67500       14.6347    
   2.67600       14.6342    
   2.67700       14.6337    
   2.67800       14.6332    
   2.67900       14.6327    
   2.68000       14.6322    
   2.68100       14.6317    
   2.68200       14.6312    
   2.68300       14.6307    
   2.68400       14.6302    
   2.68500       14.6297    
   2.68600       14.6292    
   2.68700       14.6287    
   2.68800       14.6282    
   2.68900       14.6277    
   2.69000       14.6272    
   2.69100       14.6267    
   2.69200       14.6262    
   2.69300       14.6257    
   2.69400       14.6252    
   2.69500       14.6247    
   2.69600       14.6242    
   2.69700       14.6237    
   2.69800       14.6232    
   2.69900       14.6227    
   2.70000       14.6222    
   2.70100       14.6217    
   2.70200       14.6212    
   2.70300       14.6207    
   2.70400       14.6203    
   2.70500       14.6198    
   2.70600       14.6193    
   2.70700       14.6188    
   2.70800       14.6183    
   2.70900       14.6178    
   2.71000       14.6173    
   2.71100       14.6168    
   2.71200       14.6163    
   2.71300       14.6159    
   2.71400       14.6154    
   2.71500       14.6149    
   2.71600       14.6144    
   2.71700       14.6139    
   2.71800       14.6134    
   2.71900       14.6129    
   2.72000       14.6125    
   2.72100       14.6120    
   2.72200       14.6115    
   2.72300       14.6110    
   2.72400       14.6105    
   2.72500       14.6101    
   2.72600       14.6096    
   2.72700       14.6091    
   2.72800       14.6086    
   2.72900       14.6081    
   2.73000       14.6077    
   2.73100       14.6072    
   2.73200       14.6067    
   2.73300       14.6062    
   2.73400       14.6057    
   2.73500       14.6053    
   2.73600       14.6048    
   2.73700       14.6043    
   2.73800       14.6038    
   2.73900       14.6034    
   2.74000       14.6029    
   2.74100       14.6024    
   2.74200       14.6019    
   2.74300       14.6015    
   2.74400       14.6010    
   2.74500       14.6005    
   2.74600       14.6001    
   2.74700       14.5996    
   2.74800       14.5991    
   2.74900       14.5987    
   2.75000       14.5982    
   2.75100       14.5977    
   2.75200       14.5972    
   2.75300       14.5968    
   2.75400       14.5963    
   2.75500       14.5958    
   2.75600       14.5954    
   2.75700       14.5949    
   2.75800       14.5945    
   2.75900       14.5940    
   2.76000       14.5935    
   2.76100       14.5931    
   2.76200       14.5926    
   2.76300       14.5921    
   2.76400       14.5917    
   2.76500       14.5912    
   2.76600       14.5907    
   2.76700       14.5903    
   2.76800       14.5898    
   2.76900       14.5894    
   2.77000       14.5889    
   2.77100       14.5884    
   2.77200       14.5880    
   2.77300       14.5875    
   2.77400       14.5871    
   2.77500       14.5866    
   2.77600       14.5862    
   2.77700       14.5857    
   2.77800       14.5852    
   2.77900       14.5848    
   2.78000       14.5843    
   2.78100       14.5839    
   2.78200       14.5834    
   2.78300       14.5830    
   2.78400       14.5825    
   2.78500       14.5821    
   2.78600       14.5816    
   2.78700       14.5812    
   2.78800       14.5807    
   2.78900       14.5803    
   2.79000       14.5798    
   2.79100       14.5794    
   2.79200       14.5789    
   2.79300       14.5785    
   2.79400       14.5780    
   2.79500       14.5776    
   2.79600       14.5771    
   2.79700       14.5767    
   2.79800       14.5762    
   2.79900       14.5758    
   2.80000       14.5753    
   2.80100       14.5749    
   2.80200       14.5744    
   2.80300       14.5740    
   2.80400       14.5736    
   2.80500       14.5731    
   2.80600       14.5727    
   2.80700       14.5722    
   2.80800       14.5718    
   2.80900       14.5713    
   2.81000       14.5709    
   2.81100       14.5705    
   2.81200       14.5700    
   2.81300       14.5696    
   2.81400       14.5691    
   2.81500       14.5687    
   2.81600       14.5683    
   2.81700       14.5678    
   2.81800       14.5674    
   2.81900       14.5670    
   2.82000       14.5665    
   2.82100       14.5661    
   2.82200       14.5656    
   2.82300       14.5652    
   2.82400       14.5648    
   2.82500       14.5643    
   2.82600       14.5639    
   2.82700       14.5635    
   2.82800       14.5630    
   2.82900       14.5626    
   2.83000       14.5622    
   2.83100       14.5617    
   2.83200       14.5613    
   2.83300       14.5609    
   2.83400       14.5604    
   2.83500       14.5600    
   2.83600       14.5596    
   2.83700       14.5592    
   2.83800       14.5587    
   2.83900       14.5583    
   2.84000       14.5579    
   2.84100       14.5574    
   2.84200       14.5570    
   2.84300       14.5566    
   2.84400       14.5562    
   2.84500       14.5557    
   2.84600       14.5553    
   2.84700       14.5549    
   2.84800       14.5545    
   2.84900       14.5540    
   2.85000       14.5536    
   2.85100       14.5532    
   2.85200       14.5528    
   2.85300       14.5523    
   2.85400       14.5519    
   2.85500       14.5515    
   2.85600       14.5511    
   2.85700       14.5507    
   2.85800       14.5502    
   2.85900       14.5498    
   2.86000       14.5494    
   2.86100       14.5490    
   2.86200       14.5486    
   2.86300       14.5481    
   2.86400       14.5477    
   2.86500       14.5473    
   2.86600       14.5469    
   2.86700       14.5465    
   2.86800       14.5461    
   2.86900       14.5456    
   2.87000       14.5452    
   2.87100       14.5448    
   2.87200       14.5444    
   2.87300       14.5440    
   2.87400       14.5436    
   2.87500       14.5432    
   2.87600       14.5427    
   2.87700       14.5423    
   2.87800       14.5419    
   2.87900       14.5415    
   2.88000       14.5411    
   2.88100       14.5407    
   2.88200       14.5403    
   2.88300       14.5399    
   2.88400       14.5395    
   2.88500       14.5391    
   2.88600       14.5386    
   2.88700       14.5382    
   2.88800       14.5378    
   2.88900       14.5374    
   2.89000       14.5370    
   2.89100       14.5366    
   2.89200       14.5362    
   2.89300       14.5358    
   2.89400       14.5354    
   2.89500       14.5350    
   2.89600       14.5346    
   2.89700       14.5342    
   2.89800       14.5338    
   2.89900       14.5334    
   2.90000       14.5330    
   2.90100       14.5326    
   2.90200       14.5322    
   2.90300       14.5318    
   2.90400       14.5314    
   2.90500       14.5310    
   2.90600       14.5306    
   2.90700       14.5302    
   2.90800       14.5298    
   2.90900       14.5294    
   2.91000       14.5290    
   2.91100       14.5286    
   2.91200       14.5282    
   2.91300       14.5278    
   2.91400       14.5274    
   2.91500       14.5270    
   2.91600       14.5266    
   2.91700       14.5262    
   2.91800       14.5258    
   2.91900       14.5254    
   2.92000       14.5250    
   2.92100       14.5246    
   2.92200       14.5242    
   2.92300       14.5238    
   2.92400       14.5234    
   2.92500       14.5230    
   2.92600       14.5226    
   2.92700       14.5223    
   2.92800       14.5219    
   2.92900       14.5215    
   2.93000       14.5211    
   2.93100       14.5207    
   2.93200       14.5203    
   2.93300       14.5199    
   2.93400       14.5195    
   2.93500       14.5191    
   2.93600       14.5187    
   2.93700       14.5184    
   2.93800       14.5180    
   2.93900       14.5176    
   2.94000       14.5172    
   2.94100       14.5168    
   2.94200       14.5164    
   2.94300       14.5160    
   2.94400       14.5157    
   2.94500       14.5153    
   2.94600       14.5149    
   2.94700       14.5145    
   2.94800       14.5141    
   2.94900       14.5137    
   2.95000       14.5134    
   2.95100       14.5130    
   2.95200       14.5126    
   2.95300       14.5122    
   2.95400       14.5118    
   2.95500       14.5114    
   2.95600       14.5111    
   2.95700       14.5107    
   2.95800       14.5103    
   2.95900       14.5099    
   2.96000       14.5095    
   2.96100       14.5092    
   2.96200       14.5088    
   2.96300       14.5084    
   2.96400       14.5080    
   2.96500       14.5077    
   2.96600       14.5073    
   2.96700       14.5069    
   2.96800       14.5065    
   2.96900       14.5062    
   2.97000       14.5058    
   2.97100       14.5054    
   2.97200       14.5050    
   2.97300       14.5047    
   2.97400       14.5043    
   2.97500       14.5039    
   2.97600       14.5035    
   2.97700       14.5032    
   2.97800       14.5028    
   2.97900       14.5024    
   2.98000       14.5021    
   2.98100       14.5017    
   2.98200       14.5013    
   2.98300       14.5009    
   2.98400       14.5006    
   2.98500       14.5002    
   2.98600       14.4998    
   2.98700       14.4995    
   2.98800       14.4991    
   2.98900       14.4987    
   2.99000       14.4984    
   2.99100       14.4980    
   2.99200       14.4976    
   2.99300       14.4973    
   2.99400       14.4969    
   2.99500       14.4965    
   2.99600       14.4962    
   2.99700       14.4958    
   2.99800       14.4954    
   2.99900       14.4951    
   3.00000       14.4947    
   3.00100       14.4943    
   3.00200       14.4940    
   3.00300       14.4936    
   3.00400       14.4933    
   3.00500       14.4929    
   3.00600       14.4925    
   3.00700       14.4922    
   3.00800       14.4918    
   3.00900       14.4915    
   3.01000       14.4911    
   3.01100       14.4907    
   3.01200       14.4904    
   3.01300       14.4900    
   3.01400       14.4897    
   3.01500       14.4893    
   3.01600       14.4889    
   3.01700       14.4886    
   3.01800       14.4882    
   3.01900       14.4879    
   3.02000       14.4875    
   3.02100       14.4872    
   3.02200       14.4868    
   3.02300       14.4865    
   3.02400       14.4861    
   3.02500       14.4857    
   3.02600       14.4854    
   3.02700       14.4850    
   3.02800       14.4847    
   3.02900       14.4843    
   3.03000       14.4840    
   3.03100       14.4836    
   3.03200       14.4833    
   3.03300       14.4829    
   3.03400       14.4826    
   3.03500       14.4822    
   3.03600       14.4819    
   3.03700       14.4815    
   3.03800       14.4812    
   3.03900       14.4808    
   3.04000       14.4805    
   3.04100       14.4801    
   3.04200       14.4798    
   3.04300       14.4794    
   3.04400       14.4791    
   3.04500       14.4787    
   3.04600       14.4784    
   3.04700       14.4780    
   3.04800       14.4777    
   3.04900       14.4773    
   3.05000       14.4770    
   3.05100       14.4767    
   3.05200       14.4763    
   3.05300       14.4760    
   3.05400       14.4756    
   3.05500       14.4753    
   3.05600       14.4749    
   3.05700       14.4746    
   3.05800       14.4743    
   3.05900       14.4739    
   3.06000       14.4736    
   3.06100       14.4732    
   3.06200       14.4729    
   3.06300       14.4725    
   3.06400       14.4722    
   3.06500       14.4719    
   3.06600       14.4715    
   3.06700       14.4712    
   3.06800       14.4708    
   3.06900       14.4705    
   3.07000       14.4702    
   3.07100       14.4698    
   3.07200       14.4695    
   3.07300       14.4692    
   3.07400       14.4688    
   3.07500       14.4685    
   3.07600       14.4681    
   3.07700       14.4678    
   3.07800       14.4675    
   3.07900       14.4671    
   3.08000       14.4668    
   3.08100       14.4665    
   3.08200       14.4661    
   3.08300       14.4658    
   3.08400       14.4655    
   3.08500       14.4651    
   3.08600       14.4648    
   3.08700       14.4645    
   3.08800       14.4641    
   3.08900       14.4638    
   3.09000       14.4635    
   3.09100       14.4631    
   3.09200       14.4628    
   3.09300       14.4625    
   3.09400       14.4622    
   3.09500       14.4618    
   3.09600       14.4615    
   3.09700       14.4612    
   3.09800       14.4608    
   3.09900       14.4605    
   3.10000       14.4602    
   3.10100       14.4599    
   3.10200       14.4595    
   3.10300       14.4592    
   3.10400       14.4589    
   3.10500       14.4585    
   3.10600       14.4582    
   3.10700       14.4579    
   3.10800       14.4576    
   3.10900       14.4572    
   3.11000       14.4569    
   3.11100       14.4566    
   3.11200       14.4563    
   3.11300       14.4559    
   3.11400       14.4556    
   3.11500       14.4553    
   3.11600       14.4550    
   3.11700       14.4547    
   3.11800       14.4543    
   3.11900       14.4540    
   3.12000       14.4537    
   3.12100       14.4534    
   3.12200       14.4530    
   3.12300       14.4527    
   3.12400       14.4524    
   3.12500       14.4521    
   3.12600       14.4518    
   3.12700       14.4515    
   3.12800       14.4511    
   3.12900       14.4508    
   3.13000       14.4505    
   3.13100       14.4502    
   3.13200       14.4499    
   3.13300       14.4495    
   3.13400       14.4492    
   3.13500       14.4489    
   3.13600       14.4486    
   3.13700       14.4483    
   3.13800       14.4480    
   3.13900       14.4476    
   3.14000       14.4473    
   3.14100       14.4470    
   3.14200       14.4467    
   3.14300       14.4464    
   3.14400       14.4461    
   3.14500       14.4458    
   3.14600       14.4455    
   3.14700       14.4451    
   3.14800       14.4448    
   3.14900       14.4445    
   3.15000       14.4442    
   3.15100       14.4439    
   3.15200       14.4436    
   3.15300       14.4433    
   3.15400       14.4430    
   3.15500       14.4427    
   3.15600       14.4423    
   3.15700       14.4420    
   3.15800       14.4417    
   3.15900       14.4414    
   3.16000       14.4411    
   3.16100       14.4408    
   3.16200       14.4405    
   3.16300       14.4402    
   3.16400       14.4399    
   3.16500       14.4396    
   3.16600       14.4393    
   3.16700       14.4390    
   3.16800       14.4387    
   3.16900       14.4383    
   3.17000       14.4380    
   3.17100       14.4377    
   3.17200       14.4374    
   3.17300       14.4371    
   3.17400       14.4368    
   3.17500       14.4365    
   3.17600       14.4362    
   3.17700       14.4359    
   3.17800       14.4356    
   3.17900       14.4353    
   3.18000       14.4350    
   3.18100       14.4347    
   3.18200       14.4344    
   3.18300       14.4341    
   3.18400       14.4338    
   3.18500       14.4335    
   3.18600       14.4332    
   3.18700       14.4329    
   3.18800       14.4326    
   3.18900       14.4323    
   3.19000       14.4320    
   3.19100       14.4317    
   3.19200       14.4314    
   3.19300       14.4311    
   3.19400       14.4308    
   3.19500       14.4305    
   3.19600       14.4302    
   3.19700       14.4299    
   3.19800       14.4296    
   3.19900       14.4293    
   3.20000       14.4290    
   3.20100       14.4287    
   3.20200       14.4284    
   3.20300       14.4281    
   3.20400       14.4279    
   3.20500       14.4276    
   3.20600       14.4273    
   3.20700       14.4270    
   3.20800       14.4267    
   3.20900       14.4264    
   3.21000       14.4261    
   3.21100       14.4258    
   3.21200       14.4255    
   3.21300       14.4252    
   3.21400       14.4249    
   3.21500       14.4246    
   3.21600       14.4243    
   3.21700       14.4240    
   3.21800       14.4238    
   3.21900       14.4235    
   3.22000       14.4232    
   3.22100       14.4229    
   3.22200       14.4226    
   3.22300       14.4223    
   3.22400       14.4220    
   3.22500       14.4217    
   3.22600       14.4214    
   3.22700       14.4212    
   3.22800       14.4209    
   3.22900       14.4206    
   3.23000       14.4203    
   3.23100       14.4200    
   3.23200       14.4197    
   3.23300       14.4194    
   3.23400       14.4192    
   3.23500       14.4189    
   3.23600       14.4186    
   3.23700       14.4183    
   3.23800       14.4180    
   3.23900       14.4177    
   3.24000       14.4174    
   3.24100       14.4172    
   3.24200       14.4169    
   3.24300       14.4166    
   3.24400       14.4163    
   3.24500       14.4160    
   3.24600       14.4158    
   3.24700       14.4155    
   3.24800       14.4152    
   3.24900       14.4149    
   3.25000       14.4146    
   3.25100       14.4143    
   3.25200       14.4141    
   3.25300       14.4138    
   3.25400       14.4135    
   3.25500       14.4132    
   3.25600       14.4129    
   3.25700       14.4127    
   3.25800       14.4124    
   3.25900       14.4121    
   3.26000       14.4118    
   3.26100       14.4116    
   3.26200       14.4113    
   3.26300       14.4110    
   3.26400       14.4107    
   3.26500       14.4104    
   3.26600       14.4102    
   3.26700       14.4099    
   3.26800       14.4096    
   3.26900       14.4093    
   3.27000       14.4091    
   3.27100       14.4088    
   3.27200       14.4085    
   3.27300       14.4082    
   3.27400       14.4080    
   3.27500       14.4077    
   3.27600       14.4074    
   3.27700       14.4072    
   3.27800       14.4069    
   3.27900       14.4066    
   3.28000       14.4063    
   3.28100       14.4061    
   3.28200       14.4058    
   3.28300       14.4055    
   3.28400       14.4052    
   3.28500       14.4050    
   3.28600       14.4047    
   3.28700       14.4044    
   3.28800       14.4042    
   3.28900       14.4039    
   3.29000       14.4036    
   3.29100       14.4034    
   3.29200       14.4031    
   3.29300       14.4028    
   3.29400       14.4026    
   3.29500       14.4023    
   3.29600       14.4020    
   3.29700       14.4017    
   3.29800       14.4015    
   3.29900       14.4012    
   3.30000       14.4009    
   3.30100       14.4007    
   3.30200       14.4004    
   3.30300       14.4001    
   3.30400       14.3999    
   3.30500       14.3996    
   3.30600       14.3994    
   3.30700       14.3991    
   3.30800       14.3988    
   3.30900       14.3986    
   3.31000       14.3983    
   3.31100       14.3980    
   3.31200       14.3978    
   3.31300       14.3975    
   3.31400       14.3972    
   3.31500       14.3970    
   3.31600       14.3967    
   3.31700       14.3965    
   3.31800       14.3962    
   3.31900       14.3959    
   3.32000       14.3957    
   3.32100       14.3954    
   3.32200       14.3951    
   3.32300       14.3949    
   3.32400       14.3946    
   3.32500       14.3944    
   3.32600       14.3941    
   3.32700       14.3939    
   3.32800       14.3936    
   3.32900       14.3933    
   3.33000       14.3931    
   3.33100       14.3928    
   3.33200       14.3926    
   3.33300       14.3923    
   3.33400       14.3920    
   3.33500       14.3918    
   3.33600       14.3915    
   3.33700       14.3913    
   3.33800       14.3910    
   3.33900       14.3908    
   3.34000       14.3905    
   3.34100       14.3902    
   3.34200       14.3900    
   3.34300       14.3897    
   3.34400       14.3895    
   3.34500       14.3892    
   3.34600       14.3890    
   3.34700       14.3887    
   3.34800       14.3885    
   3.34900       14.3882    
   3.35000       14.3880    
   3.35100       14.3877    
   3.35200       14.3875    
   3.35300       14.3872    
   3.35400       14.3870    
   3.35500       14.3867    
   3.35600       14.3864    
   3.35700       14.3862    
   3.35800       14.3859    
   3.35900       14.3857    
   3.36000       14.3854    
   3.36100       14.3852    
   3.36200       14.3849    
   3.36300       14.3847    
   3.36400       14.3844    
   3.36500       14.3842    
   3.36600       14.3839    
   3.36700       14.3837    
   3.36800       14.3834    
   3.36900       14.3832    
   3.37000       14.3830    
   3.37100       14.3827    
   3.37200       14.3825    
   3.37300       14.3822    
   3.37400       14.3820    
   3.37500       14.3817    
   3.37600       14.3815    
   3.37700       14.3812    
   3.37800       14.3810    
   3.37900       14.3807    
   3.38000       14.3805    
   3.38100       14.3802    
   3.38200       14.3800    
   3.38300       14.3798    
   3.38400       14.3795    
   3.38500       14.3793    
   3.38600       14.3790    
   3.38700       14.3788    
   3.38800       14.3785    
   3.38900       14.3783    
   3.39000       14.3780    
   3.39100       14.3778    
   3.39200       14.3776    
   3.39300       14.3773    
   3.39400       14.3771    
   3.39500       14.3768    
   3.39600       14.3766    
   3.39700       14.3764    
   3.39800       14.3761    
   3.39900       14.3759    
   3.40000       14.3756    
   3.40100       14.3754    
   3.40200       14.3752    
   3.40300       14.3749    
   3.40400       14.3747    
   3.40500       14.3744    
   3.40600       14.3742    
   3.40700       14.3740    
   3.40800       14.3737    
   3.40900       14.3735    
   3.41000       14.3732    
   3.41100       14.3730    
   3.41200       14.3728    
   3.41300       14.3725    
   3.41400       14.3723    
   3.41500       14.3721    
   3.41600       14.3718    
   3.41700       14.3716    
   3.41800       14.3713    
   3.41900       14.3711    
   3.42000       14.3709    
   3.42100       14.3706    
   3.42200       14.3704    
   3.42300       14.3702    
   3.42400       14.3699    
   3.42500       14.3697    
   3.42600       14.3695    
   3.42700       14.3692    
   3.42800       14.3690    
   3.42900       14.3688    
   3.43000       14.3685    
   3.43100       14.3683    
   3.43200       14.3681    
   3.43300       14.3678    
   3.43400       14.3676    
   3.43500       14.3674    
   3.43600       14.3671    
   3.43700       14.3669    
   3.43800       14.3667    
   3.43900       14.3665    
   3.44000       14.3662    
   3.44100       14.3660    
   3.44200       14.3658    
   3.44300       14.3655    
   3.44400       14.3653    
   3.44500       14.3651    
   3.44600       14.3648    
   3.44700       14.3646    
   3.44800       14.3644    
   3.44900       14.3642    
   3.45000       14.3639    
   3.45100       14.3637    
   3.45200       14.3635    
   3.45300       14.3632    
   3.45400       14.3630    
   3.45500       14.3628    
   3.45600       14.3626    
   3.45700       14.3623    
   3.45800       14.3621    
   3.45900       14.3619    
   3.46000       14.3617    
   3.46100       14.3614    
   3.46200       14.3612    
   3.46300       14.3610    
   3.46400       14.3608    
   3.46500       14.3605    
   3.46600       14.3603    
   3.46700       14.3601    
   3.46800       14.3599    
   3.46900       14.3596    
   3.47000       14.3594    
   3.47100       14.3592    
   3.47200       14.3590    
   3.47300       14.3587    
   3.47400       14.3585    
   3.47500       14.3583    
   3.47600       14.3581    
   3.47700       14.3579    
   3.47800       14.3576    
   3.47900       14.3574    
   3.48000       14.3572    
   3.48100       14.3570    
   3.48200       14.3568    
   3.48300       14.3565    
   3.48400       14.3563    
   3.48500       14.3561    
   3.48600       14.3559    
   3.48700       14.3557    
   3.48800       14.3554    
   3.48900       14.3552    
   3.49000       14.3550    
   3.49100       14.3548    
   3.49200       14.3546    
   3.49300       14.3543    
   3.49400       14.3541    
   3.49500       14.3539    
   3.49600       14.3537    
   3.49700       14.3535    
   3.49800       14.3533    
   3.49900       14.3530    
   3.50000       14.3528    
   3.50100       14.3526    
   3.50200       14.3524    
   3.50300       14.3522    
   3.50400       14.3520    
   3.50500       14.3517    
   3.50600       14.3515    
   3.50700       14.3513    
   3.50800       14.3511    
   3.50900       14.3509    
   3.51000       14.3507    
   3.51100       14.3505    
   3.51200       14.3502    
   3.51300       14.3500    
   3.51400       14.3498    
   3.51500       14.3496    
   3.51600       14.3494    
   3.51700       14.3492    
   3.51800       14.3490    
   3.51900       14.3488    
   3.52000       14.3485    
   3.52100       14.3483    
   3.52200       14.3481    
   3.52300       14.3479    
   3.52400       14.3477    
   3.52500       14.3475    
   3.52600       14.3473    
   3.52700       14.3471    
   3.52800       14.3469    
   3.52900       14.3466    
   3.53000       14.3464    
   3.53100       14.3462    
   3.53200       14.3460    
   3.53300       14.3458    
   3.53400       14.3456    
   3.53500       14.3454    
   3.53600       14.3452    
   3.53700       14.3450    
   3.53800       14.3448    
   3.53900       14.3446    
   3.54000       14.3443    
   3.54100       14.3441    
   3.54200       14.3439    
   3.54300       14.3437    
   3.54400       14.3435    
   3.54500       14.3433    
   3.54600       14.3431    
   3.54700       14.3429    
   3.54800       14.3427    
   3.54900       14.3425    
   3.55000       14.3423    
   3.55100       14.3421    
   3.55200       14.3419    
   3.55300       14.3417    
   3.55400       14.3415    
   3.55500       14.3413    
   3.55600       14.3411    
   3.55700       14.3408    
   3.55800       14.3406    
   3.55900       14.3404    
   3.56000       14.3402    
   3.56100       14.3400    
   3.56200       14.3398    
   3.56300       14.3396    
   3.56400       14.3394    
   3.56500       14.3392    
   3.56600       14.3390    
   3.56700       14.3388    
   3.56800       14.3386    
   3.56900       14.3384    
   3.57000       14.3382    
   3.57100       14.3380    
   3.57200       14.3378    
   3.57300       14.3376    
   3.57400       14.3374    
   3.57500       14.3372    
   3.57600       14.3370    
   3.57700       14.3368    
   3.57800       14.3366    
   3.57900       14.3364    
   3.58000       14.3362    
   3.58100       14.3360    
   3.58200       14.3358    
   3.58300       14.3356    
   3.58400       14.3354    
   3.58500       14.3352    
   3.58600       14.3350    
   3.58700       14.3348    
   3.58800       14.3346    
   3.58900       14.3344    
   3.59000       14.3342    
   3.59100       14.3340    
   3.59200       14.3338    
   3.59300       14.3336    
   3.59400       14.3334    
   3.59500       14.3333    
   3.59600       14.3331    
   3.59700       14.3329    
   3.59800       14.3327    
   3.59900       14.3325    
   3.60000       14.3323    
   3.60100       14.3321    
   3.60200       14.3319    
   3.60300       14.3317    
   3.60400       14.3315    
   3.60500       14.3313    
   3.60600       14.3311    
   3.60700       14.3309    
   3.60800       14.3307    
   3.60900       14.3305    
   3.61000       14.3303    
   3.61100       14.3301    
   3.61200       14.3299    
   3.61300       14.3298    
   3.61400       14.3296    
   3.61500       14.3294    
   3.61600       14.3292    
   3.61700       14.3290    
   3.61800       14.3288    
   3.61900       14.3286    
   3.62000       14.3284    
   3.62100       14.3282    
   3.62200       14.3280    
   3.62300       14.3278    
   3.62400       14.3277    
   3.62500       14.3275    
   3.62600       14.3273    
   3.62700       14.3271    
   3.62800       14.3269    
   3.62900       14.3267    
   3.63000       14.3265    
   3.63100       14.3263    
   3.63200       14.3261    
   3.63300       14.3259    
   3.63400       14.3258    
   3.63500       14.3256    
   3.63600       14.3254    
   3.63700       14.3252    
   3.63800       14.3250    
   3.63900       14.3248    
   3.64000       14.3246    
   3.64100       14.3244    
   3.64200       14.3243    
   3.64300       14.3241    
   3.64400       14.3239    
   3.64500       14.3237    
   3.64600       14.3235    
   3.64700       14.3233    
   3.64800       14.3231    
   3.64900       14.3230    
   3.65000       14.3228    
   3.65100       14.3226    
   3.65200       14.3224    
   3.65300       14.3222    
   3.65400       14.3220    
   3.65500       14.3219    
   3.65600       14.3217    
   3.65700       14.3215    
   3.65800       14.3213    
   3.65900       14.3211    
   3.66000       14.3209    
   3.66100       14.3208    
   3.66200       14.3206    
   3.66300       14.3204    
   3.66400       14.3202    
   3.66500       14.3200    
   3.66600       14.3198    
   3.66700       14.3197    
   3.66800       14.3195    
   3.66900       14.3193    
   3.67000       14.3191    
   3.67100       14.3189    
   3.67200       14.3188    
   3.67300       14.3186    
   3.67400       14.3184    
   3.67500       14.3182    
   3.67600       14.3180    
   3.67700       14.3178    
   3.67800       14.3177    
   3.67900       14.3175    
   3.68000       14.3173    
   3.68100       14.3171    
   3.68200       14.3170    
   3.68300       14.3168    
   3.68400       14.3166    
   3.68500       14.3164    
   3.68600       14.3162    
   3.68700       14.3161    
   3.68800       14.3159    
   3.68900       14.3157    
   3.69000       14.3155    
   3.69100       14.3153    
   3.69200       14.3152    
   3.69300       14.3150    
   3.69400       14.3148    
   3.69500       14.3146    
   3.69600       14.3145    
   3.69700       14.3143    
   3.69800       14.3141    
   3.69900       14.3139    
   3.70000       14.3138    
   3.70100       14.3136    
   3.70200       14.3134    
   3.70300       14.3132    
   3.70400       14.3131    
   3.70500       14.3129    
   3.70600       14.3127    
   3.70700       14.3125    
   3.70800       14.3124    
   3.70900       14.3122    
   3.71000       14.3120    
   3.71100       14.3118    
   3.71200       14.3117    
   3.71300       14.3115    
   3.71400       14.3113    
   3.71500       14.3111    
   3.71600       14.3110    
   3.71700       14.3108    
   3.71800       14.3106    
   3.71900       14.3105    
   3.72000       14.3103    
   3.72100       14.3101    
   3.72200       14.3099    
   3.72300       14.3098    
   3.72400       14.3096    
   3.72500       14.3094    
   3.72600       14.3093    
   3.72700       14.3091    
   3.72800       14.3089    
   3.72900       14.3087    
   3.73000       14.3086    
   3.73100       14.3084    
   3.73200       14.3082    
   3.73300       14.3081    
   3.73400       14.3079    
   3.73500       14.3077    
   3.73600       14.3076    
   3.73700       14.3074    
   3.73800       14.3072    
   3.73900       14.3070    
   3.74000       14.3069    
   3.74100       14.3067    
   3.74200       14.3065    
   3.74300       14.3064    
   3.74400       14.3062    
   3.74500       14.3060    
   3.74600       14.3059    
   3.74700       14.3057    
   3.74800       14.3055    
   3.74900       14.3054    
   3.75000       14.3052    
   3.75100       14.3050    
   3.75200       14.3049    
   3.75300       14.3047    
   3.75400       14.3045    
   3.75500       14.3044    
   3.75600       14.3042    
   3.75700       14.3040    
   3.75800       14.3039    
   3.75900       14.3037    
   3.76000       14.3035    
   3.76100       14.3034    
   3.76200       14.3032    
   3.76300       14.3031    
   3.76400       14.3029    
   3.76500       14.3027    
   3.76600       14.3026    
   3.76700       14.3024    
   3.76800       14.3022    
   3.76900       14.3021    
   3.77000       14.3019    
   3.77100       14.3017    
   3.77200       14.3016    
   3.77300       14.3014    
   3.77400       14.3013    
   3.77500       14.3011    
   3.77600       14.3009    
   3.77700       14.3008    
   3.77800       14.3006    
   3.77900       14.3004    
   3.78000       14.3003    
   3.78100       14.3001    
   3.78200       14.3000    
   3.78300       14.2998    
   3.78400       14.2996    
   3.78500       14.2995    
   3.78600       14.2993    
   3.78700       14.2992    
   3.78800       14.2990    
   3.78900       14.2988    
   3.79000       14.2987    
   3.79100       14.2985    
   3.79200       14.2984    
   3.79300       14.2982    
   3.79400       14.2980    
   3.79500       14.2979    
   3.79600       14.2977    
   3.79700       14.2976    
   3.79800       14.2974    
   3.79900       14.2972    
   3.80000       14.2971    
   3.80100       14.2969    
   3.80200       14.2968    
   3.80300       14.2966    
   3.80400       14.2965    
   3.80500       14.2963    
   3.80600       14.2961    
   3.80700       14.2960    
   3.80800       14.2958    
   3.80900       14.2957    
   3.81000       14.2955    
   3.81100       14.2954    
   3.81200       14.2952    
   3.81300       14.2950    
   3.81400       14.2949    
   3.81500       14.2947    
   3.81600       14.2946    
   3.81700       14.2944    
   3.81800       14.2943    
   3.81900       14.2941    
   3.82000       14.2940    
   3.82100       14.2938    
   3.82200       14.2936    
   3.82300       14.2935    
   3.82400       14.2933    
   3.82500       14.2932    
   3.82600       14.2930    
   3.82700       14.2929    
   3.82800       14.2927    
   3.82900       14.2926    
   3.83000       14.2924    
   3.83100       14.2923    
   3.83200       14.2921    
   3.83300       14.2920    
   3.83400       14.2918    
   3.83500       14.2916    
   3.83600       14.2915    
   3.83700       14.2913    
   3.83800       14.2912    
   3.83900       14.2910    
   3.84000       14.2909    
   3.84100       14.2907    
   3.84200       14.2906    
   3.84300       14.2904    
   3.84400       14.2903    
   3.84500       14.2901    
   3.84600       14.2900    
   3.84700       14.2898    
   3.84800       14.2897    
   3.84900       14.2895    
   3.85000       14.2894    
   3.85100       14.2892    
   3.85200       14.2891    
   3.85300       14.2889    
   3.85400       14.2888    
   3.85500       14.2886    
   3.85600       14.2885    
   3.85700       14.2883    
   3.85800       14.2882    
   3.85900       14.2880    
   3.86000       14.2879    
   3.86100       14.2877    
   3.86200       14.2876    
   3.86300       14.2874    
   3.86400       14.2873    
   3.86500       14.2871    
   3.86600       14.2870    
   3.86700       14.2868    
   3.86800       14.2867    
   3.86900       14.2866    
   3.87000       14.2864    
   3.87100       14.2863    
   3.87200       14.2861    
   3.87300       14.2860    
   3.87400       14.2858    
   3.87500       14.2857    
   3.87600       14.2855    
   3.87700       14.2854    
   3.87800       14.2852    
   3.87900       14.2851    
   3.88000       14.2849    
   3.88100       14.2848    
   3.88200       14.2847    
   3.88300       14.2845    
   3.88400       14.2844    
   3.88500       14.2842    
   3.88600       14.2841    
   3.88700       14.2839    
   3.88800       14.2838    
   3.88900       14.2836    
   3.89000       14.2835    
   3.89100       14.2834    
   3.89200       14.2832    
   3.89300       14.2831    
   3.89400       14.2829    
   3.89500       14.2828    
   3.89600       14.2826    
   3.89700       14.2825    
   3.89800       14.2823    
   3.89900       14.2822    
   3.90000       14.2821    
   3.90100       14.2819    
   3.90200       14.2818    
   3.90300       14.2816    
   3.90400       14.2815    
   3.90500       14.2814    
   3.90600       14.2812    
   3.90700       14.2811    
   3.90800       14.2809    
   3.90900       14.2808    
   3.91000       14.2806    
   3.91100       14.2805    
   3.91200       14.2804    
   3.91300       14.2802    
   3.91400       14.2801    
   3.91500       14.2799    
   3.91600       14.2798    
   3.91700       14.2797    
   3.91800       14.2795    
   3.91900       14.2794    
   3.92000       14.2792    
   3.92100       14.2791    
   3.92200       14.2790    
   3.92300       14.2788    
   3.92400       14.2787    
   3.92500       14.2785    
   3.92600       14.2784    
   3.92700       14.2783    
   3.92800       14.2781    
   3.92900       14.2780    
   3.93000       14.2779    
   3.93100       14.2777    
   3.93200       14.2776    
   3.93300       14.2774    
   3.93400       14.2773    
   3.93500       14.2772    
   3.93600       14.2770    
   3.93700       14.2769    
   3.93800       14.2768    
   3.93900       14.2766    
   3.94000       14.2765    
   3.94100       14.2763    
   3.94200       14.2762    
   3.94300       14.2761    
   3.94400       14.2759    
   3.94500       14.2758    
   3.94600       14.2757    
   3.94700       14.2755    
   3.94800       14.2754    
   3.94900       14.2753    
   3.95000       14.2751    
   3.95100       14.2750    
   3.95200       14.2748    
   3.95300       14.2747    
   3.95400       14.2746    
   3.95500       14.2744    
   3.95600       14.2743    
   3.95700       14.2742    
   3.95800       14.2740    
   3.95900       14.2739    
   3.96000       14.2738    
   3.96100       14.2736    
   3.96200       14.2735    
   3.96300       14.2734    
   3.96400       14.2732    
   3.96500       14.2731    
   3.96600       14.2730    
   3.96700       14.2728    
   3.96800       14.2727    
   3.96900       14.2726    
   3.97000       14.2724    
   3.97100       14.2723    
   3.97200       14.2722    
   3.97300       14.2720    
   3.97400       14.2719    
   3.97500       14.2718    
   3.97600       14.2716    
   3.97700       14.2715    
   3.97800       14.2714    
   3.97900       14.2713    
   3.98000       14.2711    
   3.98100       14.2710    
   3.98200       14.2709    
   3.98300       14.2707    
   3.98400       14.2706    
   3.98500       14.2705    
   3.98600       14.2703    
   3.98700       14.2702    
   3.98800       14.2701    
   3.98900       14.2699    
   3.99000       14.2698    
   3.99100       14.2697    
   3.99200       14.2696    
   3.99300       14.2694    
   3.99400       14.2693    
   3.99500       14.2692    
   3.99600       14.2690    
   3.99700       14.2689    
   3.99800       14.2688    
   3.99900       14.2687    
   4.00000       14.2685    
   4.00100       14.2684    
   4.00200       14.2683    
   4.00300       14.2681    
   4.00400       14.2680    
   4.00500       14.2679    
   4.00600       14.2678    
   4.00700       14.2676    
   4.00800       14.2675    
   4.00900       14.2674    
   4.01000       14.2672    
   4.01100       14.2671    
   4.01200       14.2670    
   4.01300       14.2669    
   4.01400       14.2667    
   4.01500       14.2666    
   4.01600       14.2665    
   4.01700       14.2664    
   4.01800       14.2662    
   4.01900       14.2661    
   4.02000       14.2660    
   4.02100       14.2659    
   4.02200       14.2657    
   4.02300       14.2656    
   4.02400       14.2655    
   4.02500       14.2654    
   4.02600       14.2652    
   4.02700       14.2651    
   4.02800       14.2650    
   4.02900       14.2649    
   4.03000       14.2647    
   4.03100       14.2646    
   4.03200       14.2645    
   4.03300       14.2644    
   4.03400       14.2642    
   4.03500       14.2641    
   4.03600       14.2640    
   4.03700       14.2639    
   4.03800       14.2637    
   4.03900       14.2636    
   4.04000       14.2635    
   4.04100       14.2634    
   4.04200       14.2632    
   4.04300       14.2631    
   4.04400       14.2630    
   4.04500       14.2629    
   4.04600       14.2628    
   4.04700       14.2626    
   4.04800       14.2625    
   4.04900       14.2624    
   4.05000       14.2623    
   4.05100       14.2621    
   4.05200       14.2620    
   4.05300       14.2619    
   4.05400       14.2618    
   4.05500       14.2617    
   4.05600       14.2615    
   4.05700       14.2614    
   4.05800       14.2613    
   4.05900       14.2612    
   4.06000       14.2611    
   4.06100       14.2609    
   4.06200       14.2608    
   4.06300       14.2607    
   4.06400       14.2606    
   4.06500       14.2605    
   4.06600       14.2603    
   4.06700       14.2602    
   4.06800       14.2601    
   4.06900       14.2600    
   4.07000       14.2599    
   4.07100       14.2597    
   4.07200       14.2596    
   4.07300       14.2595    
   4.07400       14.2594    
   4.07500       14.2593    
   4.07600       14.2591    
   4.07700       14.2590    
   4.07800       14.2589    
   4.07900       14.2588    
   4.08000       14.2587    
   4.08100       14.2585    
   4.08200       14.2584    
   4.08300       14.2583    
   4.08400       14.2582    
   4.08500       14.2581    
   4.08600       14.2580    
   4.08700       14.2578    
   4.08800       14.2577    
   4.08900       14.2576    
   4.09000       14.2575    
   4.09100       14.2574    
   4.09200       14.2573    
   4.09300       14.2571    
   4.09400       14.2570    
   4.09500       14.2569    
   4.09600       14.2568    
   4.09700       14.2567    
   4.09800       14.2566    
   4.09900       14.2564    
   4.10000       14.2563    
   4.10100       14.2562    
   4.10200       14.2561    
   4.10300       14.2560    
   4.10400       14.2559    
   4.10500       14.2557    
   4.10600       14.2556    
   4.10700       14.2555    
   4.10800       14.2554    
   4.10900       14.2553    
   4.11000       14.2552    
   4.11100       14.2551    
   4.11200       14.2549    
   4.11300       14.2548    
   4.11400       14.2547    
   4.11500       14.2546    
   4.11600       14.2545    
   4.11700       14.2544    
   4.11800       14.2543    
   4.11900       14.2541    
   4.12000       14.2540    
   4.12100       14.2539    
   4.12200       14.2538    
   4.12300       14.2537    
   4.12400       14.2536    
   4.12500       14.2535    
   4.12600       14.2534    
   4.12700       14.2532    
   4.12800       14.2531    
   4.12900       14.2530    
   4.13000       14.2529    
   4.13100       14.2528    
   4.13200       14.2527    
   4.13300       14.2526    
   4.13400       14.2525    
   4.13500       14.2523    
   4.13600       14.2522    
   4.13700       14.2521    
   4.13800       14.2520    
   4.13900       14.2519    
   4.14000       14.2518    
   4.14100       14.2517    
   4.14200       14.2516    
   4.14300       14.2515    
   4.14400       14.2513    
   4.14500       14.2512    
   4.14600       14.2511    
   4.14700       14.2510    
   4.14800       14.2509    
   4.14900       14.2508    
   4.15000       14.2507    
   4.15100       14.2506    
   4.15200       14.2505    
   4.15300       14.2504    
   4.15400       14.2502    
   4.15500       14.2501    
   4.15600       14.2500    
   4.15700       14.2499    
   4.15800       14.2498    
   4.15900       14.2497    
   4.16000       14.2496    
   4.16100       14.2495    
   4.16200       14.2494    
   4.16300       14.2493    
   4.16400       14.2492    
   4.16500       14.2490    
   4.16600       14.2489    
   4.16700       14.2488    
   4.16800       14.2487    
   4.16900       14.2486    
   4.17000       14.2485    
   4.17100       14.2484    
   4.17200       14.2483    
   4.17300       14.2482    
   4.17400       14.2481    
   4.17500       14.2480    
   4.17600       14.2479    
   4.17700       14.2478    
   4.17800       14.2476    
   4.17900       14.2475    
   4.18000       14.2474    
   4.18100       14.2473    
   4.18200       14.2472    
   4.18300       14.2471    
   4.18400       14.2470    
   4.18500       14.2469    
   4.18600       14.2468    
   4.18700       14.2467    
   4.18800       14.2466    
   4.18900       14.2465    
   4.19000       14.2464    
   4.19100       14.2463    
   4.19200       14.2462    
   4.19300       14.2461    
   4.19400       14.2460    
   4.19500       14.2458    
   4.19600       14.2457    
   4.19700       14.2456    
   4.19800       14.2455    
   4.19900       14.2454    
   4.20000       14.2453    
   4.20100       14.2452    
   4.20200       14.2451    
   4.20300       14.2450    
   4.20400       14.2449    
   4.20500       14.2448    
   4.20600       14.2447    
   4.20700       14.2446    
   4.20800       14.2445    
   4.20900       14.2444    
   4.21000       14.2443    
   4.21100       14.2442    
   4.21200       14.2441    
   4.21300       14.2440    
   4.21400       14.2439    
   4.21500       14.2438    
   4.21600       14.2437    
   4.21700       14.2436    
   4.21800       14.2435    
   4.21900       14.2434    
   4.22000       14.2433    
   4.22100       14.2432    
   4.22200       14.2430    
   4.22300       14.2429    
   4.22400       14.2428    
   4.22500       14.2427    
   4.22600       14.2426    
   4.22700       14.2425    
   4.22800       14.2424    
   4.22900       14.2423    
   4.23000       14.2422    
   4.23100       14.2421    
   4.23200       14.2420    
   4.23300       14.2419    
   4.23400       14.2418    
   4.23500       14.2417    
   4.23600       14.2416    
   4.23700       14.2415    
   4.23800       14.2414    
   4.23900       14.2413    
   4.24000       14.2412    
   4.24100       14.2411    
   4.24200       14.2410    
   4.24300       14.2409    
   4.24400       14.2408    
   4.24500       14.2407    
   4.24600       14.2406    
   4.24700       14.2405    
   4.24800       14.2404    
   4.24900       14.2403    
   4.25000       14.2402    
   4.25100       14.2401    
   4.25200       14.2400    
   4.25300       14.2399    
   4.25400       14.2398    
   4.25500       14.2397    
   4.25600       14.2396    
   4.25700       14.2395    
   4.25800       14.2394    
   4.25900       14.2393    
   4.26000       14.2392    
   4.26100       14.2391    
   4.26200       14.2390    
   4.26300       14.2390    
   4.26400       14.2389    
   4.26500       14.2388    
   4.26600       14.2387    
   4.26700       14.2386    
   4.26800       14.2385    
   4.26900       14.2384    
   4.27000       14.2383    
   4.27100       14.2382    
   4.27200       14.2381    
   4.27300       14.2380    
   4.27400       14.2379    
   4.27500       14.2378    
   4.27600       14.2377    
   4.27700       14.2376    
   4.27800       14.2375    
   4.27900       14.2374    
   4.28000       14.2373    
   4.28100       14.2372    
   4.28200       14.2371    
   4.28300       14.2370    
   4.28400       14.2369    
   4.28500       14.2368    
   4.28600       14.2367    
   4.28700       14.2366    
   4.28800       14.2365    
   4.28900       14.2364    
   4.29000       14.2363    
   4.29100       14.2362    
   4.29200       14.2362    
   4.29300       14.2361    
   4.29400       14.2360    
   4.29500       14.2359    
   4.29600       14.2358    
   4.29700       14.2357    
   4.29800       14.2356    
   4.29900       14.2355    
   4.30000       14.2354    
   4.30100       14.2353    
   4.30200       14.2352    
   4.30300       14.2351    
   4.30400       14.2350    
   4.30500       14.2349    
   4.30600       14.2348    
   4.30700       14.2347    
   4.30800       14.2346    
   4.30900       14.2346    
   4.31000       14.2345    
   4.31100       14.2344    
   4.31200       14.2343    
   4.31300       14.2342    
   4.31400       14.2341    
   4.31500       14.2340    
   4.31600       14.2339    
   4.31700       14.2338    
   4.31800       14.2337    
   4.31900       14.2336    
   4.32000       14.2335    
   4.32100       14.2334    
   4.32200       14.2333    
   4.32300       14.2333    
   4.32400       14.2332    
   4.32500       14.2331    
   4.32600       14.2330    
   4.32700       14.2329    
   4.32800       14.2328    
   4.32900       14.2327    
   4.33000       14.2326    
   4.33100       14.2325    
   4.33200       14.2324    
   4.33300       14.2323    
   4.33400       14.2322    
   4.33500       14.2322    
   4.33600       14.2321    
   4.33700       14.2320    
   4.33800       14.2319    
   4.33900       14.2318    
   4.34000       14.2317    
   4.34100       14.2316    
   4.34200       14.2315    
   4.34300       14.2314    
   4.34400       14.2313    
   4.34500       14.2313    
   4.34600       14.2312    
   4.34700       14.2311    
   4.34800       14.2310    
   4.34900       14.2309    
   4.35000       14.2308    
   4.35100       14.2307    
   4.35200       14.2306    
   4.35300       14.2305    
   4.35400       14.2304    
   4.35500       14.2304    
   4.35600       14.2303    
   4.35700       14.2302    
   4.35800       14.2301    
   4.35900       14.2300    
   4.36000       14.2299    
   4.36100       14.2298    
   4.36200       14.2297    
   4.36300       14.2296    
   4.36400       14.2296    
   4.36500       14.2295    
   4.36600       14.2294    
   4.36700       14.2293    
   4.36800       14.2292    
   4.36900       14.2291    
   4.37000       14.2290    
   4.37100       14.2289    
   4.37200       14.2289    
   4.37300       14.2288    
   4.37400       14.2287    
   4.37500       14.2286    
   4.37600       14.2285    
   4.37700       14.2284    
   4.37800       14.2283    
   4.37900       14.2282    
   4.38000       14.2282    
   4.38100       14.2281    
   4.38200       14.2280    
   4.38300       14.2279    
   4.38400       14.2278    
   4.38500       14.2277    
   4.38600       14.2276    
   4.38700       14.2276    
   4.38800       14.2275    
   4.38900       14.2274    
   4.39000       14.2273    
   4.39100       14.2272    
   4.39200       14.2271    
   4.39300       14.2270    
   4.39400       14.2270    
   4.39500       14.2269    
   4.39600       14.2268    
   4.39700       14.2267    
   4.39800       14.2266    
   4.39900       14.2265    
   4.40000       14.2264    
   4.40100       14.2264    
   4.40200       14.2263    
   4.40300       14.2262    
   4.40400       14.2261    
   4.40500       14.2260    
   4.40600       14.2259    
   4.40700       14.2258    
   4.40800       14.2258    
   4.40900       14.2257    
   4.41000       14.2256    
   4.41100       14.2255    
   4.41200       14.2254    
   4.41300       14.2253    
   4.41400       14.2253    
   4.41500       14.2252    
   4.41600       14.2251    
   4.41700       14.2250    
   4.41800       14.2249    
   4.41900       14.2248    
   4.42000       14.2248    
   4.42100       14.2247    
   4.42200       14.2246    
   4.42300       14.2245    
   4.42400       14.2244    
   4.42500       14.2243    
   4.42600       14.2243    
   4.42700       14.2242    
   4.42800       14.2241    
   4.42900       14.2240    
   4.43000       14.2239    
   4.43100       14.2238    
   4.43200       14.2238    
   4.43300       14.2237    
   4.43400       14.2236    
   4.43500       14.2235    
   4.43600       14.2234    
   4.43700       14.2233    
   4.43800       14.2233    
   4.43900       14.2232    
   4.44000       14.2231    
   4.44100       14.2230    
   4.44200       14.2229    
   4.44300       14.2229    
   4.44400       14.2228    
   4.44500       14.2227    
   4.44600       14.2226    
   4.44700       14.2225    
   4.44800       14.2225    
   4.44900       14.2224    
   4.45000       14.2223    
   4.45100       14.2222    
   4.45200       14.2221    
   4.45300       14.2220    
   4.45400       14.2220    
   4.45500       14.2219    
   4.45600       14.2218    
   4.45700       14.2217    
   4.45800       14.2216    
   4.45900       14.2216    
   4.46000       14.2215    
   4.46100       14.2214    
   4.46200       14.2213    
   4.46300       14.2212    
   4.46400       14.2212    
   4.46500       14.2211    
   4.46600       14.2210    
   4.46700       14.2209    
   4.46800       14.2208    
   4.46900       14.2208    
   4.47000       14.2207    
   4.47100       14.2206    
   4.47200       14.2205    
   4.47300       14.2205    
   4.47400       14.2204    
   4.47500       14.2203    
   4.47600       14.2202    
   4.47700       14.2201    
   4.47800       14.2201    
   4.47900       14.2200    
   4.48000       14.2199    
   4.48100       14.2198    
   4.48200       14.2197    
   4.48300       14.2197    
   4.48400       14.2196    
   4.48500       14.2195    
   4.48600       14.2194    
   4.48700       14.2194    
   4.48800       14.2193    
   4.48900       14.2192    
   4.49000       14.2191    
   4.49100       14.2190    
   4.49200       14.2190    
   4.49300       14.2189    
   4.49400       14.2188    
   4.49500       14.2187    
   4.49600       14.2187    
   4.49700       14.2186    
   4.49800       14.2185    
   4.49900       14.2184    
   4.50000       14.2183    
   4.50100       14.2183    
   4.50200       14.2182    
   4.50300       14.2181    
   4.50400       14.2180    
   4.50500       14.2180    
   4.50600       14.2179    
   4.50700       14.2178    
   4.50800       14.2177    
   4.50900       14.2177    
   4.51000       14.2176    
   4.51100       14.2175    
   4.51200       14.2174    
   4.51300       14.2174    
   4.51400       14.2173    
   4.51500       14.2172    
   4.51600       14.2171    
   4.51700       14.2171    
   4.51800       14.2170    
   4.51900       14.2169    
   4.52000       14.2168    
   4.52100       14.2168    
   4.52200       14.2167    
   4.52300       14.2166    
   4.52400       14.2165    
   4.52500       14.2165    
   4.52600       14.2164    
   4.52700       14.2163    
   4.52800       14.2162    
   4.52900       14.2162    
   4.53000       14.2161    
   4.53100       14.2160    
   4.53200       14.2159    
   4.53300       14.2159    
   4.53400       14.2158    
   4.53500       14.2157    
   4.53600       14.2156    
   4.53700       14.2156    
   4.53800       14.2155    
   4.53900       14.2154    
   4.54000       14.2153    
   4.54100       14.2153    
   4.54200       14.2152    
   4.54300       14.2151    
   4.54400       14.2150    
   4.54500       14.2150    
   4.54600       14.2149    
   4.54700       14.2148    
   4.54800       14.2147    
   4.54900       14.2147    
   4.55000       14.2146    
   4.55100       14.2145    
   4.55200       14.2145    
   4.55300       14.2144    
   4.55400       14.2143    
   4.55500       14.2142    
   4.55600       14.2142    
   4.55700       14.2141    
   4.55800       14.2140    
   4.55900       14.2139    
   4.56000       14.2139    
   4.56100       14.2138    
   4.56200       14.2137    
   4.56300       14.2137    
   4.56400       14.2136    
   4.56500       14.2135    
   4.56600       14.2134    
   4.56700       14.2134    
   4.56800       14.2133    
   4.56900       14.2132    
   4.57000       14.2132    
   4.57100       14.2131    
   4.57200       14.2130    
   4.57300       14.2129    
   4.57400       14.2129    
   4.57500       14.2128    
   4.57600       14.2127    
   4.57700       14.2127    
   4.57800       14.2126    
   4.57900       14.2125    
   4.58000       14.2124    
   4.58100       14.2124    
   4.58200       14.2123    
   4.58300       14.2122    
   4.58400       14.2122    
   4.58500       14.2121    
   4.58600       14.2120    
   4.58700       14.2119    
   4.58800       14.2119    
   4.58900       14.2118    
   4.59000       14.2117    
   4.59100       14.2117    
   4.59200       14.2116    
   4.59300       14.2115    
   4.59400       14.2115    
   4.59500       14.2114    
   4.59600       14.2113    
   4.59700       14.2112    
   4.59800       14.2112    
   4.59900       14.2111    
   4.60000       14.2110    
   4.60100       14.2110    
   4.60200       14.2109    
   4.60300       14.2108    
   4.60400       14.2108    
   4.60500       14.2107    
   4.60600       14.2106    
   4.60700       14.2106    
   4.60800       14.2105    
   4.60900       14.2104    
   4.61000       14.2103    
   4.61100       14.2103    
   4.61200       14.2102    
   4.61300       14.2101    
   4.61400       14.2101    
   4.61500       14.2100    
   4.61600       14.2099    
   4.61700       14.2099    
   4.61800       14.2098    
   4.61900       14.2097    
   4.62000       14.2097    
   4.62100       14.2096    
   4.62200       14.2095    
   4.62300       14.2095    
   4.62400       14.2094    
   4.62500       14.2093    
   4.62600       14.2093    
   4.62700       14.2092    
   4.62800       14.2091    
   4.62900       14.2091    
   4.63000       14.2090    
   4.63100       14.2089    
   4.63200       14.2088    
   4.63300       14.2088    
   4.63400       14.2087    
   4.63500       14.2086    
   4.63600       14.2086    
   4.63700       14.2085    
   4.63800       14.2084    
   4.63900       14.2084    
   4.64000       14.2083    
   4.64100       14.2082    
   4.64200       14.2082    
   4.64300       14.2081    
   4.64400       14.2080    
   4.64500       14.2080    
   4.64600       14.2079    
   4.64700       14.2078    
   4.64800       14.2078    
   4.64900       14.2077    
   4.65000       14.2076    
   4.65100       14.2076    
   4.65200       14.2075    
   4.65300       14.2074    
   4.65400       14.2074    
   4.65500       14.2073    
   4.65600       14.2073    
   4.65700       14.2072    
   4.65800       14.2071    
   4.65900       14.2071    
   4.66000       14.2070    
   4.66100       14.2069    
   4.66200       14.2069    
   4.66300       14.2068    
   4.66400       14.2067    
   4.66500       14.2067    
   4.66600       14.2066    
   4.66700       14.2065    
   4.66800       14.2065    
   4.66900       14.2064    
   4.67000       14.2063    
   4.67100       14.2063    
   4.67200       14.2062    
   4.67300       14.2061    
   4.67400       14.2061    
   4.67500       14.2060    
   4.67600       14.2060    
   4.67700       14.2059    
   4.67800       14.2058    
   4.67900       14.2058    
   4.68000       14.2057    
   4.68100       14.2056    
   4.68200       14.2056    
   4.68300       14.2055    
   4.68400       14.2054    
   4.68500       14.2054    
   4.68600       14.2053    
   4.68700       14.2052    
   4.68800       14.2052    
   4.68900       14.2051    
   4.69000       14.2051    
   4.69100       14.2050    
   4.69200       14.2049    
   4.69300       14.2049    
   4.69400       14.2048    
   4.69500       14.2047    
   4.69600       14.2047    
   4.69700       14.2046    
   4.69800       14.2045    
   4.69900       14.2045    
   4.70000       14.2044    
   4.70100       14.2044    
   4.70200       14.2043    
   4.70300       14.2042    
   4.70400       14.2042    
   4.70500       14.2041    
   4.70600       14.2040    
   4.70700       14.2040    
   4.70800       14.2039    
   4.70900       14.2039    
   4.71000       14.2038    
   4.71100       14.2037    
   4.71200       14.2037    
   4.71300       14.2036    
   4.71400       14.2035    
   4.71500       14.2035    
   4.71600       14.2034    
   4.71700       14.2034    
   4.71800       14.2033    
   4.71900       14.2032    
   4.72000       14.2032    
   4.72100       14.2031    
   4.72200       14.2031    
   4.72300       14.2030    
   4.72400       14.2029    
   4.72500       14.2029    
   4.72600       14.2028    
   4.72700       14.2027    
   4.72800       14.2027    
   4.72900       14.2026    
   4.73000       14.2026    
   4.73100       14.2025    
   4.73200       14.2024    
   4.73300       14.2024    
   4.73400       14.2023    
   4.73500       14.2023    
   4.73600       14.2022    
   4.73700       14.2021    
   4.73800       14.2021    
   4.73900       14.2020    
   4.74000       14.2020    
   4.74100       14.2019    
   4.74200       14.2018    
   4.74300       14.2018    
   4.74400       14.2017    
   4.74500       14.2017    
   4.74600       14.2016    
   4.74700       14.2015    
   4.74800       14.2015    
   4.74900       14.2014    
   4.75000       14.2014    
   4.75100       14.2013    
   4.75200       14.2012    
   4.75300       14.2012    
   4.75400       14.2011    
   4.75500       14.2011    
   4.75600       14.2010    
   4.75700       14.2009    
   4.75800       14.2009    
   4.75900       14.2008    
   4.76000       14.2008    
   4.76100       14.2007    
   4.76200       14.2006    
   4.76300       14.2006    
   4.76400       14.2005    
   4.76500       14.2005    
   4.76600       14.2004    
   4.76700       14.2003    
   4.76800       14.2003    
   4.76900       14.2002    
   4.77000       14.2002    
   4.77100       14.2001    
   4.77200       14.2001    
   4.77300       14.2000    
   4.77400       14.1999    
   4.77500       14.1999    
   4.77600       14.1998    
   4.77700       14.1998    
   4.77800       14.1997    
   4.77900       14.1996    
   4.78000       14.1996    
   4.78100       14.1995    
   4.78200       14.1995    
   4.78300       14.1994    
   4.78400       14.1994    
   4.78500       14.1993    
   4.78600       14.1992    
   4.78700       14.1992    
   4.78800       14.1991    
   4.78900       14.1991    
   4.79000       14.1990    
   4.79100       14.1990    
   4.79200       14.1989    
   4.79300       14.1988    
   4.79400       14.1988    
   4.79500       14.1987    
   4.79600       14.1987    
   4.79700       14.1986    
   4.79800       14.1986    
   4.79900       14.1985    
   4.80000       14.1984    
   4.80100       14.1984    
   4.80200       14.1983    
   4.80300       14.1983    
   4.80400       14.1982    
   4.80500       14.1982    
   4.80600       14.1981    
   4.80700       14.1980    
   4.80800       14.1980    
   4.80900       14.1979    
   4.81000       14.1979    
   4.81100       14.1978    
   4.81200       14.1978    
   4.81300       14.1977    
   4.81400       14.1976    
   4.81500       14.1976    
   4.81600       14.1975    
   4.81700       14.1975    
   4.81800       14.1974    
   4.81900       14.1974    
   4.82000       14.1973    
   4.82100       14.1973    
   4.82200       14.1972    
   4.82300       14.1971    
   4.82400       14.1971    
   4.82500       14.1970    
   4.82600       14.1970    
   4.82700       14.1969    
   4.82800       14.1969    
   4.82900       14.1968    
   4.83000       14.1968    
   4.83100       14.1967    
   4.83200       14.1966    
   4.83300       14.1966    
   4.83400       14.1965    
   4.83500       14.1965    
   4.83600       14.1964    
   4.83700       14.1964    
   4.83800       14.1963    
   4.83900       14.1963    
   4.84000       14.1962    
   4.84100       14.1961    
   4.84200       14.1961    
   4.84300       14.1960    
   4.84400       14.1960    
   4.84500       14.1959    
   4.84600       14.1959    
   4.84700       14.1958    
   4.84800       14.1958    
   4.84900       14.1957    
   4.85000       14.1957    
   4.85100       14.1956    
   4.85200       14.1955    
   4.85300       14.1955    
   4.85400       14.1954    
   4.85500       14.1954    
   4.85600       14.1953    
   4.85700       14.1953    
   4.85800       14.1952    
   4.85900       14.1952    
   4.86000       14.1951    
   4.86100       14.1951    
   4.86200       14.1950    
   4.86300       14.1950    
   4.86400       14.1949    
   4.86500       14.1949    
   4.86600       14.1948    
   4.86700       14.1947    
   4.86800       14.1947    
   4.86900       14.1946    
   4.87000       14.1946    
   4.87100       14.1945    
   4.87200       14.1945    
   4.87300       14.1944    
   4.87400       14.1944    
   4.87500       14.1943    
   4.87600       14.1943    
   4.87700       14.1942    
   4.87800       14.1942    
   4.87900       14.1941    
   4.88000       14.1941    
   4.88100       14.1940    
   4.88200       14.1939    
   4.88300       14.1939    
   4.88400       14.1938    
   4.88500       14.1938    
   4.88600       14.1937    
   4.88700       14.1937    
   4.88800       14.1936    
   4.88900       14.1936    
   4.89000       14.1935    
   4.89100       14.1935    
   4.89200       14.1934    
   4.89300       14.1934    
   4.89400       14.1933    
   4.89500       14.1933    
   4.89600       14.1932    
   4.89700       14.1932    
   4.89800       14.1931    
   4.89900       14.1931    
   4.90000       14.1930    
   4.90100       14.1930    
   4.90200       14.1929    
   4.90300       14.1929    
   4.90400       14.1928    
   4.90500       14.1928    
   4.90600       14.1927    
   4.90700       14.1927    
   4.90800       14.1926    
   4.90900       14.1925    
   4.91000       14.1925    
   4.91100       14.1924    
   4.91200       14.1924    
   4.91300       14.1923    
   4.91400       14.1923    
   4.91500       14.1922    
   4.91600       14.1922    
   4.91700       14.1921    
   4.91800       14.1921    
   4.91900       14.1920    
   4.92000       14.1920    
   4.92100       14.1919    
   4.92200       14.1919    
   4.92300       14.1918    
   4.92400       14.1918    
   4.92500       14.1917    
   4.92600       14.1917    
   4.92700       14.1916    
   4.92800       14.1916    
   4.92900       14.1915    
   4.93000       14.1915    
   4.93100       14.1914    
   4.93200       14.1914    
   4.93300       14.1913    
   4.93400       14.1913    
   4.93500       14.1912    
   4.93600       14.1912    
   4.93700       14.1911    
   4.93800       14.1911    
   4.93900       14.1910    
   4.94000       14.1910    
   4.94100       14.1909    
   4.94200       14.1909    
   4.94300       14.1908    
   4.94400       14.1908    
   4.94500       14.1907    
   4.94600       14.1907    
   4.94700       14.1906    
   4.94800       14.1906    
   4.94900       14.1905    
   4.95000       14.1905    
   4.95100       14.1904    
   4.95200       14.1904    
   4.95300       14.1903    
   4.95400       14.1903    
   4.95500       14.1902    
   4.95600       14.1902    
   4.95700       14.1901    
   4.95800       14.1901    
   4.95900       14.1901    
   4.96000       14.1900    
   4.96100       14.1900    
   4.96200       14.1899    
   4.96300       14.1899    
   4.96400       14.1898    
   4.96500       14.1898    
   4.96600       14.1897    
   4.96700       14.1897    
   4.96800       14.1896    
   4.96900       14.1896    
   4.97000       14.1895    
   4.97100       14.1895    
   4.97200       14.1894    
   4.97300       14.1894    
   4.97400       14.1893    
   4.97500       14.1893    
   4.97600       14.1892    
   4.97700       14.1892    
   4.97800       14.1891    
   4.97900       14.1891    
   4.98000       14.1890    
   4.98100       14.1890    
   4.98200       14.1889    
   4.98300       14.1889    
   4.98400       14.1888    
   4.98500       14.1888    
   4.98600       14.1888    
   4.98700       14.1887    
   4.98800       14.1887    
   4.98900       14.1886    
   4.99000       14.1886    
   4.99100       14.1885    
   4.99200       14.1885    
   4.99300       14.1884    
   4.99400       14.1884    
   4.99500       14.1883    
   4.99600       14.1883    
   4.99700       14.1882    
   4.99800       14.1882    
   4.99900       14.1881    
   5.00000       14.1881    
   5.00100       14.1880    
   5.00200       14.1880    
   5.00300       14.1880    
   5.00400       14.1879    
   5.00500       14.1879    
   5.00600       14.1878    
   5.00700       14.1878    
   5.00800       14.1877    
   5.00900       14.1877    
   5.01000       14.1876    
   5.01100       14.1876    
   5.01200       14.1875    
   5.01300       14.1875    
   5.01400       14.1874    
   5.01500       14.1874    
   5.01600       14.1873    
   5.01700       14.1873    
   5.01800       14.1873    
   5.01900       14.1872    
   5.02000       14.1872    
   5.02100       14.1871    
   5.02200       14.1871    
   5.02300       14.1870    
   5.02400       14.1870    
   5.02500       14.1869    
   5.02600       14.1869    
   5.02700       14.1868    
   5.02800       14.1868    
   5.02900       14.1868    
   5.03000       14.1867    
   5.03100       14.1867    
   5.03200       14.1866    
   5.03300       14.1866    
   5.03400       14.1865    
   5.03500       14.1865    
   5.03600       14.1864    
   5.03700       14.1864    
   5.03800       14.1863    
   5.03900       14.1863    
   5.04000       14.1863    
   5.04100       14.1862    
   5.04200       14.1862    
   5.04300       14.1861    
   5.04400       14.1861    
   5.04500       14.1860    
   5.04600       14.1860    
   5.04700       14.1859    
   5.04800       14.1859    
   5.04900       14.1858    
   5.05000       14.1858    
   5.05100       14.1858    
   5.05200       14.1857    
   5.05300       14.1857    
   5.05400       14.1856    
   5.05500       14.1856    
   5.05600       14.1855    
   5.05700       14.1855    
   5.05800       14.1854    
   5.05900       14.1854    
   5.06000       14.1854    
   5.06100       14.1853    
   5.06200       14.1853    
   5.06300       14.1852    
   5.06400       14.1852    
   5.06500       14.1851    
   5.06600       14.1851    
   5.06700       14.1851    
   5.06800       14.1850    
   5.06900       14.1850    
   5.07000       14.1849    
   5.07100       14.1849    
   5.07200       14.1848    
   5.07300       14.1848    
   5.07400       14.1847    
   5.07500       14.1847    
   5.07600       14.1847    
   5.07700       14.1846    
   5.07800       14.1846    
   5.07900       14.1845    
   5.08000       14.1845    
   5.08100       14.1844    
   5.08200       14.1844    
   5.08300       14.1844    
   5.08400       14.1843    
   5.08500       14.1843    
   5.08600       14.1842    
   5.08700       14.1842    
   5.08800       14.1841    
   5.08900       14.1841    
   5.09000       14.1841    
   5.09100       14.1840    
   5.09200       14.1840    
   5.09300       14.1839    
   5.09400       14.1839    
   5.09500       14.1838    
   5.09600       14.1838    
   5.09700       14.1838    
   5.09800       14.1837    
   5.09900       14.1837    
   5.10000       14.1836    
   5.10100       14.1836    
   5.10200       14.1835    
   5.10300       14.1835    
   5.10400       14.1835    
   5.10500       14.1834    
   5.10600       14.1834    
   5.10700       14.1833    
   5.10800       14.1833    
   5.10900       14.1832    
   5.11000       14.1832    
   5.11100       14.1832    
   5.11200       14.1831    
   5.11300       14.1831    
   5.11400       14.1830    
   5.11500       14.1830    
   5.11600       14.1829    
   5.11700       14.1829    
   5.11800       14.1829    
   5.11900       14.1828    
   5.12000       14.1828    
   5.12100       14.1827    
   5.12200       14.1827    
   5.12300       14.1827    
   5.12400       14.1826    
   5.12500       14.1826    
   5.12600       14.1825    
   5.12700       14.1825    
   5.12800       14.1824    
   5.12900       14.1824    
   5.13000       14.1824    
   5.13100       14.1823    
   5.13200       14.1823    
   5.13300       14.1822    
   5.13400       14.1822    
   5.13500       14.1822    
   5.13600       14.1821    
   5.13700       14.1821    
   5.13800       14.1820    
   5.13900       14.1820    
   5.14000       14.1820    
   5.14100       14.1819    
   5.14200       14.1819    
   5.14300       14.1818    
   5.14400       14.1818    
   5.14500       14.1818    
   5.14600       14.1817    
   5.14700       14.1817    
   5.14800       14.1816    
   5.14900       14.1816    
   5.15000       14.1815    
   5.15100       14.1815    
   5.15200       14.1815    
   5.15300       14.1814    
   5.15400       14.1814    
   5.15500       14.1813    
   5.15600       14.1813    
   5.15700       14.1813    
   5.15800       14.1812    
   5.15900       14.1812    
   5.16000       14.1811    
   5.16100       14.1811    
   5.16200       14.1811    
   5.16300       14.1810    
   5.16400       14.1810    
   5.16500       14.1809    
   5.16600       14.1809    
   5.16700       14.1809    
   5.16800       14.1808    
   5.16900       14.1808    
   5.17000       14.1807    
   5.17100       14.1807    
   5.17200       14.1807    
   5.17300       14.1806    
   5.17400       14.1806    
   5.17500       14.1805    
   5.17600       14.1805    
   5.17700       14.1805    
   5.17800       14.1804    
   5.17900       14.1804    
   5.18000       14.1803    
   5.18100       14.1803    
   5.18200       14.1803    
   5.18300       14.1802    
   5.18400       14.1802    
   5.18500       14.1801    
   5.18600       14.1801    
   5.18700       14.1801    
   5.18800       14.1800    
   5.18900       14.1800    
   5.19000       14.1800    
   5.19100       14.1799    
   5.19200       14.1799    
   5.19300       14.1798    
   5.19400       14.1798    
   5.19500       14.1798    
   5.19600       14.1797    
   5.19700       14.1797    
   5.19800       14.1796    
   5.19900       14.1796    
   5.20000       14.1796    
   5.20100       14.1795    
   5.20200       14.1795    
   5.20300       14.1794    
   5.20400       14.1794    
   5.20500       14.1794    
   5.20600       14.1793    
   5.20700       14.1793    
   5.20800       14.1793    
   5.20900       14.1792    
   5.21000       14.1792    
   5.21100       14.1791    
   5.21200       14.1791    
   5.21300       14.1791    
   5.21400       14.1790    
   5.21500       14.1790    
   5.21600       14.1790    
   5.21700       14.1789    
   5.21800       14.1789    
   5.21900       14.1788    
   5.22000       14.1788    
   5.22100       14.1788    
   5.22200       14.1787    
   5.22300       14.1787    
   5.22400       14.1786    
   5.22500       14.1786    
   5.22600       14.1786    
   5.22700       14.1785    
   5.22800       14.1785    
   5.22900       14.1785    
   5.23000       14.1784    
   5.23100       14.1784    
   5.23200       14.1783    
   5.23300       14.1783    
   5.23400       14.1783    
   5.23500       14.1782    
   5.23600       14.1782    
   5.23700       14.1782    
   5.23800       14.1781    
   5.23900       14.1781    
   5.24000       14.1780    
   5.24100       14.1780    
   5.24200       14.1780    
   5.24300       14.1779    
   5.24400       14.1779    
   5.24500       14.1779    
   5.24600       14.1778    
   5.24700       14.1778    
   5.24800       14.1777    
   5.24900       14.1777    
   5.25000       14.1777    
   5.25100       14.1776    
   5.25200       14.1776    
   5.25300       14.1776    
   5.25400       14.1775    
   5.25500       14.1775    
   5.25600       14.1775    
   5.25700       14.1774    
   5.25800       14.1774    
   5.25900       14.1773    
   5.26000       14.1773    
   5.26100       14.1773    
   5.26200       14.1772    
   5.26300       14.1772    
   5.26400       14.1772    
   5.26500       14.1771    
   5.26600       14.1771    
   5.26700       14.1771    
   5.26800       14.1770    
   5.26900       14.1770    
   5.27000       14.1769    
   5.27100       14.1769    
   5.27200       14.1769    
   5.27300       14.1768    
   5.27400       14.1768    
   5.27500       14.1768    
   5.27600       14.1767    
   5.27700       14.1767    
   5.27800       14.1767    
   5.27900       14.1766    
   5.28000       14.1766    
   5.28100       14.1765    
   5.28200       14.1765    
   5.28300       14.1765    
   5.28400       14.1764    
   5.28500       14.1764    
   5.28600       14.1764    
   5.28700       14.1763    
   5.28800       14.1763    
   5.28900       14.1763    
   5.29000       14.1762    
   5.29100       14.1762    
   5.29200       14.1762    
   5.29300       14.1761    
   5.29400       14.1761    
   5.29500       14.1760    
   5.29600       14.1760    
   5.29700       14.1760    
   5.29800       14.1759    
   5.29900       14.1759    
   5.30000       14.1759    
   5.30100       14.1758    
   5.30200       14.1758    
   5.30300       14.1758    
   5.30400       14.1757    
   5.30500       14.1757    
   5.30600       14.1757    
   5.30700       14.1756    
   5.30800       14.1756    
   5.30900       14.1756    
   5.31000       14.1755    
   5.31100       14.1755    
   5.31200       14.1754    
   5.31300       14.1754    
   5.31400       14.1754    
   5.31500       14.1753    
   5.31600       14.1753    
   5.31700       14.1753    
   5.31800       14.1752    
   5.31900       14.1752    
   5.32000       14.1752    
   5.32100       14.1751    
   5.32200       14.1751    
   5.32300       14.1751    
   5.32400       14.1750    
   5.32500       14.1750    
   5.32600       14.1750    
   5.32700       14.1749    
   5.32800       14.1749    
   5.32900       14.1749    
   5.33000       14.1748    
   5.33100       14.1748    
   5.33200       14.1748    
   5.33300       14.1747    
   5.33400       14.1747    
   5.33500       14.1747    
   5.33600       14.1746    
   5.33700       14.1746    
   5.33800       14.1746    
   5.33900       14.1745    
   5.34000       14.1745    
   5.34100       14.1745    
   5.34200       14.1744    
   5.34300       14.1744    
   5.34400       14.1744    
   5.34500       14.1743    
   5.34600       14.1743    
   5.34700       14.1742    
   5.34800       14.1742    
   5.34900       14.1742    
   5.35000       14.1741    
   5.35100       14.1741    
   5.35200       14.1741    
   5.35300       14.1740    
   5.35400       14.1740    
   5.35500       14.1740    
   5.35600       14.1739    
   5.35700       14.1739    
   5.35800       14.1739    
   5.35900       14.1738    
   5.36000       14.1738    
   5.36100       14.1738    
   5.36200       14.1737    
   5.36300       14.1737    
   5.36400       14.1737    
   5.36500       14.1736    
   5.36600       14.1736    
   5.36700       14.1736    
   5.36800       14.1735    
   5.36900       14.1735    
   5.37000       14.1735    
   5.37100       14.1734    
   5.37200       14.1734    
   5.37300       14.1734    
   5.37400       14.1733    
   5.37500       14.1733    
   5.37600       14.1733    
   5.37700       14.1733    
   5.37800       14.1732    
   5.37900       14.1732    
   5.38000       14.1732    
   5.38100       14.1731    
   5.38200       14.1731    
   5.38300       14.1731    
   5.38400       14.1730    
   5.38500       14.1730    
   5.38600       14.1730    
   5.38700       14.1729    
   5.38800       14.1729    
   5.38900       14.1729    
   5.39000       14.1728    
   5.39100       14.1728    
   5.39200       14.1728    
   5.39300       14.1727    
   5.39400       14.1727    
   5.39500       14.1727    
   5.39600       14.1726    
   5.39700       14.1726    
   5.39800       14.1726    
   5.39900       14.1725    
   5.40000       14.1725    
   5.40100       14.1725    
   5.40200       14.1724    
   5.40300       14.1724    
   5.40400       14.1724    
   5.40500       14.1723    
   5.40600       14.1723    
   5.40700       14.1723    
   5.40800       14.1722    
   5.40900       14.1722    
   5.41000       14.1722    
   5.41100       14.1722    
   5.41200       14.1721    
   5.41300       14.1721    
   5.41400       14.1721    
   5.41500       14.1720    
   5.41600       14.1720    
   5.41700       14.1720    
   5.41800       14.1719    
   5.41900       14.1719    
   5.42000       14.1719    
   5.42100       14.1718    
   5.42200       14.1718    
   5.42300       14.1718    
   5.42400       14.1717    
   5.42500       14.1717    
   5.42600       14.1717    
   5.42700       14.1716    
   5.42800       14.1716    
   5.42900       14.1716    
   5.43000       14.1716    
   5.43100       14.1715    
   5.43200       14.1715    
   5.43300       14.1715    
   5.43400       14.1714    
   5.43500       14.1714    
   5.43600       14.1714    
   5.43700       14.1713    
   5.43800       14.1713    
   5.43900       14.1713    
   5.44000       14.1712    
   5.44100       14.1712    
   5.44200       14.1712    
   5.44300       14.1711    
   5.44400       14.1711    
   5.44500       14.1711    
   5.44600       14.1711    
   5.44700       14.1710    
   5.44800       14.1710    
   5.44900       14.1710    
   5.45000       14.1709    
   5.45100       14.1709    
   5.45200       14.1709    
   5.45300       14.1708    
   5.45400       14.1708    
   5.45500       14.1708    
   5.45600       14.1707    
   5.45700       14.1707    
   5.45800       14.1707    
   5.45900       14.1707    
   5.46000       14.1706    
   5.46100       14.1706    
   5.46200       14.1706    
   5.46300       14.1705    
   5.46400       14.1705    
   5.46500       14.1705    
   5.46600       14.1704    
   5.46700       14.1704    
   5.46800       14.1704    
   5.46900       14.1704    
   5.47000       14.1703    
   5.47100       14.1703    
   5.47200       14.1703    
   5.47300       14.1702    
   5.47400       14.1702    
   5.47500       14.1702    
   5.47600       14.1701    
   5.47700       14.1701    
   5.47800       14.1701    
   5.47900       14.1701    
   5.48000       14.1700    
   5.48100       14.1700    
   5.48200       14.1700    
   5.48300       14.1699    
   5.48400       14.1699    
   5.48500       14.1699    
   5.48600       14.1698    
   5.48700       14.1698    
   5.48800       14.1698    
   5.48900       14.1698    
   5.49000       14.1697    
   5.49100       14.1697    
   5.49200       14.1697    
   5.49300       14.1696    
   5.49400       14.1696    
   5.49500       14.1696    
   5.49600       14.1696    
   5.49700       14.1695    
   5.49800       14.1695    
   5.49900       14.1695    
   5.50000       14.1694    
   5.50100       14.1694    
   5.50200       14.1694    
   5.50300       14.1693    
   5.50400       14.1693    
   5.50500       14.1693    
   5.50600       14.1693    
   5.50700       14.1692    
   5.50800       14.1692    
   5.50900       14.1692    
   5.51000       14.1691    
   5.51100       14.1691    
   5.51200       14.1691    
   5.51300       14.1691    
   5.51400       14.1690    
   5.51500       14.1690    
   5.51600       14.1690    
   5.51700       14.1689    
   5.51800       14.1689    
   5.51900       14.1689    
   5.52000       14.1689    
   5.52100       14.1688    
   5.52200       14.1688    
   5.52300       14.1688    
   5.52400       14.1687    
   5.52500       14.1687    
   5.52600       14.1687    
   5.52700       14.1687    
   5.52800       14.1686    
   5.52900       14.1686    
   5.53000       14.1686    
   5.53100       14.1685    
   5.53200       14.1685    
   5.53300       14.1685    
   5.53400       14.1685    
   5.53500       14.1684    
   5.53600       14.1684    
   5.53700       14.1684    
   5.53800       14.1683    
   5.53900       14.1683    
   5.54000       14.1683    
   5.54100       14.1683    
   5.54200       14.1682    
   5.54300       14.1682    
   5.54400       14.1682    
   5.54500       14.1681    
   5.54600       14.1681    
   5.54700       14.1681    
   5.54800       14.1681    
   5.54900       14.1680    
   5.55000       14.1680    
   5.55100       14.1680    
   5.55200       14.1679    
   5.55300       14.1679    
   5.55400       14.1679    
   5.55500       14.1679    
   5.55600       14.1678    
   5.55700       14.1678    
   5.55800       14.1678    
   5.55900       14.1677    
   5.56000       14.1677    
   5.56100       14.1677    
   5.56200       14.1677    
   5.56300       14.1676    
   5.56400       14.1676    
   5.56500       14.1676    
   5.56600       14.1676    
   5.56700       14.1675    
   5.56800       14.1675    
   5.56900       14.1675    
   5.57000       14.1674    
   5.57100       14.1674    
   5.57200       14.1674    
   5.57300       14.1674    
   5.57400       14.1673    
   5.57500       14.1673    
   5.57600       14.1673    
   5.57700       14.1673    
   5.57800       14.1672    
   5.57900       14.1672    
   5.58000       14.1672    
   5.58100       14.1671    
   5.58200       14.1671    
   5.58300       14.1671    
   5.58400       14.1671    
   5.58500       14.1670    
   5.58600       14.1670    
   5.58700       14.1670    
   5.58800       14.1670    
   5.58900       14.1669    
   5.59000       14.1669    
   5.59100       14.1669    
   5.59200       14.1668    
   5.59300       14.1668    
   5.59400       14.1668    
   5.59500       14.1668    
   5.59600       14.1667    
   5.59700       14.1667    
   5.59800       14.1667    
   5.59900       14.1667    
   5.60000       14.1666    
   5.60100       14.1666    
   5.60200       14.1666    
   5.60300       14.1665    
   5.60400       14.1665    
   5.60500       14.1665    
   5.60600       14.1665    
   5.60700       14.1664    
   5.60800       14.1664    
   5.60900       14.1664    
   5.61000       14.1664    
   5.61100       14.1663    
   5.61200       14.1663    
   5.61300       14.1663    
   5.61400       14.1663    
   5.61500       14.1662    
   5.61600       14.1662    
   5.61700       14.1662    
   5.61800       14.1661    
   5.61900       14.1661    
   5.62000       14.1661    
   5.62100       14.1661    
   5.62200       14.1660    
   5.62300       14.1660    
   5.62400       14.1660    
   5.62500       14.1660    
   5.62600       14.1659    
   5.62700       14.1659    
   5.62800       14.1659    
   5.62900       14.1659    
   5.63000       14.1658    
   5.63100       14.1658    
   5.63200       14.1658    
   5.63300       14.1658    
   5.63400       14.1657    
   5.63500       14.1657    
   5.63600       14.1657    
   5.63700       14.1657    
   5.63800       14.1656    
   5.63900       14.1656    
   5.64000       14.1656    
   5.64100       14.1655    
   5.64200       14.1655    
   5.64300       14.1655    
   5.64400       14.1655    
   5.64500       14.1654    
   5.64600       14.1654    
   5.64700       14.1654    
   5.64800       14.1654    
   5.64900       14.1653    
   5.65000       14.1653    
   5.65100       14.1653    
   5.65200       14.1653    
   5.65300       14.1652    
   5.65400       14.1652    
   5.65500       14.1652    
   5.65600       14.1652    
   5.65700       14.1651    
   5.65800       14.1651    
   5.65900       14.1651    
   5.66000       14.1651    
   5.66100       14.1650    
   5.66200       14.1650    
   5.66300       14.1650    
   5.66400       14.1650    
   5.66500       14.1649    
   5.66600       14.1649    
   5.66700       14.1649    
   5.66800       14.1649    
   5.66900       14.1648    
   5.67000       14.1648    
   5.67100       14.1648    
   5.67200       14.1648    
   5.67300       14.1647    
   5.67400       14.1647    
   5.67500       14.1647    
   5.67600       14.1647    
   5.67700       14.1646    
   5.67800       14.1646    
   5.67900       14.1646    
   5.68000       14.1646    
   5.68100       14.1645    
   5.68200       14.1645    
   5.68300       14.1645    
   5.68400       14.1645    
   5.68500       14.1644    
   5.68600       14.1644    
   5.68700       14.1644    
   5.68800       14.1644    
   5.68900       14.1643    
   5.69000       14.1643    
   5.69100       14.1643    
   5.69200       14.1643    
   5.69300       14.1642    
   5.69400       14.1642    
   5.69500       14.1642    
   5.69600       14.1642    
   5.69700       14.1641    
   5.69800       14.1641    
   5.69900       14.1641    
   5.70000       14.1641    
   5.70100       14.1640    
   5.70200       14.1640    
   5.70300       14.1640    
   5.70400       14.1640    
   5.70500       14.1639    
   5.70600       14.1639    
   5.70700       14.1639    
   5.70800       14.1639    
   5.70900       14.1638    
   5.71000       14.1638    
   5.71100       14.1638    
   5.71200       14.1638    
   5.71300       14.1637    
   5.71400       14.1637    
   5.71500       14.1637    
   5.71600       14.1637    
   5.71700       14.1636    
   5.71800       14.1636    
   5.71900       14.1636    
   5.72000       14.1636    
   5.72100       14.1635    
   5.72200       14.1635    
   5.72300       14.1635    
   5.72400       14.1635    
   5.72500       14.1635    
   5.72600       14.1634    
   5.72700       14.1634    
   5.72800       14.1634    
   5.72900       14.1634    
   5.73000       14.1633    
   5.73100       14.1633    
   5.73200       14.1633    
   5.73300       14.1633    
   5.73400       14.1632    
   5.73500       14.1632    
   5.73600       14.1632    
   5.73700       14.1632    
   5.73800       14.1631    
   5.73900       14.1631    
   5.74000       14.1631    
   5.74100       14.1631    
   5.74200       14.1630    
   5.74300       14.1630    
   5.74400       14.1630    
   5.74500       14.1630    
   5.74600       14.1630    
   5.74700       14.1629    
   5.74800       14.1629    
   5.74900       14.1629    
   5.75000       14.1629    
   5.75100       14.1628    
   5.75200       14.1628    
   5.75300       14.1628    
   5.75400       14.1628    
   5.75500       14.1627    
   5.75600       14.1627    
   5.75700       14.1627    
   5.75800       14.1627    
   5.75900       14.1626    
   5.76000       14.1626    
   5.76100       14.1626    
   5.76200       14.1626    
   5.76300       14.1626    
   5.76400       14.1625    
   5.76500       14.1625    
   5.76600       14.1625    
   5.76700       14.1625    
   5.76800       14.1624    
   5.76900       14.1624    
   5.77000       14.1624    
   5.77100       14.1624    
   5.77200       14.1623    
   5.77300       14.1623    
   5.77400       14.1623    
   5.77500       14.1623    
   5.77600       14.1623    
   5.77700       14.1622    
   5.77800       14.1622    
   5.77900       14.1622    
   5.78000       14.1622    
   5.78100       14.1621    
   5.78200       14.1621    
   5.78300       14.1621    
   5.78400       14.1621    
   5.78500       14.1620    
   5.78600       14.1620    
   5.78700       14.1620    
   5.78800       14.1620    
   5.78900       14.1620    
   5.79000       14.1619    
   5.79100       14.1619    
   5.79200       14.1619    
   5.79300       14.1619    
   5.79400       14.1618    
   5.79500       14.1618    
   5.79600       14.1618    
   5.79700       14.1618    
   5.79800       14.1618    
   5.79900       14.1617    
   5.80000       14.1617    
   5.80100       14.1617    
   5.80200       14.1617    
   5.80300       14.1616    
   5.80400       14.1616    
   5.80500       14.1616    
   5.80600       14.1616    
   5.80700       14.1616    
   5.80800       14.1615    
   5.80900       14.1615    
   5.81000       14.1615    
   5.81100       14.1615    
   5.81200       14.1614    
   5.81300       14.1614    
   5.81400       14.1614    
   5.81500       14.1614    
   5.81600       14.1614    
   5.81700       14.1613    
   5.81800       14.1613    
   5.81900       14.1613    
   5.82000       14.1613    
   5.82100       14.1612    
   5.82200       14.1612    
   5.82300       14.1612    
   5.82400       14.1612    
   5.82500       14.1612    
   5.82600       14.1611    
   5.82700       14.1611    
   5.82800       14.1611    
   5.82900       14.1611    
   5.83000       14.1610    
   5.83100       14.1610    
   5.83200       14.1610    
   5.83300       14.1610    
   5.83400       14.1610    
   5.83500       14.1609    
   5.83600       14.1609    
   5.83700       14.1609    
   5.83800       14.1609    
   5.83900       14.1608    
   5.84000       14.1608    
   5.84100       14.1608    
   5.84200       14.1608    
   5.84300       14.1608    
   5.84400       14.1607    
   5.84500       14.1607    
   5.84600       14.1607    
   5.84700       14.1607    
   5.84800       14.1606    
   5.84900       14.1606    
   5.85000       14.1606    
   5.85100       14.1606    
   5.85200       14.1606    
   5.85300       14.1605    
   5.85400       14.1605    
   5.85500       14.1605    
   5.85600       14.1605    
   5.85700       14.1605    
   5.85800       14.1604    
   5.85900       14.1604    
   5.86000       14.1604    
   5.86100       14.1604    
   5.86200       14.1603    
   5.86300       14.1603    
   5.86400       14.1603    
   5.86500       14.1603    
   5.86600       14.1603    
   5.86700       14.1602    
   5.86800       14.1602    
   5.86900       14.1602    
   5.87000       14.1602    
   5.87100       14.1602    
   5.87200       14.1601    
   5.87300       14.1601    
   5.87400       14.1601    
   5.87500       14.1601    
   5.87600       14.1601    
   5.87700       14.1600    
   5.87800       14.1600    
   5.87900       14.1600    
   5.88000       14.1600    
   5.88100       14.1599    
   5.88200       14.1599    
   5.88300       14.1599    
   5.88400       14.1599    
   5.88500       14.1599    
   5.88600       14.1598    
   5.88700       14.1598    
   5.88800       14.1598    
   5.88900       14.1598    
   5.89000       14.1598    
   5.89100       14.1597    
   5.89200       14.1597    
   5.89300       14.1597    
   5.89400       14.1597    
   5.89500       14.1597    
   5.89600       14.1596    
   5.89700       14.1596    
   5.89800       14.1596    
   5.89900       14.1596    
   5.90000       14.1596    
   5.90100       14.1595    
   5.90200       14.1595    
   5.90300       14.1595    
   5.90400       14.1595    
   5.90500       14.1594    
   5.90600       14.1594    
   5.90700       14.1594    
   5.90800       14.1594    
   5.90900       14.1594    
   5.91000       14.1593    
   5.91100       14.1593    
   5.91200       14.1593    
   5.91300       14.1593    
   5.91400       14.1593    
   5.91500       14.1592    
   5.91600       14.1592    
   5.91700       14.1592    
   5.91800       14.1592    
   5.91900       14.1592    
   5.92000       14.1591    
   5.92100       14.1591    
   5.92200       14.1591    
   5.92300       14.1591    
   5.92400       14.1591    
   5.92500       14.1590    
   5.92600       14.1590    
   5.92700       14.1590    
   5.92800       14.1590    
   5.92900       14.1590    
   5.93000       14.1589    
   5.93100       14.1589    
   5.93200       14.1589    
   5.93300       14.1589    
   5.93400       14.1589    
   5.93500       14.1588    
   5.93600       14.1588    
   5.93700       14.1588    
   5.93800       14.1588    
   5.93900       14.1588    
   5.94000       14.1587    
   5.94100       14.1587    
   5.94200       14.1587    
   5.94300       14.1587    
   5.94400       14.1587    
   5.94500       14.1586    
   5.94600       14.1586    
   5.94700       14.1586    
   5.94800       14.1586    
   5.94900       14.1586    
   5.95000       14.1585    
   5.95100       14.1585    
   5.95200       14.1585    
   5.95300       14.1585    
   5.95400       14.1585    
   5.95500       14.1584    
   5.95600       14.1584    
   5.95700       14.1584    
   5.95800       14.1584    
   5.95900       14.1584    
   5.96000       14.1583    
   5.96100       14.1583    
   5.96200       14.1583    
   5.96300       14.1583    
   5.96400       14.1583    
   5.96500       14.1582    
   5.96600       14.1582    
   5.96700       14.1582    
   5.96800       14.1582    
   5.96900       14.1582    
   5.97000       14.1581    
   5.97100       14.1581    
   5.97200       14.1581    
   5.97300       14.1581    
   5.97400       14.1581    
   5.97500       14.1580    
   5.97600       14.1580    
   5.97700       14.1580    
   5.97800       14.1580    
   5.97900       14.1580    
   5.98000       14.1580    
   5.98100       14.1579    
   5.98200       14.1579    
   5.98300       14.1579    
   5.98400       14.1579    
   5.98500       14.1579    
   5.98600       14.1578    
   5.98700       14.1578    
   5.98800       14.1578    
   5.98900       14.1578    
   5.99000       14.1578    
   5.99100       14.1577    
   5.99200       14.1577    
   5.99300       14.1577    
   5.99400       14.1577    
   5.99500       14.1577    
   5.99600       14.1576    
   5.99700       14.1576    
   5.99800       14.1576    
   5.99900       14.1576    
   6.00000       14.1576    
 ]


 A10=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3041    
  3.000000E-03   22.2615    
  4.000000E-03   22.2207    
  5.000000E-03   22.1815    
  6.000000E-03   22.1439    
  7.000000E-03   22.1076    
  8.000000E-03   22.0728    
  9.000000E-03   22.0392    
  1.000000E-02   22.0069    
  1.100000E-02   21.9757    
  1.200000E-02   21.9456    
  1.300000E-02   21.9165    
  1.400000E-02   21.8883    
  1.500000E-02   21.8611    
  1.600000E-02   21.8348    
  1.700000E-02   21.8093    
  1.800000E-02   21.7846    
  1.900000E-02   21.7607    
  2.000000E-02   21.7374    
  2.100000E-02   21.7149    
  2.200000E-02   21.6930    
  2.300000E-02   21.6717    
  2.400000E-02   21.6510    
  2.500000E-02   21.6308    
  2.600000E-02   21.6112    
  2.700000E-02   21.5921    
  2.800000E-02   21.5735    
  2.900000E-02   21.5553    
  3.000000E-02   21.5377    
  3.100000E-02   21.5204    
  3.200000E-02   21.5035    
  3.300000E-02   21.4871    
  3.400000E-02   21.4710    
  3.500000E-02   21.4552    
  3.600000E-02   21.4398    
  3.700000E-02   21.4248    
  3.800000E-02   21.4100    
  3.900000E-02   21.3956    
  4.000000E-02   21.3814    
  4.100000E-02   21.3675    
  4.200000E-02   21.3539    
  4.300000E-02   21.3405    
  4.400000E-02   21.3274    
  4.500000E-02   21.3145    
  4.600000E-02   21.3019    
  4.700000E-02   21.2894    
  4.800000E-02   21.2772    
  4.900000E-02   21.2652    
  5.000000E-02   21.2533    
  5.100000E-02   21.2417    
  5.200000E-02   21.2302    
  5.300000E-02   21.2189    
  5.400000E-02   21.2078    
  5.500000E-02   21.1968    
  5.600000E-02   21.1859    
  5.700000E-02   21.1752    
  5.800000E-02   21.1647    
  5.900000E-02   21.1543    
  6.000000E-02   21.1440    
  6.100000E-02   21.1338    
  6.200000E-02   21.1237    
  6.300000E-02   21.1138    
  6.400000E-02   21.1040    
  6.500000E-02   21.0943    
  6.600000E-02   21.0847    
  6.700000E-02   21.0751    
  6.800000E-02   21.0657    
  6.900000E-02   21.0564    
  7.000000E-02   21.0471    
  7.100000E-02   21.0380    
  7.200000E-02   21.0289    
  7.300000E-02   21.0199    
  7.400000E-02   21.0110    
  7.500000E-02   21.0021    
  7.600000E-02   20.9934    
  7.700000E-02   20.9846    
  7.800000E-02   20.9760    
  7.900000E-02   20.9674    
  8.000000E-02   20.9589    
  8.100000E-02   20.9504    
  8.200000E-02   20.9420    
  8.300000E-02   20.9337    
  8.400000E-02   20.9254    
  8.500000E-02   20.9171    
  8.600000E-02   20.9089    
  8.700000E-02   20.9008    
  8.800000E-02   20.8927    
  8.900000E-02   20.8846    
  9.000000E-02   20.8766    
  9.100000E-02   20.8686    
  9.200000E-02   20.8607    
  9.300000E-02   20.8528    
  9.400000E-02   20.8449    
  9.500000E-02   20.8371    
  9.600000E-02   20.8293    
  9.700000E-02   20.8215    
  9.800000E-02   20.8138    
  9.900000E-02   20.8061    
  0.100000       20.7985    
  0.101000       20.7908    
  0.102000       20.7832    
  0.103000       20.7757    
  0.104000       20.7681    
  0.105000       20.7606    
  0.106000       20.7531    
  0.107000       20.7456    
  0.108000       20.7382    
  0.109000       20.7308    
  0.110000       20.7234    
  0.111000       20.7160    
  0.112000       20.7086    
  0.113000       20.7013    
  0.114000       20.6940    
  0.115000       20.6867    
  0.116000       20.6794    
  0.117000       20.6722    
  0.118000       20.6650    
  0.119000       20.6578    
  0.120000       20.6506    
  0.121000       20.6434    
  0.122000       20.6362    
  0.123000       20.6291    
  0.124000       20.6220    
  0.125000       20.6148    
  0.126000       20.6077    
  0.127000       20.6007    
  0.128000       20.5936    
  0.129000       20.5866    
  0.130000       20.5795    
  0.131000       20.5725    
  0.132000       20.5655    
  0.133000       20.5585    
  0.134000       20.5515    
  0.135000       20.5446    
  0.136000       20.5376    
  0.137000       20.5307    
  0.138000       20.5237    
  0.139000       20.5168    
  0.140000       20.5099    
  0.141000       20.5030    
  0.142000       20.4961    
  0.143000       20.4893    
  0.144000       20.4824    
  0.145000       20.4756    
  0.146000       20.4687    
  0.147000       20.4619    
  0.148000       20.4551    
  0.149000       20.4483    
  0.150000       20.4415    
  0.151000       20.4347    
  0.152000       20.4280    
  0.153000       20.4212    
  0.154000       20.4145    
  0.155000       20.4077    
  0.156000       20.4010    
  0.157000       20.3943    
  0.158000       20.3876    
  0.159000       20.3809    
  0.160000       20.3742    
  0.161000       20.3675    
  0.162000       20.3609    
  0.163000       20.3542    
  0.164000       20.3476    
  0.165000       20.3409    
  0.166000       20.3343    
  0.167000       20.3277    
  0.168000       20.3211    
  0.169000       20.3145    
  0.170000       20.3079    
  0.171000       20.3013    
  0.172000       20.2947    
  0.173000       20.2881    
  0.174000       20.2816    
  0.175000       20.2750    
  0.176000       20.2685    
  0.177000       20.2620    
  0.178000       20.2555    
  0.179000       20.2489    
  0.180000       20.2424    
  0.181000       20.2359    
  0.182000       20.2295    
  0.183000       20.2230    
  0.184000       20.2165    
  0.185000       20.2101    
  0.186000       20.2036    
  0.187000       20.1972    
  0.188000       20.1907    
  0.189000       20.1843    
  0.190000       20.1779    
  0.191000       20.1715    
  0.192000       20.1651    
  0.193000       20.1587    
  0.194000       20.1523    
  0.195000       20.1459    
  0.196000       20.1396    
  0.197000       20.1332    
  0.198000       20.1269    
  0.199000       20.1205    
  0.200000       20.1142    
  0.201000       20.1079    
  0.202000       20.1016    
  0.203000       20.0953    
  0.204000       20.0890    
  0.205000       20.0827    
  0.206000       20.0764    
  0.207000       20.0701    
  0.208000       20.0638    
  0.209000       20.0576    
  0.210000       20.0513    
  0.211000       20.0451    
  0.212000       20.0389    
  0.213000       20.0326    
  0.214000       20.0264    
  0.215000       20.0202    
  0.216000       20.0140    
  0.217000       20.0078    
  0.218000       20.0016    
  0.219000       19.9954    
  0.220000       19.9893    
  0.221000       19.9831    
  0.222000       19.9769    
  0.223000       19.9708    
  0.224000       19.9647    
  0.225000       19.9585    
  0.226000       19.9524    
  0.227000       19.9463    
  0.228000       19.9402    
  0.229000       19.9341    
  0.230000       19.9280    
  0.231000       19.9219    
  0.232000       19.9158    
  0.233000       19.9098    
  0.234000       19.9037    
  0.235000       19.8976    
  0.236000       19.8916    
  0.237000       19.8856    
  0.238000       19.8795    
  0.239000       19.8735    
  0.240000       19.8675    
  0.241000       19.8615    
  0.242000       19.8555    
  0.243000       19.8495    
  0.244000       19.8435    
  0.245000       19.8375    
  0.246000       19.8316    
  0.247000       19.8256    
  0.248000       19.8196    
  0.249000       19.8137    
  0.250000       19.8078    
  0.251000       19.8018    
  0.252000       19.7959    
  0.253000       19.7900    
  0.254000       19.7841    
  0.255000       19.7782    
  0.256000       19.7723    
  0.257000       19.7664    
  0.258000       19.7605    
  0.259000       19.7546    
  0.260000       19.7488    
  0.261000       19.7429    
  0.262000       19.7371    
  0.263000       19.7312    
  0.264000       19.7254    
  0.265000       19.7196    
  0.266000       19.7137    
  0.267000       19.7079    
  0.268000       19.7021    
  0.269000       19.6963    
  0.270000       19.6905    
  0.271000       19.6847    
  0.272000       19.6790    
  0.273000       19.6732    
  0.274000       19.6674    
  0.275000       19.6617    
  0.276000       19.6559    
  0.277000       19.6502    
  0.278000       19.6444    
  0.279000       19.6387    
  0.280000       19.6330    
  0.281000       19.6273    
  0.282000       19.6216    
  0.283000       19.6159    
  0.284000       19.6102    
  0.285000       19.6045    
  0.286000       19.5988    
  0.287000       19.5931    
  0.288000       19.5875    
  0.289000       19.5818    
  0.290000       19.5762    
  0.291000       19.5705    
  0.292000       19.5649    
  0.293000       19.5593    
  0.294000       19.5536    
  0.295000       19.5480    
  0.296000       19.5424    
  0.297000       19.5368    
  0.298000       19.5312    
  0.299000       19.5256    
  0.300000       19.5200    
  0.301000       19.5145    
  0.302000       19.5089    
  0.303000       19.5033    
  0.304000       19.4978    
  0.305000       19.4922    
  0.306000       19.4867    
  0.307000       19.4812    
  0.308000       19.4756    
  0.309000       19.4701    
  0.310000       19.4646    
  0.311000       19.4591    
  0.312000       19.4536    
  0.313000       19.4481    
  0.314000       19.4426    
  0.315000       19.4371    
  0.316000       19.4316    
  0.317000       19.4262    
  0.318000       19.4207    
  0.319000       19.4153    
  0.320000       19.4098    
  0.321000       19.4044    
  0.322000       19.3989    
  0.323000       19.3935    
  0.324000       19.3881    
  0.325000       19.3827    
  0.326000       19.3772    
  0.327000       19.3718    
  0.328000       19.3664    
  0.329000       19.3611    
  0.330000       19.3557    
  0.331000       19.3503    
  0.332000       19.3449    
  0.333000       19.3395    
  0.334000       19.3342    
  0.335000       19.3288    
  0.336000       19.3235    
  0.337000       19.3182    
  0.338000       19.3128    
  0.339000       19.3075    
  0.340000       19.3022    
  0.341000       19.2969    
  0.342000       19.2915    
  0.343000       19.2862    
  0.344000       19.2809    
  0.345000       19.2757    
  0.346000       19.2704    
  0.347000       19.2651    
  0.348000       19.2598    
  0.349000       19.2546    
  0.350000       19.2493    
  0.351000       19.2440    
  0.352000       19.2388    
  0.353000       19.2336    
  0.354000       19.2283    
  0.355000       19.2231    
  0.356000       19.2179    
  0.357000       19.2126    
  0.358000       19.2074    
  0.359000       19.2022    
  0.360000       19.1970    
  0.361000       19.1918    
  0.362000       19.1867    
  0.363000       19.1815    
  0.364000       19.1763    
  0.365000       19.1711    
  0.366000       19.1660    
  0.367000       19.1608    
  0.368000       19.1557    
  0.369000       19.1505    
  0.370000       19.1454    
  0.371000       19.1402    
  0.372000       19.1351    
  0.373000       19.1300    
  0.374000       19.1249    
  0.375000       19.1198    
  0.376000       19.1147    
  0.377000       19.1096    
  0.378000       19.1045    
  0.379000       19.0994    
  0.380000       19.0943    
  0.381000       19.0892    
  0.382000       19.0842    
  0.383000       19.0791    
  0.384000       19.0740    
  0.385000       19.0690    
  0.386000       19.0639    
  0.387000       19.0589    
  0.388000       19.0539    
  0.389000       19.0488    
  0.390000       19.0438    
  0.391000       19.0388    
  0.392000       19.0338    
  0.393000       19.0288    
  0.394000       19.0238    
  0.395000       19.0188    
  0.396000       19.0138    
  0.397000       19.0088    
  0.398000       19.0038    
  0.399000       18.9988    
  0.400000       18.9939    
  0.401000       18.9889    
  0.402000       18.9840    
  0.403000       18.9790    
  0.404000       18.9741    
  0.405000       18.9691    
  0.406000       18.9642    
  0.407000       18.9593    
  0.408000       18.9543    
  0.409000       18.9494    
  0.410000       18.9445    
  0.411000       18.9396    
  0.412000       18.9347    
  0.413000       18.9298    
  0.414000       18.9249    
  0.415000       18.9200    
  0.416000       18.9152    
  0.417000       18.9103    
  0.418000       18.9054    
  0.419000       18.9006    
  0.420000       18.8957    
  0.421000       18.8908    
  0.422000       18.8860    
  0.423000       18.8812    
  0.424000       18.8763    
  0.425000       18.8715    
  0.426000       18.8667    
  0.427000       18.8618    
  0.428000       18.8570    
  0.429000       18.8522    
  0.430000       18.8474    
  0.431000       18.8426    
  0.432000       18.8378    
  0.433000       18.8330    
  0.434000       18.8282    
  0.435000       18.8235    
  0.436000       18.8187    
  0.437000       18.8139    
  0.438000       18.8092    
  0.439000       18.8044    
  0.440000       18.7997    
  0.441000       18.7949    
  0.442000       18.7902    
  0.443000       18.7854    
  0.444000       18.7807    
  0.445000       18.7760    
  0.446000       18.7713    
  0.447000       18.7665    
  0.448000       18.7618    
  0.449000       18.7571    
  0.450000       18.7524    
  0.451000       18.7477    
  0.452000       18.7430    
  0.453000       18.7384    
  0.454000       18.7337    
  0.455000       18.7290    
  0.456000       18.7243    
  0.457000       18.7197    
  0.458000       18.7150    
  0.459000       18.7104    
  0.460000       18.7057    
  0.461000       18.7011    
  0.462000       18.6964    
  0.463000       18.6918    
  0.464000       18.6872    
  0.465000       18.6825    
  0.466000       18.6779    
  0.467000       18.6733    
  0.468000       18.6687    
  0.469000       18.6641    
  0.470000       18.6595    
  0.471000       18.6549    
  0.472000       18.6503    
  0.473000       18.6457    
  0.474000       18.6411    
  0.475000       18.6366    
  0.476000       18.6320    
  0.477000       18.6274    
  0.478000       18.6229    
  0.479000       18.6183    
  0.480000       18.6138    
  0.481000       18.6092    
  0.482000       18.6047    
  0.483000       18.6002    
  0.484000       18.5956    
  0.485000       18.5911    
  0.486000       18.5866    
  0.487000       18.5821    
  0.488000       18.5775    
  0.489000       18.5730    
  0.490000       18.5685    
  0.491000       18.5640    
  0.492000       18.5596    
  0.493000       18.5551    
  0.494000       18.5506    
  0.495000       18.5461    
  0.496000       18.5416    
  0.497000       18.5372    
  0.498000       18.5327    
  0.499000       18.5282    
  0.500000       18.5238    
  0.501000       18.5193    
  0.502000       18.5149    
  0.503000       18.5105    
  0.504000       18.5060    
  0.505000       18.5016    
  0.506000       18.4972    
  0.507000       18.4928    
  0.508000       18.4883    
  0.509000       18.4839    
  0.510000       18.4795    
  0.511000       18.4751    
  0.512000       18.4707    
  0.513000       18.4663    
  0.514000       18.4619    
  0.515000       18.4576    
  0.516000       18.4532    
  0.517000       18.4488    
  0.518000       18.4444    
  0.519000       18.4401    
  0.520000       18.4357    
  0.521000       18.4314    
  0.522000       18.4270    
  0.523000       18.4227    
  0.524000       18.4183    
  0.525000       18.4140    
  0.526000       18.4097    
  0.527000       18.4053    
  0.528000       18.4010    
  0.529000       18.3967    
  0.530000       18.3924    
  0.531000       18.3881    
  0.532000       18.3838    
  0.533000       18.3795    
  0.534000       18.3752    
  0.535000       18.3709    
  0.536000       18.3666    
  0.537000       18.3623    
  0.538000       18.3580    
  0.539000       18.3538    
  0.540000       18.3495    
  0.541000       18.3452    
  0.542000       18.3410    
  0.543000       18.3367    
  0.544000       18.3325    
  0.545000       18.3282    
  0.546000       18.3240    
  0.547000       18.3197    
  0.548000       18.3155    
  0.549000       18.3113    
  0.550000       18.3070    
  0.551000       18.3028    
  0.552000       18.2986    
  0.553000       18.2944    
  0.554000       18.2902    
  0.555000       18.2860    
  0.556000       18.2818    
  0.557000       18.2776    
  0.558000       18.2734    
  0.559000       18.2692    
  0.560000       18.2651    
  0.561000       18.2609    
  0.562000       18.2567    
  0.563000       18.2525    
  0.564000       18.2484    
  0.565000       18.2442    
  0.566000       18.2401    
  0.567000       18.2359    
  0.568000       18.2318    
  0.569000       18.2276    
  0.570000       18.2235    
  0.571000       18.2194    
  0.572000       18.2152    
  0.573000       18.2111    
  0.574000       18.2070    
  0.575000       18.2029    
  0.576000       18.1988    
  0.577000       18.1947    
  0.578000       18.1906    
  0.579000       18.1865    
  0.580000       18.1824    
  0.581000       18.1783    
  0.582000       18.1742    
  0.583000       18.1701    
  0.584000       18.1661    
  0.585000       18.1620    
  0.586000       18.1579    
  0.587000       18.1539    
  0.588000       18.1498    
  0.589000       18.1457    
  0.590000       18.1417    
  0.591000       18.1376    
  0.592000       18.1336    
  0.593000       18.1296    
  0.594000       18.1255    
  0.595000       18.1215    
  0.596000       18.1175    
  0.597000       18.1135    
  0.598000       18.1094    
  0.599000       18.1054    
  0.600000       18.1014    
  0.601000       18.0974    
  0.602000       18.0934    
  0.603000       18.0894    
  0.604000       18.0854    
  0.605000       18.0814    
  0.606000       18.0775    
  0.607000       18.0735    
  0.608000       18.0695    
  0.609000       18.0655    
  0.610000       18.0616    
  0.611000       18.0576    
  0.612000       18.0537    
  0.613000       18.0497    
  0.614000       18.0458    
  0.615000       18.0418    
  0.616000       18.0379    
  0.617000       18.0339    
  0.618000       18.0300    
  0.619000       18.0261    
  0.620000       18.0221    
  0.621000       18.0182    
  0.622000       18.0143    
  0.623000       18.0104    
  0.624000       18.0065    
  0.625000       18.0026    
  0.626000       17.9987    
  0.627000       17.9948    
  0.628000       17.9909    
  0.629000       17.9870    
  0.630000       17.9831    
  0.631000       17.9792    
  0.632000       17.9754    
  0.633000       17.9715    
  0.634000       17.9676    
  0.635000       17.9638    
  0.636000       17.9599    
  0.637000       17.9560    
  0.638000       17.9522    
  0.639000       17.9483    
  0.640000       17.9445    
  0.641000       17.9407    
  0.642000       17.9368    
  0.643000       17.9330    
  0.644000       17.9292    
  0.645000       17.9253    
  0.646000       17.9215    
  0.647000       17.9177    
  0.648000       17.9139    
  0.649000       17.9101    
  0.650000       17.9063    
  0.651000       17.9025    
  0.652000       17.8987    
  0.653000       17.8949    
  0.654000       17.8911    
  0.655000       17.8873    
  0.656000       17.8835    
  0.657000       17.8798    
  0.658000       17.8760    
  0.659000       17.8722    
  0.660000       17.8684    
  0.661000       17.8647    
  0.662000       17.8609    
  0.663000       17.8572    
  0.664000       17.8534    
  0.665000       17.8497    
  0.666000       17.8459    
  0.667000       17.8422    
  0.668000       17.8385    
  0.669000       17.8347    
  0.670000       17.8310    
  0.671000       17.8273    
  0.672000       17.8236    
  0.673000       17.8199    
  0.674000       17.8162    
  0.675000       17.8124    
  0.676000       17.8087    
  0.677000       17.8050    
  0.678000       17.8014    
  0.679000       17.7977    
  0.680000       17.7940    
  0.681000       17.7903    
  0.682000       17.7866    
  0.683000       17.7829    
  0.684000       17.7793    
  0.685000       17.7756    
  0.686000       17.7719    
  0.687000       17.7683    
  0.688000       17.7646    
  0.689000       17.7610    
  0.690000       17.7573    
  0.691000       17.7537    
  0.692000       17.7500    
  0.693000       17.7464    
  0.694000       17.7428    
  0.695000       17.7391    
  0.696000       17.7355    
  0.697000       17.7319    
  0.698000       17.7283    
  0.699000       17.7246    
  0.700000       17.7210    
  0.701000       17.7174    
  0.702000       17.7138    
  0.703000       17.7102    
  0.704000       17.7066    
  0.705000       17.7030    
  0.706000       17.6994    
  0.707000       17.6959    
  0.708000       17.6923    
  0.709000       17.6887    
  0.710000       17.6851    
  0.711000       17.6816    
  0.712000       17.6780    
  0.713000       17.6744    
  0.714000       17.6709    
  0.715000       17.6673    
  0.716000       17.6638    
  0.717000       17.6602    
  0.718000       17.6567    
  0.719000       17.6531    
  0.720000       17.6496    
  0.721000       17.6461    
  0.722000       17.6425    
  0.723000       17.6390    
  0.724000       17.6355    
  0.725000       17.6320    
  0.726000       17.6285    
  0.727000       17.6250    
  0.728000       17.6214    
  0.729000       17.6179    
  0.730000       17.6144    
  0.731000       17.6109    
  0.732000       17.6075    
  0.733000       17.6040    
  0.734000       17.6005    
  0.735000       17.5970    
  0.736000       17.5935    
  0.737000       17.5900    
  0.738000       17.5866    
  0.739000       17.5831    
  0.740000       17.5796    
  0.741000       17.5762    
  0.742000       17.5727    
  0.743000       17.5693    
  0.744000       17.5658    
  0.745000       17.5624    
  0.746000       17.5589    
  0.747000       17.5555    
  0.748000       17.5521    
  0.749000       17.5486    
  0.750000       17.5452    
  0.751000       17.5418    
  0.752000       17.5384    
  0.753000       17.5350    
  0.754000       17.5315    
  0.755000       17.5281    
  0.756000       17.5247    
  0.757000       17.5213    
  0.758000       17.5179    
  0.759000       17.5145    
  0.760000       17.5111    
  0.761000       17.5078    
  0.762000       17.5044    
  0.763000       17.5010    
  0.764000       17.4976    
  0.765000       17.4942    
  0.766000       17.4909    
  0.767000       17.4875    
  0.768000       17.4841    
  0.769000       17.4808    
  0.770000       17.4774    
  0.771000       17.4741    
  0.772000       17.4707    
  0.773000       17.4674    
  0.774000       17.4640    
  0.775000       17.4607    
  0.776000       17.4574    
  0.777000       17.4540    
  0.778000       17.4507    
  0.779000       17.4474    
  0.780000       17.4440    
  0.781000       17.4407    
  0.782000       17.4374    
  0.783000       17.4341    
  0.784000       17.4308    
  0.785000       17.4275    
  0.786000       17.4242    
  0.787000       17.4209    
  0.788000       17.4176    
  0.789000       17.4143    
  0.790000       17.4110    
  0.791000       17.4077    
  0.792000       17.4045    
  0.793000       17.4012    
  0.794000       17.3979    
  0.795000       17.3946    
  0.796000       17.3914    
  0.797000       17.3881    
  0.798000       17.3848    
  0.799000       17.3816    
  0.800000       17.3783    
  0.801000       17.3751    
  0.802000       17.3718    
  0.803000       17.3686    
  0.804000       17.3654    
  0.805000       17.3621    
  0.806000       17.3589    
  0.807000       17.3557    
  0.808000       17.3524    
  0.809000       17.3492    
  0.810000       17.3460    
  0.811000       17.3428    
  0.812000       17.3396    
  0.813000       17.3364    
  0.814000       17.3332    
  0.815000       17.3300    
  0.816000       17.3268    
  0.817000       17.3236    
  0.818000       17.3204    
  0.819000       17.3172    
  0.820000       17.3140    
  0.821000       17.3108    
  0.822000       17.3076    
  0.823000       17.3045    
  0.824000       17.3013    
  0.825000       17.2981    
  0.826000       17.2949    
  0.827000       17.2918    
  0.828000       17.2886    
  0.829000       17.2855    
  0.830000       17.2823    
  0.831000       17.2792    
  0.832000       17.2760    
  0.833000       17.2729    
  0.834000       17.2697    
  0.835000       17.2666    
  0.836000       17.2635    
  0.837000       17.2603    
  0.838000       17.2572    
  0.839000       17.2541    
  0.840000       17.2510    
  0.841000       17.2479    
  0.842000       17.2447    
  0.843000       17.2416    
  0.844000       17.2385    
  0.845000       17.2354    
  0.846000       17.2323    
  0.847000       17.2292    
  0.848000       17.2261    
  0.849000       17.2230    
  0.850000       17.2200    
  0.851000       17.2169    
  0.852000       17.2138    
  0.853000       17.2107    
  0.854000       17.2076    
  0.855000       17.2046    
  0.856000       17.2015    
  0.857000       17.1984    
  0.858000       17.1954    
  0.859000       17.1923    
  0.860000       17.1893    
  0.861000       17.1862    
  0.862000       17.1832    
  0.863000       17.1801    
  0.864000       17.1771    
  0.865000       17.1740    
  0.866000       17.1710    
  0.867000       17.1680    
  0.868000       17.1649    
  0.869000       17.1619    
  0.870000       17.1589    
  0.871000       17.1559    
  0.872000       17.1528    
  0.873000       17.1498    
  0.874000       17.1468    
  0.875000       17.1438    
  0.876000       17.1408    
  0.877000       17.1378    
  0.878000       17.1348    
  0.879000       17.1318    
  0.880000       17.1288    
  0.881000       17.1258    
  0.882000       17.1228    
  0.883000       17.1198    
  0.884000       17.1169    
  0.885000       17.1139    
  0.886000       17.1109    
  0.887000       17.1079    
  0.888000       17.1050    
  0.889000       17.1020    
  0.890000       17.0990    
  0.891000       17.0961    
  0.892000       17.0931    
  0.893000       17.0902    
  0.894000       17.0872    
  0.895000       17.0843    
  0.896000       17.0813    
  0.897000       17.0784    
  0.898000       17.0755    
  0.899000       17.0725    
  0.900000       17.0696    
  0.901000       17.0667    
  0.902000       17.0637    
  0.903000       17.0608    
  0.904000       17.0579    
  0.905000       17.0550    
  0.906000       17.0521    
  0.907000       17.0492    
  0.908000       17.0463    
  0.909000       17.0434    
  0.910000       17.0405    
  0.911000       17.0376    
  0.912000       17.0347    
  0.913000       17.0318    
  0.914000       17.0289    
  0.915000       17.0260    
  0.916000       17.0231    
  0.917000       17.0202    
  0.918000       17.0174    
  0.919000       17.0145    
  0.920000       17.0116    
  0.921000       17.0087    
  0.922000       17.0059    
  0.923000       17.0030    
  0.924000       17.0002    
  0.925000       16.9973    
  0.926000       16.9945    
  0.927000       16.9916    
  0.928000       16.9888    
  0.929000       16.9859    
  0.930000       16.9831    
  0.931000       16.9802    
  0.932000       16.9774    
  0.933000       16.9746    
  0.934000       16.9717    
  0.935000       16.9689    
  0.936000       16.9661    
  0.937000       16.9633    
  0.938000       16.9604    
  0.939000       16.9576    
  0.940000       16.9548    
  0.941000       16.9520    
  0.942000       16.9492    
  0.943000       16.9464    
  0.944000       16.9436    
  0.945000       16.9408    
  0.946000       16.9380    
  0.947000       16.9352    
  0.948000       16.9324    
  0.949000       16.9296    
  0.950000       16.9269    
  0.951000       16.9241    
  0.952000       16.9213    
  0.953000       16.9185    
  0.954000       16.9157    
  0.955000       16.9130    
  0.956000       16.9102    
  0.957000       16.9075    
  0.958000       16.9047    
  0.959000       16.9019    
  0.960000       16.8992    
  0.961000       16.8964    
  0.962000       16.8937    
  0.963000       16.8909    
  0.964000       16.8882    
  0.965000       16.8854    
  0.966000       16.8827    
  0.967000       16.8800    
  0.968000       16.8772    
  0.969000       16.8745    
  0.970000       16.8718    
  0.971000       16.8691    
  0.972000       16.8663    
  0.973000       16.8636    
  0.974000       16.8609    
  0.975000       16.8582    
  0.976000       16.8555    
  0.977000       16.8528    
  0.978000       16.8501    
  0.979000       16.8474    
  0.980000       16.8447    
  0.981000       16.8420    
  0.982000       16.8393    
  0.983000       16.8366    
  0.984000       16.8339    
  0.985000       16.8312    
  0.986000       16.8285    
  0.987000       16.8259    
  0.988000       16.8232    
  0.989000       16.8205    
  0.990000       16.8178    
  0.991000       16.8152    
  0.992000       16.8125    
  0.993000       16.8099    
  0.994000       16.8072    
  0.995000       16.8045    
  0.996000       16.8019    
  0.997000       16.7992    
  0.998000       16.7966    
  0.999000       16.7939    
   1.00000       16.7913    
   1.00100       16.7886    
   1.00200       16.7860    
   1.00300       16.7834    
   1.00400       16.7807    
   1.00500       16.7781    
   1.00600       16.7755    
   1.00700       16.7729    
   1.00800       16.7702    
   1.00900       16.7676    
   1.01000       16.7650    
   1.01100       16.7624    
   1.01200       16.7598    
   1.01300       16.7572    
   1.01400       16.7546    
   1.01500       16.7520    
   1.01600       16.7494    
   1.01700       16.7468    
   1.01800       16.7442    
   1.01900       16.7416    
   1.02000       16.7390    
   1.02100       16.7364    
   1.02200       16.7338    
   1.02300       16.7312    
   1.02400       16.7287    
   1.02500       16.7261    
   1.02600       16.7235    
   1.02700       16.7209    
   1.02800       16.7184    
   1.02900       16.7158    
   1.03000       16.7132    
   1.03100       16.7107    
   1.03200       16.7081    
   1.03300       16.7056    
   1.03400       16.7030    
   1.03500       16.7005    
   1.03600       16.6979    
   1.03700       16.6954    
   1.03800       16.6928    
   1.03900       16.6903    
   1.04000       16.6877    
   1.04100       16.6852    
   1.04200       16.6827    
   1.04300       16.6801    
   1.04400       16.6776    
   1.04500       16.6751    
   1.04600       16.6726    
   1.04700       16.6700    
   1.04800       16.6675    
   1.04900       16.6650    
   1.05000       16.6625    
   1.05100       16.6600    
   1.05200       16.6575    
   1.05300       16.6550    
   1.05400       16.6525    
   1.05500       16.6500    
   1.05600       16.6475    
   1.05700       16.6450    
   1.05800       16.6425    
   1.05900       16.6400    
   1.06000       16.6375    
   1.06100       16.6350    
   1.06200       16.6326    
   1.06300       16.6301    
   1.06400       16.6276    
   1.06500       16.6251    
   1.06600       16.6227    
   1.06700       16.6202    
   1.06800       16.6177    
   1.06900       16.6153    
   1.07000       16.6128    
   1.07100       16.6103    
   1.07200       16.6079    
   1.07300       16.6054    
   1.07400       16.6030    
   1.07500       16.6005    
   1.07600       16.5981    
   1.07700       16.5957    
   1.07800       16.5932    
   1.07900       16.5908    
   1.08000       16.5883    
   1.08100       16.5859    
   1.08200       16.5835    
   1.08300       16.5810    
   1.08400       16.5786    
   1.08500       16.5762    
   1.08600       16.5738    
   1.08700       16.5714    
   1.08800       16.5689    
   1.08900       16.5665    
   1.09000       16.5641    
   1.09100       16.5617    
   1.09200       16.5593    
   1.09300       16.5569    
   1.09400       16.5545    
   1.09500       16.5521    
   1.09600       16.5497    
   1.09700       16.5473    
   1.09800       16.5449    
   1.09900       16.5425    
   1.10000       16.5401    
   1.10100       16.5377    
   1.10200       16.5354    
   1.10300       16.5330    
   1.10400       16.5306    
   1.10500       16.5282    
   1.10600       16.5259    
   1.10700       16.5235    
   1.10800       16.5211    
   1.10900       16.5188    
   1.11000       16.5164    
   1.11100       16.5140    
   1.11200       16.5117    
   1.11300       16.5093    
   1.11400       16.5070    
   1.11500       16.5046    
   1.11600       16.5023    
   1.11700       16.4999    
   1.11800       16.4976    
   1.11900       16.4952    
   1.12000       16.4929    
   1.12100       16.4906    
   1.12200       16.4882    
   1.12300       16.4859    
   1.12400       16.4836    
   1.12500       16.4812    
   1.12600       16.4789    
   1.12700       16.4766    
   1.12800       16.4743    
   1.12900       16.4719    
   1.13000       16.4696    
   1.13100       16.4673    
   1.13200       16.4650    
   1.13300       16.4627    
   1.13400       16.4604    
   1.13500       16.4581    
   1.13600       16.4558    
   1.13700       16.4535    
   1.13800       16.4512    
   1.13900       16.4489    
   1.14000       16.4466    
   1.14100       16.4443    
   1.14200       16.4420    
   1.14300       16.4397    
   1.14400       16.4375    
   1.14500       16.4352    
   1.14600       16.4329    
   1.14700       16.4306    
   1.14800       16.4283    
   1.14900       16.4261    
   1.15000       16.4238    
   1.15100       16.4215    
   1.15200       16.4193    
   1.15300       16.4170    
   1.15400       16.4147    
   1.15500       16.4125    
   1.15600       16.4102    
   1.15700       16.4080    
   1.15800       16.4057    
   1.15900       16.4035    
   1.16000       16.4012    
   1.16100       16.3990    
   1.16200       16.3967    
   1.16300       16.3945    
   1.16400       16.3923    
   1.16500       16.3900    
   1.16600       16.3878    
   1.16700       16.3856    
   1.16800       16.3833    
   1.16900       16.3811    
   1.17000       16.3789    
   1.17100       16.3767    
   1.17200       16.3745    
   1.17300       16.3722    
   1.17400       16.3700    
   1.17500       16.3678    
   1.17600       16.3656    
   1.17700       16.3634    
   1.17800       16.3612    
   1.17900       16.3590    
   1.18000       16.3568    
   1.18100       16.3546    
   1.18200       16.3524    
   1.18300       16.3502    
   1.18400       16.3480    
   1.18500       16.3458    
   1.18600       16.3436    
   1.18700       16.3414    
   1.18800       16.3392    
   1.18900       16.3371    
   1.19000       16.3349    
   1.19100       16.3327    
   1.19200       16.3305    
   1.19300       16.3284    
   1.19400       16.3262    
   1.19500       16.3240    
   1.19600       16.3218    
   1.19700       16.3197    
   1.19800       16.3175    
   1.19900       16.3154    
   1.20000       16.3132    
   1.20100       16.3110    
   1.20200       16.3089    
   1.20300       16.3067    
   1.20400       16.3046    
   1.20500       16.3024    
   1.20600       16.3003    
   1.20700       16.2982    
   1.20800       16.2960    
   1.20900       16.2939    
   1.21000       16.2917    
   1.21100       16.2896    
   1.21200       16.2875    
   1.21300       16.2853    
   1.21400       16.2832    
   1.21500       16.2811    
   1.21600       16.2790    
   1.21700       16.2768    
   1.21800       16.2747    
   1.21900       16.2726    
   1.22000       16.2705    
   1.22100       16.2684    
   1.22200       16.2663    
   1.22300       16.2642    
   1.22400       16.2621    
   1.22500       16.2599    
   1.22600       16.2578    
   1.22700       16.2557    
   1.22800       16.2536    
   1.22900       16.2515    
   1.23000       16.2495    
   1.23100       16.2474    
   1.23200       16.2453    
   1.23300       16.2432    
   1.23400       16.2411    
   1.23500       16.2390    
   1.23600       16.2369    
   1.23700       16.2349    
   1.23800       16.2328    
   1.23900       16.2307    
   1.24000       16.2286    
   1.24100       16.2266    
   1.24200       16.2245    
   1.24300       16.2224    
   1.24400       16.2204    
   1.24500       16.2183    
   1.24600       16.2162    
   1.24700       16.2142    
   1.24800       16.2121    
   1.24900       16.2101    
   1.25000       16.2080    
   1.25100       16.2060    
   1.25200       16.2039    
   1.25300       16.2019    
   1.25400       16.1998    
   1.25500       16.1978    
   1.25600       16.1957    
   1.25700       16.1937    
   1.25800       16.1917    
   1.25900       16.1896    
   1.26000       16.1876    
   1.26100       16.1856    
   1.26200       16.1835    
   1.26300       16.1815    
   1.26400       16.1795    
   1.26500       16.1775    
   1.26600       16.1754    
   1.26700       16.1734    
   1.26800       16.1714    
   1.26900       16.1694    
   1.27000       16.1674    
   1.27100       16.1654    
   1.27200       16.1634    
   1.27300       16.1614    
   1.27400       16.1594    
   1.27500       16.1574    
   1.27600       16.1554    
   1.27700       16.1534    
   1.27800       16.1514    
   1.27900       16.1494    
   1.28000       16.1474    
   1.28100       16.1454    
   1.28200       16.1434    
   1.28300       16.1414    
   1.28400       16.1394    
   1.28500       16.1374    
   1.28600       16.1355    
   1.28700       16.1335    
   1.28800       16.1315    
   1.28900       16.1295    
   1.29000       16.1276    
   1.29100       16.1256    
   1.29200       16.1236    
   1.29300       16.1217    
   1.29400       16.1197    
   1.29500       16.1177    
   1.29600       16.1158    
   1.29700       16.1138    
   1.29800       16.1119    
   1.29900       16.1099    
   1.30000       16.1079    
   1.30100       16.1060    
   1.30200       16.1040    
   1.30300       16.1021    
   1.30400       16.1002    
   1.30500       16.0982    
   1.30600       16.0963    
   1.30700       16.0943    
   1.30800       16.0924    
   1.30900       16.0905    
   1.31000       16.0885    
   1.31100       16.0866    
   1.31200       16.0847    
   1.31300       16.0827    
   1.31400       16.0808    
   1.31500       16.0789    
   1.31600       16.0770    
   1.31700       16.0750    
   1.31800       16.0731    
   1.31900       16.0712    
   1.32000       16.0693    
   1.32100       16.0674    
   1.32200       16.0655    
   1.32300       16.0636    
   1.32400       16.0617    
   1.32500       16.0598    
   1.32600       16.0579    
   1.32700       16.0560    
   1.32800       16.0541    
   1.32900       16.0522    
   1.33000       16.0503    
   1.33100       16.0484    
   1.33200       16.0465    
   1.33300       16.0446    
   1.33400       16.0427    
   1.33500       16.0408    
   1.33600       16.0389    
   1.33700       16.0370    
   1.33800       16.0352    
   1.33900       16.0333    
   1.34000       16.0314    
   1.34100       16.0295    
   1.34200       16.0277    
   1.34300       16.0258    
   1.34400       16.0239    
   1.34500       16.0221    
   1.34600       16.0202    
   1.34700       16.0183    
   1.34800       16.0165    
   1.34900       16.0146    
   1.35000       16.0127    
   1.35100       16.0109    
   1.35200       16.0090    
   1.35300       16.0072    
   1.35400       16.0053    
   1.35500       16.0035    
   1.35600       16.0016    
   1.35700       15.9998    
   1.35800       15.9979    
   1.35900       15.9961    
   1.36000       15.9943    
   1.36100       15.9924    
   1.36200       15.9906    
   1.36300       15.9888    
   1.36400       15.9869    
   1.36500       15.9851    
   1.36600       15.9833    
   1.36700       15.9814    
   1.36800       15.9796    
   1.36900       15.9778    
   1.37000       15.9760    
   1.37100       15.9741    
   1.37200       15.9723    
   1.37300       15.9705    
   1.37400       15.9687    
   1.37500       15.9669    
   1.37600       15.9651    
   1.37700       15.9633    
   1.37800       15.9615    
   1.37900       15.9596    
   1.38000       15.9578    
   1.38100       15.9560    
   1.38200       15.9542    
   1.38300       15.9524    
   1.38400       15.9506    
   1.38500       15.9489    
   1.38600       15.9471    
   1.38700       15.9453    
   1.38800       15.9435    
   1.38900       15.9417    
   1.39000       15.9399    
   1.39100       15.9381    
   1.39200       15.9363    
   1.39300       15.9346    
   1.39400       15.9328    
   1.39500       15.9310    
   1.39600       15.9292    
   1.39700       15.9274    
   1.39800       15.9257    
   1.39900       15.9239    
   1.40000       15.9221    
   1.40100       15.9204    
   1.40200       15.9186    
   1.40300       15.9168    
   1.40400       15.9151    
   1.40500       15.9133    
   1.40600       15.9116    
   1.40700       15.9098    
   1.40800       15.9081    
   1.40900       15.9063    
   1.41000       15.9045    
   1.41100       15.9028    
   1.41200       15.9011    
   1.41300       15.8993    
   1.41400       15.8976    
   1.41500       15.8958    
   1.41600       15.8941    
   1.41700       15.8923    
   1.41800       15.8906    
   1.41900       15.8889    
   1.42000       15.8871    
   1.42100       15.8854    
   1.42200       15.8837    
   1.42300       15.8819    
   1.42400       15.8802    
   1.42500       15.8785    
   1.42600       15.8768    
   1.42700       15.8750    
   1.42800       15.8733    
   1.42900       15.8716    
   1.43000       15.8699    
   1.43100       15.8682    
   1.43200       15.8665    
   1.43300       15.8647    
   1.43400       15.8630    
   1.43500       15.8613    
   1.43600       15.8596    
   1.43700       15.8579    
   1.43800       15.8562    
   1.43900       15.8545    
   1.44000       15.8528    
   1.44100       15.8511    
   1.44200       15.8494    
   1.44300       15.8477    
   1.44400       15.8460    
   1.44500       15.8443    
   1.44600       15.8426    
   1.44700       15.8410    
   1.44800       15.8393    
   1.44900       15.8376    
   1.45000       15.8359    
   1.45100       15.8342    
   1.45200       15.8325    
   1.45300       15.8309    
   1.45400       15.8292    
   1.45500       15.8275    
   1.45600       15.8258    
   1.45700       15.8242    
   1.45800       15.8225    
   1.45900       15.8208    
   1.46000       15.8192    
   1.46100       15.8175    
   1.46200       15.8158    
   1.46300       15.8142    
   1.46400       15.8125    
   1.46500       15.8108    
   1.46600       15.8092    
   1.46700       15.8075    
   1.46800       15.8059    
   1.46900       15.8042    
   1.47000       15.8026    
   1.47100       15.8009    
   1.47200       15.7993    
   1.47300       15.7976    
   1.47400       15.7960    
   1.47500       15.7943    
   1.47600       15.7927    
   1.47700       15.7911    
   1.47800       15.7894    
   1.47900       15.7878    
   1.48000       15.7862    
   1.48100       15.7845    
   1.48200       15.7829    
   1.48300       15.7813    
   1.48400       15.7796    
   1.48500       15.7780    
   1.48600       15.7764    
   1.48700       15.7748    
   1.48800       15.7731    
   1.48900       15.7715    
   1.49000       15.7699    
   1.49100       15.7683    
   1.49200       15.7667    
   1.49300       15.7651    
   1.49400       15.7634    
   1.49500       15.7618    
   1.49600       15.7602    
   1.49700       15.7586    
   1.49800       15.7570    
   1.49900       15.7554    
   1.50000       15.7538    
   1.50100       15.7522    
   1.50200       15.7506    
   1.50300       15.7490    
   1.50400       15.7474    
   1.50500       15.7458    
   1.50600       15.7442    
   1.50700       15.7426    
   1.50800       15.7410    
   1.50900       15.7394    
   1.51000       15.7379    
   1.51100       15.7363    
   1.51200       15.7347    
   1.51300       15.7331    
   1.51400       15.7315    
   1.51500       15.7300    
   1.51600       15.7284    
   1.51700       15.7268    
   1.51800       15.7252    
   1.51900       15.7236    
   1.52000       15.7221    
   1.52100       15.7205    
   1.52200       15.7189    
   1.52300       15.7174    
   1.52400       15.7158    
   1.52500       15.7142    
   1.52600       15.7127    
   1.52700       15.7111    
   1.52800       15.7096    
   1.52900       15.7080    
   1.53000       15.7064    
   1.53100       15.7049    
   1.53200       15.7033    
   1.53300       15.7018    
   1.53400       15.7002    
   1.53500       15.6987    
   1.53600       15.6971    
   1.53700       15.6956    
   1.53800       15.6941    
   1.53900       15.6925    
   1.54000       15.6910    
   1.54100       15.6894    
   1.54200       15.6879    
   1.54300       15.6864    
   1.54400       15.6848    
   1.54500       15.6833    
   1.54600       15.6818    
   1.54700       15.6802    
   1.54800       15.6787    
   1.54900       15.6772    
   1.55000       15.6756    
   1.55100       15.6741    
   1.55200       15.6726    
   1.55300       15.6711    
   1.55400       15.6695    
   1.55500       15.6680    
   1.55600       15.6665    
   1.55700       15.6650    
   1.55800       15.6635    
   1.55900       15.6620    
   1.56000       15.6605    
   1.56100       15.6589    
   1.56200       15.6574    
   1.56300       15.6559    
   1.56400       15.6544    
   1.56500       15.6529    
   1.56600       15.6514    
   1.56700       15.6499    
   1.56800       15.6484    
   1.56900       15.6469    
   1.57000       15.6454    
   1.57100       15.6439    
   1.57200       15.6424    
   1.57300       15.6409    
   1.57400       15.6395    
   1.57500       15.6380    
   1.57600       15.6365    
   1.57700       15.6350    
   1.57800       15.6335    
   1.57900       15.6320    
   1.58000       15.6305    
   1.58100       15.6291    
   1.58200       15.6276    
   1.58300       15.6261    
   1.58400       15.6246    
   1.58500       15.6232    
   1.58600       15.6217    
   1.58700       15.6202    
   1.58800       15.6187    
   1.58900       15.6173    
   1.59000       15.6158    
   1.59100       15.6143    
   1.59200       15.6129    
   1.59300       15.6114    
   1.59400       15.6099    
   1.59500       15.6085    
   1.59600       15.6070    
   1.59700       15.6056    
   1.59800       15.6041    
   1.59900       15.6027    
   1.60000       15.6012    
   1.60100       15.5998    
   1.60200       15.5983    
   1.60300       15.5969    
   1.60400       15.5954    
   1.60500       15.5940    
   1.60600       15.5925    
   1.60700       15.5911    
   1.60800       15.5896    
   1.60900       15.5882    
   1.61000       15.5867    
   1.61100       15.5853    
   1.61200       15.5839    
   1.61300       15.5824    
   1.61400       15.5810    
   1.61500       15.5796    
   1.61600       15.5781    
   1.61700       15.5767    
   1.61800       15.5753    
   1.61900       15.5739    
   1.62000       15.5724    
   1.62100       15.5710    
   1.62200       15.5696    
   1.62300       15.5682    
   1.62400       15.5667    
   1.62500       15.5653    
   1.62600       15.5639    
   1.62700       15.5625    
   1.62800       15.5611    
   1.62900       15.5597    
   1.63000       15.5583    
   1.63100       15.5568    
   1.63200       15.5554    
   1.63300       15.5540    
   1.63400       15.5526    
   1.63500       15.5512    
   1.63600       15.5498    
   1.63700       15.5484    
   1.63800       15.5470    
   1.63900       15.5456    
   1.64000       15.5442    
   1.64100       15.5428    
   1.64200       15.5414    
   1.64300       15.5400    
   1.64400       15.5386    
   1.64500       15.5373    
   1.64600       15.5359    
   1.64700       15.5345    
   1.64800       15.5331    
   1.64900       15.5317    
   1.65000       15.5303    
   1.65100       15.5289    
   1.65200       15.5276    
   1.65300       15.5262    
   1.65400       15.5248    
   1.65500       15.5234    
   1.65600       15.5220    
   1.65700       15.5207    
   1.65800       15.5193    
   1.65900       15.5179    
   1.66000       15.5166    
   1.66100       15.5152    
   1.66200       15.5138    
   1.66300       15.5124    
   1.66400       15.5111    
   1.66500       15.5097    
   1.66600       15.5084    
   1.66700       15.5070    
   1.66800       15.5056    
   1.66900       15.5043    
   1.67000       15.5029    
   1.67100       15.5016    
   1.67200       15.5002    
   1.67300       15.4989    
   1.67400       15.4975    
   1.67500       15.4962    
   1.67600       15.4948    
   1.67700       15.4935    
   1.67800       15.4921    
   1.67900       15.4908    
   1.68000       15.4894    
   1.68100       15.4881    
   1.68200       15.4867    
   1.68300       15.4854    
   1.68400       15.4841    
   1.68500       15.4827    
   1.68600       15.4814    
   1.68700       15.4800    
   1.68800       15.4787    
   1.68900       15.4774    
   1.69000       15.4760    
   1.69100       15.4747    
   1.69200       15.4734    
   1.69300       15.4721    
   1.69400       15.4707    
   1.69500       15.4694    
   1.69600       15.4681    
   1.69700       15.4668    
   1.69800       15.4654    
   1.69900       15.4641    
   1.70000       15.4628    
   1.70100       15.4615    
   1.70200       15.4602    
   1.70300       15.4589    
   1.70400       15.4575    
   1.70500       15.4562    
   1.70600       15.4549    
   1.70700       15.4536    
   1.70800       15.4523    
   1.70900       15.4510    
   1.71000       15.4497    
   1.71100       15.4484    
   1.71200       15.4471    
   1.71300       15.4458    
   1.71400       15.4445    
   1.71500       15.4432    
   1.71600       15.4419    
   1.71700       15.4406    
   1.71800       15.4393    
   1.71900       15.4380    
   1.72000       15.4367    
   1.72100       15.4354    
   1.72200       15.4341    
   1.72300       15.4328    
   1.72400       15.4315    
   1.72500       15.4303    
   1.72600       15.4290    
   1.72700       15.4277    
   1.72800       15.4264    
   1.72900       15.4251    
   1.73000       15.4238    
   1.73100       15.4226    
   1.73200       15.4213    
   1.73300       15.4200    
   1.73400       15.4187    
   1.73500       15.4175    
   1.73600       15.4162    
   1.73700       15.4149    
   1.73800       15.4136    
   1.73900       15.4124    
   1.74000       15.4111    
   1.74100       15.4098    
   1.74200       15.4086    
   1.74300       15.4073    
   1.74400       15.4060    
   1.74500       15.4048    
   1.74600       15.4035    
   1.74700       15.4023    
   1.74800       15.4010    
   1.74900       15.3998    
   1.75000       15.3985    
   1.75100       15.3972    
   1.75200       15.3960    
   1.75300       15.3947    
   1.75400       15.3935    
   1.75500       15.3922    
   1.75600       15.3910    
   1.75700       15.3897    
   1.75800       15.3885    
   1.75900       15.3872    
   1.76000       15.3860    
   1.76100       15.3848    
   1.76200       15.3835    
   1.76300       15.3823    
   1.76400       15.3810    
   1.76500       15.3798    
   1.76600       15.3786    
   1.76700       15.3773    
   1.76800       15.3761    
   1.76900       15.3749    
   1.77000       15.3736    
   1.77100       15.3724    
   1.77200       15.3712    
   1.77300       15.3699    
   1.77400       15.3687    
   1.77500       15.3675    
   1.77600       15.3663    
   1.77700       15.3650    
   1.77800       15.3638    
   1.77900       15.3626    
   1.78000       15.3614    
   1.78100       15.3602    
   1.78200       15.3589    
   1.78300       15.3577    
   1.78400       15.3565    
   1.78500       15.3553    
   1.78600       15.3541    
   1.78700       15.3529    
   1.78800       15.3517    
   1.78900       15.3505    
   1.79000       15.3493    
   1.79100       15.3480    
   1.79200       15.3468    
   1.79300       15.3456    
   1.79400       15.3444    
   1.79500       15.3432    
   1.79600       15.3420    
   1.79700       15.3408    
   1.79800       15.3396    
   1.79900       15.3384    
   1.80000       15.3372    
   1.80100       15.3360    
   1.80200       15.3349    
   1.80300       15.3337    
   1.80400       15.3325    
   1.80500       15.3313    
   1.80600       15.3301    
   1.80700       15.3289    
   1.80800       15.3277    
   1.80900       15.3265    
   1.81000       15.3253    
   1.81100       15.3242    
   1.81200       15.3230    
   1.81300       15.3218    
   1.81400       15.3206    
   1.81500       15.3194    
   1.81600       15.3183    
   1.81700       15.3171    
   1.81800       15.3159    
   1.81900       15.3147    
   1.82000       15.3136    
   1.82100       15.3124    
   1.82200       15.3112    
   1.82300       15.3100    
   1.82400       15.3089    
   1.82500       15.3077    
   1.82600       15.3065    
   1.82700       15.3054    
   1.82800       15.3042    
   1.82900       15.3031    
   1.83000       15.3019    
   1.83100       15.3007    
   1.83200       15.2996    
   1.83300       15.2984    
   1.83400       15.2973    
   1.83500       15.2961    
   1.83600       15.2949    
   1.83700       15.2938    
   1.83800       15.2926    
   1.83900       15.2915    
   1.84000       15.2903    
   1.84100       15.2892    
   1.84200       15.2880    
   1.84300       15.2869    
   1.84400       15.2857    
   1.84500       15.2846    
   1.84600       15.2835    
   1.84700       15.2823    
   1.84800       15.2812    
   1.84900       15.2800    
   1.85000       15.2789    
   1.85100       15.2777    
   1.85200       15.2766    
   1.85300       15.2755    
   1.85400       15.2743    
   1.85500       15.2732    
   1.85600       15.2721    
   1.85700       15.2709    
   1.85800       15.2698    
   1.85900       15.2687    
   1.86000       15.2676    
   1.86100       15.2664    
   1.86200       15.2653    
   1.86300       15.2642    
   1.86400       15.2631    
   1.86500       15.2619    
   1.86600       15.2608    
   1.86700       15.2597    
   1.86800       15.2586    
   1.86900       15.2574    
   1.87000       15.2563    
   1.87100       15.2552    
   1.87200       15.2541    
   1.87300       15.2530    
   1.87400       15.2519    
   1.87500       15.2508    
   1.87600       15.2496    
   1.87700       15.2485    
   1.87800       15.2474    
   1.87900       15.2463    
   1.88000       15.2452    
   1.88100       15.2441    
   1.88200       15.2430    
   1.88300       15.2419    
   1.88400       15.2408    
   1.88500       15.2397    
   1.88600       15.2386    
   1.88700       15.2375    
   1.88800       15.2364    
   1.88900       15.2353    
   1.89000       15.2342    
   1.89100       15.2331    
   1.89200       15.2320    
   1.89300       15.2309    
   1.89400       15.2298    
   1.89500       15.2287    
   1.89600       15.2277    
   1.89700       15.2266    
   1.89800       15.2255    
   1.89900       15.2244    
   1.90000       15.2233    
   1.90100       15.2222    
   1.90200       15.2211    
   1.90300       15.2201    
   1.90400       15.2190    
   1.90500       15.2179    
   1.90600       15.2168    
   1.90700       15.2157    
   1.90800       15.2147    
   1.90900       15.2136    
   1.91000       15.2125    
   1.91100       15.2114    
   1.91200       15.2104    
   1.91300       15.2093    
   1.91400       15.2082    
   1.91500       15.2071    
   1.91600       15.2061    
   1.91700       15.2050    
   1.91800       15.2039    
   1.91900       15.2029    
   1.92000       15.2018    
   1.92100       15.2008    
   1.92200       15.1997    
   1.92300       15.1986    
   1.92400       15.1976    
   1.92500       15.1965    
   1.92600       15.1954    
   1.92700       15.1944    
   1.92800       15.1933    
   1.92900       15.1923    
   1.93000       15.1912    
   1.93100       15.1902    
   1.93200       15.1891    
   1.93300       15.1881    
   1.93400       15.1870    
   1.93500       15.1860    
   1.93600       15.1849    
   1.93700       15.1839    
   1.93800       15.1828    
   1.93900       15.1818    
   1.94000       15.1807    
   1.94100       15.1797    
   1.94200       15.1787    
   1.94300       15.1776    
   1.94400       15.1766    
   1.94500       15.1755    
   1.94600       15.1745    
   1.94700       15.1735    
   1.94800       15.1724    
   1.94900       15.1714    
   1.95000       15.1704    
   1.95100       15.1693    
   1.95200       15.1683    
   1.95300       15.1673    
   1.95400       15.1662    
   1.95500       15.1652    
   1.95600       15.1642    
   1.95700       15.1631    
   1.95800       15.1621    
   1.95900       15.1611    
   1.96000       15.1601    
   1.96100       15.1590    
   1.96200       15.1580    
   1.96300       15.1570    
   1.96400       15.1560    
   1.96500       15.1550    
   1.96600       15.1539    
   1.96700       15.1529    
   1.96800       15.1519    
   1.96900       15.1509    
   1.97000       15.1499    
   1.97100       15.1489    
   1.97200       15.1479    
   1.97300       15.1468    
   1.97400       15.1458    
   1.97500       15.1448    
   1.97600       15.1438    
   1.97700       15.1428    
   1.97800       15.1418    
   1.97900       15.1408    
   1.98000       15.1398    
   1.98100       15.1388    
   1.98200       15.1378    
   1.98300       15.1368    
   1.98400       15.1358    
   1.98500       15.1348    
   1.98600       15.1338    
   1.98700       15.1328    
   1.98800       15.1318    
   1.98900       15.1308    
   1.99000       15.1298    
   1.99100       15.1288    
   1.99200       15.1278    
   1.99300       15.1268    
   1.99400       15.1258    
   1.99500       15.1249    
   1.99600       15.1239    
   1.99700       15.1229    
   1.99800       15.1219    
   1.99900       15.1209    
   2.00000       15.1199    
   2.00100       15.1189    
   2.00200       15.1180    
   2.00300       15.1170    
   2.00400       15.1160    
   2.00500       15.1150    
   2.00600       15.1140    
   2.00700       15.1131    
   2.00800       15.1121    
   2.00900       15.1111    
   2.01000       15.1101    
   2.01100       15.1091    
   2.01200       15.1082    
   2.01300       15.1072    
   2.01400       15.1062    
   2.01500       15.1053    
   2.01600       15.1043    
   2.01700       15.1033    
   2.01800       15.1024    
   2.01900       15.1014    
   2.02000       15.1004    
   2.02100       15.0995    
   2.02200       15.0985    
   2.02300       15.0975    
   2.02400       15.0966    
   2.02500       15.0956    
   2.02600       15.0946    
   2.02700       15.0937    
   2.02800       15.0927    
   2.02900       15.0918    
   2.03000       15.0908    
   2.03100       15.0899    
   2.03200       15.0889    
   2.03300       15.0879    
   2.03400       15.0870    
   2.03500       15.0860    
   2.03600       15.0851    
   2.03700       15.0841    
   2.03800       15.0832    
   2.03900       15.0822    
   2.04000       15.0813    
   2.04100       15.0804    
   2.04200       15.0794    
   2.04300       15.0785    
   2.04400       15.0775    
   2.04500       15.0766    
   2.04600       15.0756    
   2.04700       15.0747    
   2.04800       15.0738    
   2.04900       15.0728    
   2.05000       15.0719    
   2.05100       15.0709    
   2.05200       15.0700    
   2.05300       15.0691    
   2.05400       15.0681    
   2.05500       15.0672    
   2.05600       15.0663    
   2.05700       15.0653    
   2.05800       15.0644    
   2.05900       15.0635    
   2.06000       15.0625    
   2.06100       15.0616    
   2.06200       15.0607    
   2.06300       15.0598    
   2.06400       15.0588    
   2.06500       15.0579    
   2.06600       15.0570    
   2.06700       15.0561    
   2.06800       15.0551    
   2.06900       15.0542    
   2.07000       15.0533    
   2.07100       15.0524    
   2.07200       15.0515    
   2.07300       15.0506    
   2.07400       15.0496    
   2.07500       15.0487    
   2.07600       15.0478    
   2.07700       15.0469    
   2.07800       15.0460    
   2.07900       15.0451    
   2.08000       15.0442    
   2.08100       15.0432    
   2.08200       15.0423    
   2.08300       15.0414    
   2.08400       15.0405    
   2.08500       15.0396    
   2.08600       15.0387    
   2.08700       15.0378    
   2.08800       15.0369    
   2.08900       15.0360    
   2.09000       15.0351    
   2.09100       15.0342    
   2.09200       15.0333    
   2.09300       15.0324    
   2.09400       15.0315    
   2.09500       15.0306    
   2.09600       15.0297    
   2.09700       15.0288    
   2.09800       15.0279    
   2.09900       15.0270    
   2.10000       15.0261    
   2.10100       15.0252    
   2.10200       15.0243    
   2.10300       15.0234    
   2.10400       15.0226    
   2.10500       15.0217    
   2.10600       15.0208    
   2.10700       15.0199    
   2.10800       15.0190    
   2.10900       15.0181    
   2.11000       15.0172    
   2.11100       15.0163    
   2.11200       15.0155    
   2.11300       15.0146    
   2.11400       15.0137    
   2.11500       15.0128    
   2.11600       15.0119    
   2.11700       15.0111    
   2.11800       15.0102    
   2.11900       15.0093    
   2.12000       15.0084    
   2.12100       15.0076    
   2.12200       15.0067    
   2.12300       15.0058    
   2.12400       15.0049    
   2.12500       15.0041    
   2.12600       15.0032    
   2.12700       15.0023    
   2.12800       15.0015    
   2.12900       15.0006    
   2.13000       14.9997    
   2.13100       14.9989    
   2.13200       14.9980    
   2.13300       14.9971    
   2.13400       14.9963    
   2.13500       14.9954    
   2.13600       14.9945    
   2.13700       14.9937    
   2.13800       14.9928    
   2.13900       14.9919    
   2.14000       14.9911    
   2.14100       14.9902    
   2.14200       14.9894    
   2.14300       14.9885    
   2.14400       14.9877    
   2.14500       14.9868    
   2.14600       14.9859    
   2.14700       14.9851    
   2.14800       14.9842    
   2.14900       14.9834    
   2.15000       14.9825    
   2.15100       14.9817    
   2.15200       14.9808    
   2.15300       14.9800    
   2.15400       14.9791    
   2.15500       14.9783    
   2.15600       14.9775    
   2.15700       14.9766    
   2.15800       14.9758    
   2.15900       14.9749    
   2.16000       14.9741    
   2.16100       14.9732    
   2.16200       14.9724    
   2.16300       14.9716    
   2.16400       14.9707    
   2.16500       14.9699    
   2.16600       14.9690    
   2.16700       14.9682    
   2.16800       14.9674    
   2.16900       14.9665    
   2.17000       14.9657    
   2.17100       14.9649    
   2.17200       14.9640    
   2.17300       14.9632    
   2.17400       14.9624    
   2.17500       14.9615    
   2.17600       14.9607    
   2.17700       14.9599    
   2.17800       14.9591    
   2.17900       14.9582    
   2.18000       14.9574    
   2.18100       14.9566    
   2.18200       14.9557    
   2.18300       14.9549    
   2.18400       14.9541    
   2.18500       14.9533    
   2.18600       14.9525    
   2.18700       14.9516    
   2.18800       14.9508    
   2.18900       14.9500    
   2.19000       14.9492    
   2.19100       14.9484    
   2.19200       14.9475    
   2.19300       14.9467    
   2.19400       14.9459    
   2.19500       14.9451    
   2.19600       14.9443    
   2.19700       14.9435    
   2.19800       14.9427    
   2.19900       14.9419    
   2.20000       14.9410    
   2.20100       14.9402    
   2.20200       14.9394    
   2.20300       14.9386    
   2.20400       14.9378    
   2.20500       14.9370    
   2.20600       14.9362    
   2.20700       14.9354    
   2.20800       14.9346    
   2.20900       14.9338    
   2.21000       14.9330    
   2.21100       14.9322    
   2.21200       14.9314    
   2.21300       14.9306    
   2.21400       14.9298    
   2.21500       14.9290    
   2.21600       14.9282    
   2.21700       14.9274    
   2.21800       14.9266    
   2.21900       14.9258    
   2.22000       14.9250    
   2.22100       14.9242    
   2.22200       14.9234    
   2.22300       14.9226    
   2.22400       14.9218    
   2.22500       14.9210    
   2.22600       14.9203    
   2.22700       14.9195    
   2.22800       14.9187    
   2.22900       14.9179    
   2.23000       14.9171    
   2.23100       14.9163    
   2.23200       14.9155    
   2.23300       14.9147    
   2.23400       14.9140    
   2.23500       14.9132    
   2.23600       14.9124    
   2.23700       14.9116    
   2.23800       14.9108    
   2.23900       14.9101    
   2.24000       14.9093    
   2.24100       14.9085    
   2.24200       14.9077    
   2.24300       14.9069    
   2.24400       14.9062    
   2.24500       14.9054    
   2.24600       14.9046    
   2.24700       14.9038    
   2.24800       14.9031    
   2.24900       14.9023    
   2.25000       14.9015    
   2.25100       14.9008    
   2.25200       14.9000    
   2.25300       14.8992    
   2.25400       14.8984    
   2.25500       14.8977    
   2.25600       14.8969    
   2.25700       14.8961    
   2.25800       14.8954    
   2.25900       14.8946    
   2.26000       14.8939    
   2.26100       14.8931    
   2.26200       14.8923    
   2.26300       14.8916    
   2.26400       14.8908    
   2.26500       14.8900    
   2.26600       14.8893    
   2.26700       14.8885    
   2.26800       14.8878    
   2.26900       14.8870    
   2.27000       14.8863    
   2.27100       14.8855    
   2.27200       14.8847    
   2.27300       14.8840    
   2.27400       14.8832    
   2.27500       14.8825    
   2.27600       14.8817    
   2.27700       14.8810    
   2.27800       14.8802    
   2.27900       14.8795    
   2.28000       14.8787    
   2.28100       14.8780    
   2.28200       14.8772    
   2.28300       14.8765    
   2.28400       14.8757    
   2.28500       14.8750    
   2.28600       14.8742    
   2.28700       14.8735    
   2.28800       14.8728    
   2.28900       14.8720    
   2.29000       14.8713    
   2.29100       14.8705    
   2.29200       14.8698    
   2.29300       14.8691    
   2.29400       14.8683    
   2.29500       14.8676    
   2.29600       14.8668    
   2.29700       14.8661    
   2.29800       14.8654    
   2.29900       14.8646    
   2.30000       14.8639    
   2.30100       14.8632    
   2.30200       14.8624    
   2.30300       14.8617    
   2.30400       14.8610    
   2.30500       14.8602    
   2.30600       14.8595    
   2.30700       14.8588    
   2.30800       14.8580    
   2.30900       14.8573    
   2.31000       14.8566    
   2.31100       14.8559    
   2.31200       14.8551    
   2.31300       14.8544    
   2.31400       14.8537    
   2.31500       14.8530    
   2.31600       14.8522    
   2.31700       14.8515    
   2.31800       14.8508    
   2.31900       14.8501    
   2.32000       14.8494    
   2.32100       14.8486    
   2.32200       14.8479    
   2.32300       14.8472    
   2.32400       14.8465    
   2.32500       14.8458    
   2.32600       14.8451    
   2.32700       14.8443    
   2.32800       14.8436    
   2.32900       14.8429    
   2.33000       14.8422    
   2.33100       14.8415    
   2.33200       14.8408    
   2.33300       14.8401    
   2.33400       14.8394    
   2.33500       14.8386    
   2.33600       14.8379    
   2.33700       14.8372    
   2.33800       14.8365    
   2.33900       14.8358    
   2.34000       14.8351    
   2.34100       14.8344    
   2.34200       14.8337    
   2.34300       14.8330    
   2.34400       14.8323    
   2.34500       14.8316    
   2.34600       14.8309    
   2.34700       14.8302    
   2.34800       14.8295    
   2.34900       14.8288    
   2.35000       14.8281    
   2.35100       14.8274    
   2.35200       14.8267    
   2.35300       14.8260    
   2.35400       14.8253    
   2.35500       14.8246    
   2.35600       14.8239    
   2.35700       14.8232    
   2.35800       14.8225    
   2.35900       14.8218    
   2.36000       14.8211    
   2.36100       14.8204    
   2.36200       14.8197    
   2.36300       14.8191    
   2.36400       14.8184    
   2.36500       14.8177    
   2.36600       14.8170    
   2.36700       14.8163    
   2.36800       14.8156    
   2.36900       14.8149    
   2.37000       14.8142    
   2.37100       14.8136    
   2.37200       14.8129    
   2.37300       14.8122    
   2.37400       14.8115    
   2.37500       14.8108    
   2.37600       14.8101    
   2.37700       14.8095    
   2.37800       14.8088    
   2.37900       14.8081    
   2.38000       14.8074    
   2.38100       14.8067    
   2.38200       14.8061    
   2.38300       14.8054    
   2.38400       14.8047    
   2.38500       14.8040    
   2.38600       14.8034    
   2.38700       14.8027    
   2.38800       14.8020    
   2.38900       14.8013    
   2.39000       14.8007    
   2.39100       14.8000    
   2.39200       14.7993    
   2.39300       14.7987    
   2.39400       14.7980    
   2.39500       14.7973    
   2.39600       14.7967    
   2.39700       14.7960    
   2.39800       14.7953    
   2.39900       14.7947    
   2.40000       14.7940    
   2.40100       14.7933    
   2.40200       14.7927    
   2.40300       14.7920    
   2.40400       14.7913    
   2.40500       14.7907    
   2.40600       14.7900    
   2.40700       14.7893    
   2.40800       14.7887    
   2.40900       14.7880    
   2.41000       14.7874    
   2.41100       14.7867    
   2.41200       14.7861    
   2.41300       14.7854    
   2.41400       14.7847    
   2.41500       14.7841    
   2.41600       14.7834    
   2.41700       14.7828    
   2.41800       14.7821    
   2.41900       14.7815    
   2.42000       14.7808    
   2.42100       14.7802    
   2.42200       14.7795    
   2.42300       14.7789    
   2.42400       14.7782    
   2.42500       14.7776    
   2.42600       14.7769    
   2.42700       14.7763    
   2.42800       14.7756    
   2.42900       14.7750    
   2.43000       14.7743    
   2.43100       14.7737    
   2.43200       14.7730    
   2.43300       14.7724    
   2.43400       14.7718    
   2.43500       14.7711    
   2.43600       14.7705    
   2.43700       14.7698    
   2.43800       14.7692    
   2.43900       14.7685    
   2.44000       14.7679    
   2.44100       14.7673    
   2.44200       14.7666    
   2.44300       14.7660    
   2.44400       14.7654    
   2.44500       14.7647    
   2.44600       14.7641    
   2.44700       14.7634    
   2.44800       14.7628    
   2.44900       14.7622    
   2.45000       14.7615    
   2.45100       14.7609    
   2.45200       14.7603    
   2.45300       14.7596    
   2.45400       14.7590    
   2.45500       14.7584    
   2.45600       14.7578    
   2.45700       14.7571    
   2.45800       14.7565    
   2.45900       14.7559    
   2.46000       14.7552    
   2.46100       14.7546    
   2.46200       14.7540    
   2.46300       14.7534    
   2.46400       14.7527    
   2.46500       14.7521    
   2.46600       14.7515    
   2.46700       14.7509    
   2.46800       14.7503    
   2.46900       14.7496    
   2.47000       14.7490    
   2.47100       14.7484    
   2.47200       14.7478    
   2.47300       14.7471    
   2.47400       14.7465    
   2.47500       14.7459    
   2.47600       14.7453    
   2.47700       14.7447    
   2.47800       14.7441    
   2.47900       14.7434    
   2.48000       14.7428    
   2.48100       14.7422    
   2.48200       14.7416    
   2.48300       14.7410    
   2.48400       14.7404    
   2.48500       14.7398    
   2.48600       14.7392    
   2.48700       14.7385    
   2.48800       14.7379    
   2.48900       14.7373    
   2.49000       14.7367    
   2.49100       14.7361    
   2.49200       14.7355    
   2.49300       14.7349    
   2.49400       14.7343    
   2.49500       14.7337    
   2.49600       14.7331    
   2.49700       14.7325    
   2.49800       14.7319    
   2.49900       14.7313    
   2.50000       14.7307    
   2.50100       14.7301    
   2.50200       14.7295    
   2.50300       14.7289    
   2.50400       14.7283    
   2.50500       14.7277    
   2.50600       14.7271    
   2.50700       14.7265    
   2.50800       14.7259    
   2.50900       14.7253    
   2.51000       14.7247    
   2.51100       14.7241    
   2.51200       14.7235    
   2.51300       14.7229    
   2.51400       14.7223    
   2.51500       14.7217    
   2.51600       14.7211    
   2.51700       14.7205    
   2.51800       14.7199    
   2.51900       14.7193    
   2.52000       14.7187    
   2.52100       14.7182    
   2.52200       14.7176    
   2.52300       14.7170    
   2.52400       14.7164    
   2.52500       14.7158    
   2.52600       14.7152    
   2.52700       14.7146    
   2.52800       14.7140    
   2.52900       14.7135    
   2.53000       14.7129    
   2.53100       14.7123    
   2.53200       14.7117    
   2.53300       14.7111    
   2.53400       14.7105    
   2.53500       14.7100    
   2.53600       14.7094    
   2.53700       14.7088    
   2.53800       14.7082    
   2.53900       14.7076    
   2.54000       14.7070    
   2.54100       14.7065    
   2.54200       14.7059    
   2.54300       14.7053    
   2.54400       14.7047    
   2.54500       14.7042    
   2.54600       14.7036    
   2.54700       14.7030    
   2.54800       14.7024    
   2.54900       14.7019    
   2.55000       14.7013    
   2.55100       14.7007    
   2.55200       14.7001    
   2.55300       14.6996    
   2.55400       14.6990    
   2.55500       14.6984    
   2.55600       14.6979    
   2.55700       14.6973    
   2.55800       14.6967    
   2.55900       14.6962    
   2.56000       14.6956    
   2.56100       14.6950    
   2.56200       14.6945    
   2.56300       14.6939    
   2.56400       14.6933    
   2.56500       14.6928    
   2.56600       14.6922    
   2.56700       14.6916    
   2.56800       14.6911    
   2.56900       14.6905    
   2.57000       14.6899    
   2.57100       14.6894    
   2.57200       14.6888    
   2.57300       14.6883    
   2.57400       14.6877    
   2.57500       14.6871    
   2.57600       14.6866    
   2.57700       14.6860    
   2.57800       14.6855    
   2.57900       14.6849    
   2.58000       14.6844    
   2.58100       14.6838    
   2.58200       14.6832    
   2.58300       14.6827    
   2.58400       14.6821    
   2.58500       14.6816    
   2.58600       14.6810    
   2.58700       14.6805    
   2.58800       14.6799    
   2.58900       14.6794    
   2.59000       14.6788    
   2.59100       14.6783    
   2.59200       14.6777    
   2.59300       14.6772    
   2.59400       14.6766    
   2.59500       14.6761    
   2.59600       14.6755    
   2.59700       14.6750    
   2.59800       14.6744    
   2.59900       14.6739    
   2.60000       14.6733    
   2.60100       14.6728    
   2.60200       14.6723    
   2.60300       14.6717    
   2.60400       14.6712    
   2.60500       14.6706    
   2.60600       14.6701    
   2.60700       14.6695    
   2.60800       14.6690    
   2.60900       14.6685    
   2.61000       14.6679    
   2.61100       14.6674    
   2.61200       14.6668    
   2.61300       14.6663    
   2.61400       14.6658    
   2.61500       14.6652    
   2.61600       14.6647    
   2.61700       14.6642    
   2.61800       14.6636    
   2.61900       14.6631    
   2.62000       14.6626    
   2.62100       14.6620    
   2.62200       14.6615    
   2.62300       14.6610    
   2.62400       14.6604    
   2.62500       14.6599    
   2.62600       14.6594    
   2.62700       14.6588    
   2.62800       14.6583    
   2.62900       14.6578    
   2.63000       14.6572    
   2.63100       14.6567    
   2.63200       14.6562    
   2.63300       14.6557    
   2.63400       14.6551    
   2.63500       14.6546    
   2.63600       14.6541    
   2.63700       14.6535    
   2.63800       14.6530    
   2.63900       14.6525    
   2.64000       14.6520    
   2.64100       14.6515    
   2.64200       14.6509    
   2.64300       14.6504    
   2.64400       14.6499    
   2.64500       14.6494    
   2.64600       14.6488    
   2.64700       14.6483    
   2.64800       14.6478    
   2.64900       14.6473    
   2.65000       14.6468    
   2.65100       14.6462    
   2.65200       14.6457    
   2.65300       14.6452    
   2.65400       14.6447    
   2.65500       14.6442    
   2.65600       14.6437    
   2.65700       14.6432    
   2.65800       14.6426    
   2.65900       14.6421    
   2.66000       14.6416    
   2.66100       14.6411    
   2.66200       14.6406    
   2.66300       14.6401    
   2.66400       14.6396    
   2.66500       14.6390    
   2.66600       14.6385    
   2.66700       14.6380    
   2.66800       14.6375    
   2.66900       14.6370    
   2.67000       14.6365    
   2.67100       14.6360    
   2.67200       14.6355    
   2.67300       14.6350    
   2.67400       14.6345    
   2.67500       14.6340    
   2.67600       14.6335    
   2.67700       14.6330    
   2.67800       14.6325    
   2.67900       14.6320    
   2.68000       14.6314    
   2.68100       14.6309    
   2.68200       14.6304    
   2.68300       14.6299    
   2.68400       14.6294    
   2.68500       14.6289    
   2.68600       14.6284    
   2.68700       14.6279    
   2.68800       14.6274    
   2.68900       14.6269    
   2.69000       14.6264    
   2.69100       14.6259    
   2.69200       14.6254    
   2.69300       14.6250    
   2.69400       14.6245    
   2.69500       14.6240    
   2.69600       14.6235    
   2.69700       14.6230    
   2.69800       14.6225    
   2.69900       14.6220    
   2.70000       14.6215    
   2.70100       14.6210    
   2.70200       14.6205    
   2.70300       14.6200    
   2.70400       14.6195    
   2.70500       14.6190    
   2.70600       14.6185    
   2.70700       14.6181    
   2.70800       14.6176    
   2.70900       14.6171    
   2.71000       14.6166    
   2.71100       14.6161    
   2.71200       14.6156    
   2.71300       14.6151    
   2.71400       14.6146    
   2.71500       14.6142    
   2.71600       14.6137    
   2.71700       14.6132    
   2.71800       14.6127    
   2.71900       14.6122    
   2.72000       14.6117    
   2.72100       14.6112    
   2.72200       14.6108    
   2.72300       14.6103    
   2.72400       14.6098    
   2.72500       14.6093    
   2.72600       14.6088    
   2.72700       14.6084    
   2.72800       14.6079    
   2.72900       14.6074    
   2.73000       14.6069    
   2.73100       14.6064    
   2.73200       14.6060    
   2.73300       14.6055    
   2.73400       14.6050    
   2.73500       14.6045    
   2.73600       14.6041    
   2.73700       14.6036    
   2.73800       14.6031    
   2.73900       14.6026    
   2.74000       14.6022    
   2.74100       14.6017    
   2.74200       14.6012    
   2.74300       14.6008    
   2.74400       14.6003    
   2.74500       14.5998    
   2.74600       14.5993    
   2.74700       14.5989    
   2.74800       14.5984    
   2.74900       14.5979    
   2.75000       14.5975    
   2.75100       14.5970    
   2.75200       14.5965    
   2.75300       14.5961    
   2.75400       14.5956    
   2.75500       14.5951    
   2.75600       14.5947    
   2.75700       14.5942    
   2.75800       14.5937    
   2.75900       14.5933    
   2.76000       14.5928    
   2.76100       14.5923    
   2.76200       14.5919    
   2.76300       14.5914    
   2.76400       14.5909    
   2.76500       14.5905    
   2.76600       14.5900    
   2.76700       14.5896    
   2.76800       14.5891    
   2.76900       14.5886    
   2.77000       14.5882    
   2.77100       14.5877    
   2.77200       14.5873    
   2.77300       14.5868    
   2.77400       14.5863    
   2.77500       14.5859    
   2.77600       14.5854    
   2.77700       14.5850    
   2.77800       14.5845    
   2.77900       14.5841    
   2.78000       14.5836    
   2.78100       14.5832    
   2.78200       14.5827    
   2.78300       14.5822    
   2.78400       14.5818    
   2.78500       14.5813    
   2.78600       14.5809    
   2.78700       14.5804    
   2.78800       14.5800    
   2.78900       14.5795    
   2.79000       14.5791    
   2.79100       14.5786    
   2.79200       14.5782    
   2.79300       14.5777    
   2.79400       14.5773    
   2.79500       14.5768    
   2.79600       14.5764    
   2.79700       14.5760    
   2.79800       14.5755    
   2.79900       14.5751    
   2.80000       14.5746    
   2.80100       14.5742    
   2.80200       14.5737    
   2.80300       14.5733    
   2.80400       14.5728    
   2.80500       14.5724    
   2.80600       14.5719    
   2.80700       14.5715    
   2.80800       14.5711    
   2.80900       14.5706    
   2.81000       14.5702    
   2.81100       14.5697    
   2.81200       14.5693    
   2.81300       14.5689    
   2.81400       14.5684    
   2.81500       14.5680    
   2.81600       14.5675    
   2.81700       14.5671    
   2.81800       14.5667    
   2.81900       14.5662    
   2.82000       14.5658    
   2.82100       14.5654    
   2.82200       14.5649    
   2.82300       14.5645    
   2.82400       14.5641    
   2.82500       14.5636    
   2.82600       14.5632    
   2.82700       14.5627    
   2.82800       14.5623    
   2.82900       14.5619    
   2.83000       14.5615    
   2.83100       14.5610    
   2.83200       14.5606    
   2.83300       14.5602    
   2.83400       14.5597    
   2.83500       14.5593    
   2.83600       14.5589    
   2.83700       14.5584    
   2.83800       14.5580    
   2.83900       14.5576    
   2.84000       14.5572    
   2.84100       14.5567    
   2.84200       14.5563    
   2.84300       14.5559    
   2.84400       14.5554    
   2.84500       14.5550    
   2.84600       14.5546    
   2.84700       14.5542    
   2.84800       14.5537    
   2.84900       14.5533    
   2.85000       14.5529    
   2.85100       14.5525    
   2.85200       14.5521    
   2.85300       14.5516    
   2.85400       14.5512    
   2.85500       14.5508    
   2.85600       14.5504    
   2.85700       14.5499    
   2.85800       14.5495    
   2.85900       14.5491    
   2.86000       14.5487    
   2.86100       14.5483    
   2.86200       14.5478    
   2.86300       14.5474    
   2.86400       14.5470    
   2.86500       14.5466    
   2.86600       14.5462    
   2.86700       14.5458    
   2.86800       14.5453    
   2.86900       14.5449    
   2.87000       14.5445    
   2.87100       14.5441    
   2.87200       14.5437    
   2.87300       14.5433    
   2.87400       14.5429    
   2.87500       14.5424    
   2.87600       14.5420    
   2.87700       14.5416    
   2.87800       14.5412    
   2.87900       14.5408    
   2.88000       14.5404    
   2.88100       14.5400    
   2.88200       14.5396    
   2.88300       14.5392    
   2.88400       14.5387    
   2.88500       14.5383    
   2.88600       14.5379    
   2.88700       14.5375    
   2.88800       14.5371    
   2.88900       14.5367    
   2.89000       14.5363    
   2.89100       14.5359    
   2.89200       14.5355    
   2.89300       14.5351    
   2.89400       14.5347    
   2.89500       14.5343    
   2.89600       14.5339    
   2.89700       14.5335    
   2.89800       14.5331    
   2.89900       14.5327    
   2.90000       14.5323    
   2.90100       14.5319    
   2.90200       14.5315    
   2.90300       14.5311    
   2.90400       14.5307    
   2.90500       14.5303    
   2.90600       14.5299    
   2.90700       14.5295    
   2.90800       14.5291    
   2.90900       14.5287    
   2.91000       14.5283    
   2.91100       14.5279    
   2.91200       14.5275    
   2.91300       14.5271    
   2.91400       14.5267    
   2.91500       14.5263    
   2.91600       14.5259    
   2.91700       14.5255    
   2.91800       14.5251    
   2.91900       14.5247    
   2.92000       14.5243    
   2.92100       14.5239    
   2.92200       14.5235    
   2.92300       14.5231    
   2.92400       14.5227    
   2.92500       14.5223    
   2.92600       14.5219    
   2.92700       14.5215    
   2.92800       14.5212    
   2.92900       14.5208    
   2.93000       14.5204    
   2.93100       14.5200    
   2.93200       14.5196    
   2.93300       14.5192    
   2.93400       14.5188    
   2.93500       14.5184    
   2.93600       14.5180    
   2.93700       14.5177    
   2.93800       14.5173    
   2.93900       14.5169    
   2.94000       14.5165    
   2.94100       14.5161    
   2.94200       14.5157    
   2.94300       14.5153    
   2.94400       14.5150    
   2.94500       14.5146    
   2.94600       14.5142    
   2.94700       14.5138    
   2.94800       14.5134    
   2.94900       14.5130    
   2.95000       14.5126    
   2.95100       14.5123    
   2.95200       14.5119    
   2.95300       14.5115    
   2.95400       14.5111    
   2.95500       14.5107    
   2.95600       14.5104    
   2.95700       14.5100    
   2.95800       14.5096    
   2.95900       14.5092    
   2.96000       14.5088    
   2.96100       14.5085    
   2.96200       14.5081    
   2.96300       14.5077    
   2.96400       14.5073    
   2.96500       14.5070    
   2.96600       14.5066    
   2.96700       14.5062    
   2.96800       14.5058    
   2.96900       14.5055    
   2.97000       14.5051    
   2.97100       14.5047    
   2.97200       14.5043    
   2.97300       14.5040    
   2.97400       14.5036    
   2.97500       14.5032    
   2.97600       14.5028    
   2.97700       14.5025    
   2.97800       14.5021    
   2.97900       14.5017    
   2.98000       14.5014    
   2.98100       14.5010    
   2.98200       14.5006    
   2.98300       14.5002    
   2.98400       14.4999    
   2.98500       14.4995    
   2.98600       14.4991    
   2.98700       14.4988    
   2.98800       14.4984    
   2.98900       14.4980    
   2.99000       14.4977    
   2.99100       14.4973    
   2.99200       14.4969    
   2.99300       14.4966    
   2.99400       14.4962    
   2.99500       14.4958    
   2.99600       14.4955    
   2.99700       14.4951    
   2.99800       14.4947    
   2.99900       14.4944    
   3.00000       14.4940    
   3.00100       14.4937    
   3.00200       14.4933    
   3.00300       14.4929    
   3.00400       14.4926    
   3.00500       14.4922    
   3.00600       14.4918    
   3.00700       14.4915    
   3.00800       14.4911    
   3.00900       14.4908    
   3.01000       14.4904    
   3.01100       14.4900    
   3.01200       14.4897    
   3.01300       14.4893    
   3.01400       14.4890    
   3.01500       14.4886    
   3.01600       14.4883    
   3.01700       14.4879    
   3.01800       14.4875    
   3.01900       14.4872    
   3.02000       14.4868    
   3.02100       14.4865    
   3.02200       14.4861    
   3.02300       14.4858    
   3.02400       14.4854    
   3.02500       14.4851    
   3.02600       14.4847    
   3.02700       14.4844    
   3.02800       14.4840    
   3.02900       14.4836    
   3.03000       14.4833    
   3.03100       14.4829    
   3.03200       14.4826    
   3.03300       14.4822    
   3.03400       14.4819    
   3.03500       14.4815    
   3.03600       14.4812    
   3.03700       14.4808    
   3.03800       14.4805    
   3.03900       14.4801    
   3.04000       14.4798    
   3.04100       14.4794    
   3.04200       14.4791    
   3.04300       14.4787    
   3.04400       14.4784    
   3.04500       14.4781    
   3.04600       14.4777    
   3.04700       14.4774    
   3.04800       14.4770    
   3.04900       14.4767    
   3.05000       14.4763    
   3.05100       14.4760    
   3.05200       14.4756    
   3.05300       14.4753    
   3.05400       14.4749    
   3.05500       14.4746    
   3.05600       14.4743    
   3.05700       14.4739    
   3.05800       14.4736    
   3.05900       14.4732    
   3.06000       14.4729    
   3.06100       14.4726    
   3.06200       14.4722    
   3.06300       14.4719    
   3.06400       14.4715    
   3.06500       14.4712    
   3.06600       14.4709    
   3.06700       14.4705    
   3.06800       14.4702    
   3.06900       14.4698    
   3.07000       14.4695    
   3.07100       14.4692    
   3.07200       14.4688    
   3.07300       14.4685    
   3.07400       14.4681    
   3.07500       14.4678    
   3.07600       14.4675    
   3.07700       14.4671    
   3.07800       14.4668    
   3.07900       14.4665    
   3.08000       14.4661    
   3.08100       14.4658    
   3.08200       14.4655    
   3.08300       14.4651    
   3.08400       14.4648    
   3.08500       14.4645    
   3.08600       14.4641    
   3.08700       14.4638    
   3.08800       14.4635    
   3.08900       14.4631    
   3.09000       14.4628    
   3.09100       14.4625    
   3.09200       14.4621    
   3.09300       14.4618    
   3.09400       14.4615    
   3.09500       14.4612    
   3.09600       14.4608    
   3.09700       14.4605    
   3.09800       14.4602    
   3.09900       14.4598    
   3.10000       14.4595    
   3.10100       14.4592    
   3.10200       14.4589    
   3.10300       14.4585    
   3.10400       14.4582    
   3.10500       14.4579    
   3.10600       14.4576    
   3.10700       14.4572    
   3.10800       14.4569    
   3.10900       14.4566    
   3.11000       14.4563    
   3.11100       14.4559    
   3.11200       14.4556    
   3.11300       14.4553    
   3.11400       14.4550    
   3.11500       14.4546    
   3.11600       14.4543    
   3.11700       14.4540    
   3.11800       14.4537    
   3.11900       14.4534    
   3.12000       14.4530    
   3.12100       14.4527    
   3.12200       14.4524    
   3.12300       14.4521    
   3.12400       14.4518    
   3.12500       14.4514    
   3.12600       14.4511    
   3.12700       14.4508    
   3.12800       14.4505    
   3.12900       14.4502    
   3.13000       14.4498    
   3.13100       14.4495    
   3.13200       14.4492    
   3.13300       14.4489    
   3.13400       14.4486    
   3.13500       14.4483    
   3.13600       14.4479    
   3.13700       14.4476    
   3.13800       14.4473    
   3.13900       14.4470    
   3.14000       14.4467    
   3.14100       14.4464    
   3.14200       14.4461    
   3.14300       14.4457    
   3.14400       14.4454    
   3.14500       14.4451    
   3.14600       14.4448    
   3.14700       14.4445    
   3.14800       14.4442    
   3.14900       14.4439    
   3.15000       14.4436    
   3.15100       14.4432    
   3.15200       14.4429    
   3.15300       14.4426    
   3.15400       14.4423    
   3.15500       14.4420    
   3.15600       14.4417    
   3.15700       14.4414    
   3.15800       14.4411    
   3.15900       14.4408    
   3.16000       14.4405    
   3.16100       14.4402    
   3.16200       14.4398    
   3.16300       14.4395    
   3.16400       14.4392    
   3.16500       14.4389    
   3.16600       14.4386    
   3.16700       14.4383    
   3.16800       14.4380    
   3.16900       14.4377    
   3.17000       14.4374    
   3.17100       14.4371    
   3.17200       14.4368    
   3.17300       14.4365    
   3.17400       14.4362    
   3.17500       14.4359    
   3.17600       14.4356    
   3.17700       14.4353    
   3.17800       14.4350    
   3.17900       14.4347    
   3.18000       14.4344    
   3.18100       14.4341    
   3.18200       14.4338    
   3.18300       14.4335    
   3.18400       14.4332    
   3.18500       14.4329    
   3.18600       14.4326    
   3.18700       14.4323    
   3.18800       14.4320    
   3.18900       14.4317    
   3.19000       14.4314    
   3.19100       14.4311    
   3.19200       14.4308    
   3.19300       14.4305    
   3.19400       14.4302    
   3.19500       14.4299    
   3.19600       14.4296    
   3.19700       14.4293    
   3.19800       14.4290    
   3.19900       14.4287    
   3.20000       14.4284    
   3.20100       14.4281    
   3.20200       14.4278    
   3.20300       14.4275    
   3.20400       14.4272    
   3.20500       14.4269    
   3.20600       14.4266    
   3.20700       14.4263    
   3.20800       14.4260    
   3.20900       14.4258    
   3.21000       14.4255    
   3.21100       14.4252    
   3.21200       14.4249    
   3.21300       14.4246    
   3.21400       14.4243    
   3.21500       14.4240    
   3.21600       14.4237    
   3.21700       14.4234    
   3.21800       14.4231    
   3.21900       14.4228    
   3.22000       14.4226    
   3.22100       14.4223    
   3.22200       14.4220    
   3.22300       14.4217    
   3.22400       14.4214    
   3.22500       14.4211    
   3.22600       14.4208    
   3.22700       14.4205    
   3.22800       14.4202    
   3.22900       14.4200    
   3.23000       14.4197    
   3.23100       14.4194    
   3.23200       14.4191    
   3.23300       14.4188    
   3.23400       14.4185    
   3.23500       14.4182    
   3.23600       14.4180    
   3.23700       14.4177    
   3.23800       14.4174    
   3.23900       14.4171    
   3.24000       14.4168    
   3.24100       14.4165    
   3.24200       14.4163    
   3.24300       14.4160    
   3.24400       14.4157    
   3.24500       14.4154    
   3.24600       14.4151    
   3.24700       14.4148    
   3.24800       14.4146    
   3.24900       14.4143    
   3.25000       14.4140    
   3.25100       14.4137    
   3.25200       14.4134    
   3.25300       14.4132    
   3.25400       14.4129    
   3.25500       14.4126    
   3.25600       14.4123    
   3.25700       14.4121    
   3.25800       14.4118    
   3.25900       14.4115    
   3.26000       14.4112    
   3.26100       14.4109    
   3.26200       14.4107    
   3.26300       14.4104    
   3.26400       14.4101    
   3.26500       14.4098    
   3.26600       14.4096    
   3.26700       14.4093    
   3.26800       14.4090    
   3.26900       14.4087    
   3.27000       14.4085    
   3.27100       14.4082    
   3.27200       14.4079    
   3.27300       14.4076    
   3.27400       14.4074    
   3.27500       14.4071    
   3.27600       14.4068    
   3.27700       14.4065    
   3.27800       14.4063    
   3.27900       14.4060    
   3.28000       14.4057    
   3.28100       14.4055    
   3.28200       14.4052    
   3.28300       14.4049    
   3.28400       14.4046    
   3.28500       14.4044    
   3.28600       14.4041    
   3.28700       14.4038    
   3.28800       14.4036    
   3.28900       14.4033    
   3.29000       14.4030    
   3.29100       14.4028    
   3.29200       14.4025    
   3.29300       14.4022    
   3.29400       14.4019    
   3.29500       14.4017    
   3.29600       14.4014    
   3.29700       14.4011    
   3.29800       14.4009    
   3.29900       14.4006    
   3.30000       14.4003    
   3.30100       14.4001    
   3.30200       14.3998    
   3.30300       14.3995    
   3.30400       14.3993    
   3.30500       14.3990    
   3.30600       14.3988    
   3.30700       14.3985    
   3.30800       14.3982    
   3.30900       14.3980    
   3.31000       14.3977    
   3.31100       14.3974    
   3.31200       14.3972    
   3.31300       14.3969    
   3.31400       14.3966    
   3.31500       14.3964    
   3.31600       14.3961    
   3.31700       14.3959    
   3.31800       14.3956    
   3.31900       14.3953    
   3.32000       14.3951    
   3.32100       14.3948    
   3.32200       14.3946    
   3.32300       14.3943    
   3.32400       14.3940    
   3.32500       14.3938    
   3.32600       14.3935    
   3.32700       14.3933    
   3.32800       14.3930    
   3.32900       14.3927    
   3.33000       14.3925    
   3.33100       14.3922    
   3.33200       14.3920    
   3.33300       14.3917    
   3.33400       14.3915    
   3.33500       14.3912    
   3.33600       14.3909    
   3.33700       14.3907    
   3.33800       14.3904    
   3.33900       14.3902    
   3.34000       14.3899    
   3.34100       14.3897    
   3.34200       14.3894    
   3.34300       14.3892    
   3.34400       14.3889    
   3.34500       14.3886    
   3.34600       14.3884    
   3.34700       14.3881    
   3.34800       14.3879    
   3.34900       14.3876    
   3.35000       14.3874    
   3.35100       14.3871    
   3.35200       14.3869    
   3.35300       14.3866    
   3.35400       14.3864    
   3.35500       14.3861    
   3.35600       14.3859    
   3.35700       14.3856    
   3.35800       14.3854    
   3.35900       14.3851    
   3.36000       14.3849    
   3.36100       14.3846    
   3.36200       14.3844    
   3.36300       14.3841    
   3.36400       14.3839    
   3.36500       14.3836    
   3.36600       14.3834    
   3.36700       14.3831    
   3.36800       14.3829    
   3.36900       14.3826    
   3.37000       14.3824    
   3.37100       14.3821    
   3.37200       14.3819    
   3.37300       14.3816    
   3.37400       14.3814    
   3.37500       14.3811    
   3.37600       14.3809    
   3.37700       14.3807    
   3.37800       14.3804    
   3.37900       14.3802    
   3.38000       14.3799    
   3.38100       14.3797    
   3.38200       14.3794    
   3.38300       14.3792    
   3.38400       14.3789    
   3.38500       14.3787    
   3.38600       14.3785    
   3.38700       14.3782    
   3.38800       14.3780    
   3.38900       14.3777    
   3.39000       14.3775    
   3.39100       14.3772    
   3.39200       14.3770    
   3.39300       14.3768    
   3.39400       14.3765    
   3.39500       14.3763    
   3.39600       14.3760    
   3.39700       14.3758    
   3.39800       14.3755    
   3.39900       14.3753    
   3.40000       14.3751    
   3.40100       14.3748    
   3.40200       14.3746    
   3.40300       14.3744    
   3.40400       14.3741    
   3.40500       14.3739    
   3.40600       14.3736    
   3.40700       14.3734    
   3.40800       14.3732    
   3.40900       14.3729    
   3.41000       14.3727    
   3.41100       14.3724    
   3.41200       14.3722    
   3.41300       14.3720    
   3.41400       14.3717    
   3.41500       14.3715    
   3.41600       14.3713    
   3.41700       14.3710    
   3.41800       14.3708    
   3.41900       14.3706    
   3.42000       14.3703    
   3.42100       14.3701    
   3.42200       14.3699    
   3.42300       14.3696    
   3.42400       14.3694    
   3.42500       14.3692    
   3.42600       14.3689    
   3.42700       14.3687    
   3.42800       14.3685    
   3.42900       14.3682    
   3.43000       14.3680    
   3.43100       14.3678    
   3.43200       14.3675    
   3.43300       14.3673    
   3.43400       14.3671    
   3.43500       14.3668    
   3.43600       14.3666    
   3.43700       14.3664    
   3.43800       14.3661    
   3.43900       14.3659    
   3.44000       14.3657    
   3.44100       14.3654    
   3.44200       14.3652    
   3.44300       14.3650    
   3.44400       14.3648    
   3.44500       14.3645    
   3.44600       14.3643    
   3.44700       14.3641    
   3.44800       14.3638    
   3.44900       14.3636    
   3.45000       14.3634    
   3.45100       14.3632    
   3.45200       14.3629    
   3.45300       14.3627    
   3.45400       14.3625    
   3.45500       14.3623    
   3.45600       14.3620    
   3.45700       14.3618    
   3.45800       14.3616    
   3.45900       14.3613    
   3.46000       14.3611    
   3.46100       14.3609    
   3.46200       14.3607    
   3.46300       14.3604    
   3.46400       14.3602    
   3.46500       14.3600    
   3.46600       14.3598    
   3.46700       14.3596    
   3.46800       14.3593    
   3.46900       14.3591    
   3.47000       14.3589    
   3.47100       14.3587    
   3.47200       14.3584    
   3.47300       14.3582    
   3.47400       14.3580    
   3.47500       14.3578    
   3.47600       14.3575    
   3.47700       14.3573    
   3.47800       14.3571    
   3.47900       14.3569    
   3.48000       14.3567    
   3.48100       14.3564    
   3.48200       14.3562    
   3.48300       14.3560    
   3.48400       14.3558    
   3.48500       14.3556    
   3.48600       14.3553    
   3.48700       14.3551    
   3.48800       14.3549    
   3.48900       14.3547    
   3.49000       14.3545    
   3.49100       14.3543    
   3.49200       14.3540    
   3.49300       14.3538    
   3.49400       14.3536    
   3.49500       14.3534    
   3.49600       14.3532    
   3.49700       14.3529    
   3.49800       14.3527    
   3.49900       14.3525    
   3.50000       14.3523    
   3.50100       14.3521    
   3.50200       14.3519    
   3.50300       14.3517    
   3.50400       14.3514    
   3.50500       14.3512    
   3.50600       14.3510    
   3.50700       14.3508    
   3.50800       14.3506    
   3.50900       14.3504    
   3.51000       14.3501    
   3.51100       14.3499    
   3.51200       14.3497    
   3.51300       14.3495    
   3.51400       14.3493    
   3.51500       14.3491    
   3.51600       14.3489    
   3.51700       14.3487    
   3.51800       14.3484    
   3.51900       14.3482    
   3.52000       14.3480    
   3.52100       14.3478    
   3.52200       14.3476    
   3.52300       14.3474    
   3.52400       14.3472    
   3.52500       14.3470    
   3.52600       14.3468    
   3.52700       14.3465    
   3.52800       14.3463    
   3.52900       14.3461    
   3.53000       14.3459    
   3.53100       14.3457    
   3.53200       14.3455    
   3.53300       14.3453    
   3.53400       14.3451    
   3.53500       14.3449    
   3.53600       14.3447    
   3.53700       14.3445    
   3.53800       14.3442    
   3.53900       14.3440    
   3.54000       14.3438    
   3.54100       14.3436    
   3.54200       14.3434    
   3.54300       14.3432    
   3.54400       14.3430    
   3.54500       14.3428    
   3.54600       14.3426    
   3.54700       14.3424    
   3.54800       14.3422    
   3.54900       14.3420    
   3.55000       14.3418    
   3.55100       14.3416    
   3.55200       14.3414    
   3.55300       14.3412    
   3.55400       14.3410    
   3.55500       14.3408    
   3.55600       14.3405    
   3.55700       14.3403    
   3.55800       14.3401    
   3.55900       14.3399    
   3.56000       14.3397    
   3.56100       14.3395    
   3.56200       14.3393    
   3.56300       14.3391    
   3.56400       14.3389    
   3.56500       14.3387    
   3.56600       14.3385    
   3.56700       14.3383    
   3.56800       14.3381    
   3.56900       14.3379    
   3.57000       14.3377    
   3.57100       14.3375    
   3.57200       14.3373    
   3.57300       14.3371    
   3.57400       14.3369    
   3.57500       14.3367    
   3.57600       14.3365    
   3.57700       14.3363    
   3.57800       14.3361    
   3.57900       14.3359    
   3.58000       14.3357    
   3.58100       14.3355    
   3.58200       14.3353    
   3.58300       14.3351    
   3.58400       14.3349    
   3.58500       14.3347    
   3.58600       14.3345    
   3.58700       14.3343    
   3.58800       14.3341    
   3.58900       14.3339    
   3.59000       14.3337    
   3.59100       14.3335    
   3.59200       14.3334    
   3.59300       14.3332    
   3.59400       14.3330    
   3.59500       14.3328    
   3.59600       14.3326    
   3.59700       14.3324    
   3.59800       14.3322    
   3.59900       14.3320    
   3.60000       14.3318    
   3.60100       14.3316    
   3.60200       14.3314    
   3.60300       14.3312    
   3.60400       14.3310    
   3.60500       14.3308    
   3.60600       14.3306    
   3.60700       14.3304    
   3.60800       14.3302    
   3.60900       14.3300    
   3.61000       14.3299    
   3.61100       14.3297    
   3.61200       14.3295    
   3.61300       14.3293    
   3.61400       14.3291    
   3.61500       14.3289    
   3.61600       14.3287    
   3.61700       14.3285    
   3.61800       14.3283    
   3.61900       14.3281    
   3.62000       14.3279    
   3.62100       14.3277    
   3.62200       14.3276    
   3.62300       14.3274    
   3.62400       14.3272    
   3.62500       14.3270    
   3.62600       14.3268    
   3.62700       14.3266    
   3.62800       14.3264    
   3.62900       14.3262    
   3.63000       14.3260    
   3.63100       14.3259    
   3.63200       14.3257    
   3.63300       14.3255    
   3.63400       14.3253    
   3.63500       14.3251    
   3.63600       14.3249    
   3.63700       14.3247    
   3.63800       14.3245    
   3.63900       14.3244    
   3.64000       14.3242    
   3.64100       14.3240    
   3.64200       14.3238    
   3.64300       14.3236    
   3.64400       14.3234    
   3.64500       14.3232    
   3.64600       14.3231    
   3.64700       14.3229    
   3.64800       14.3227    
   3.64900       14.3225    
   3.65000       14.3223    
   3.65100       14.3221    
   3.65200       14.3219    
   3.65300       14.3218    
   3.65400       14.3216    
   3.65500       14.3214    
   3.65600       14.3212    
   3.65700       14.3210    
   3.65800       14.3208    
   3.65900       14.3207    
   3.66000       14.3205    
   3.66100       14.3203    
   3.66200       14.3201    
   3.66300       14.3199    
   3.66400       14.3197    
   3.66500       14.3196    
   3.66600       14.3194    
   3.66700       14.3192    
   3.66800       14.3190    
   3.66900       14.3188    
   3.67000       14.3187    
   3.67100       14.3185    
   3.67200       14.3183    
   3.67300       14.3181    
   3.67400       14.3179    
   3.67500       14.3178    
   3.67600       14.3176    
   3.67700       14.3174    
   3.67800       14.3172    
   3.67900       14.3170    
   3.68000       14.3169    
   3.68100       14.3167    
   3.68200       14.3165    
   3.68300       14.3163    
   3.68400       14.3161    
   3.68500       14.3160    
   3.68600       14.3158    
   3.68700       14.3156    
   3.68800       14.3154    
   3.68900       14.3153    
   3.69000       14.3151    
   3.69100       14.3149    
   3.69200       14.3147    
   3.69300       14.3145    
   3.69400       14.3144    
   3.69500       14.3142    
   3.69600       14.3140    
   3.69700       14.3138    
   3.69800       14.3137    
   3.69900       14.3135    
   3.70000       14.3133    
   3.70100       14.3131    
   3.70200       14.3130    
   3.70300       14.3128    
   3.70400       14.3126    
   3.70500       14.3124    
   3.70600       14.3123    
   3.70700       14.3121    
   3.70800       14.3119    
   3.70900       14.3117    
   3.71000       14.3116    
   3.71100       14.3114    
   3.71200       14.3112    
   3.71300       14.3111    
   3.71400       14.3109    
   3.71500       14.3107    
   3.71600       14.3105    
   3.71700       14.3104    
   3.71800       14.3102    
   3.71900       14.3100    
   3.72000       14.3098    
   3.72100       14.3097    
   3.72200       14.3095    
   3.72300       14.3093    
   3.72400       14.3092    
   3.72500       14.3090    
   3.72600       14.3088    
   3.72700       14.3087    
   3.72800       14.3085    
   3.72900       14.3083    
   3.73000       14.3081    
   3.73100       14.3080    
   3.73200       14.3078    
   3.73300       14.3076    
   3.73400       14.3075    
   3.73500       14.3073    
   3.73600       14.3071    
   3.73700       14.3070    
   3.73800       14.3068    
   3.73900       14.3066    
   3.74000       14.3065    
   3.74100       14.3063    
   3.74200       14.3061    
   3.74300       14.3059    
   3.74400       14.3058    
   3.74500       14.3056    
   3.74600       14.3054    
   3.74700       14.3053    
   3.74800       14.3051    
   3.74900       14.3049    
   3.75000       14.3048    
   3.75100       14.3046    
   3.75200       14.3044    
   3.75300       14.3043    
   3.75400       14.3041    
   3.75500       14.3040    
   3.75600       14.3038    
   3.75700       14.3036    
   3.75800       14.3035    
   3.75900       14.3033    
   3.76000       14.3031    
   3.76100       14.3030    
   3.76200       14.3028    
   3.76300       14.3026    
   3.76400       14.3025    
   3.76500       14.3023    
   3.76600       14.3021    
   3.76700       14.3020    
   3.76800       14.3018    
   3.76900       14.3017    
   3.77000       14.3015    
   3.77100       14.3013    
   3.77200       14.3012    
   3.77300       14.3010    
   3.77400       14.3008    
   3.77500       14.3007    
   3.77600       14.3005    
   3.77700       14.3004    
   3.77800       14.3002    
   3.77900       14.3000    
   3.78000       14.2999    
   3.78100       14.2997    
   3.78200       14.2995    
   3.78300       14.2994    
   3.78400       14.2992    
   3.78500       14.2991    
   3.78600       14.2989    
   3.78700       14.2987    
   3.78800       14.2986    
   3.78900       14.2984    
   3.79000       14.2983    
   3.79100       14.2981    
   3.79200       14.2979    
   3.79300       14.2978    
   3.79400       14.2976    
   3.79500       14.2975    
   3.79600       14.2973    
   3.79700       14.2972    
   3.79800       14.2970    
   3.79900       14.2968    
   3.80000       14.2967    
   3.80100       14.2965    
   3.80200       14.2964    
   3.80300       14.2962    
   3.80400       14.2961    
   3.80500       14.2959    
   3.80600       14.2957    
   3.80700       14.2956    
   3.80800       14.2954    
   3.80900       14.2953    
   3.81000       14.2951    
   3.81100       14.2950    
   3.81200       14.2948    
   3.81300       14.2946    
   3.81400       14.2945    
   3.81500       14.2943    
   3.81600       14.2942    
   3.81700       14.2940    
   3.81800       14.2939    
   3.81900       14.2937    
   3.82000       14.2936    
   3.82100       14.2934    
   3.82200       14.2932    
   3.82300       14.2931    
   3.82400       14.2929    
   3.82500       14.2928    
   3.82600       14.2926    
   3.82700       14.2925    
   3.82800       14.2923    
   3.82900       14.2922    
   3.83000       14.2920    
   3.83100       14.2919    
   3.83200       14.2917    
   3.83300       14.2916    
   3.83400       14.2914    
   3.83500       14.2913    
   3.83600       14.2911    
   3.83700       14.2910    
   3.83800       14.2908    
   3.83900       14.2907    
   3.84000       14.2905    
   3.84100       14.2903    
   3.84200       14.2902    
   3.84300       14.2900    
   3.84400       14.2899    
   3.84500       14.2897    
   3.84600       14.2896    
   3.84700       14.2894    
   3.84800       14.2893    
   3.84900       14.2891    
   3.85000       14.2890    
   3.85100       14.2888    
   3.85200       14.2887    
   3.85300       14.2885    
   3.85400       14.2884    
   3.85500       14.2882    
   3.85600       14.2881    
   3.85700       14.2879    
   3.85800       14.2878    
   3.85900       14.2877    
   3.86000       14.2875    
   3.86100       14.2874    
   3.86200       14.2872    
   3.86300       14.2871    
   3.86400       14.2869    
   3.86500       14.2868    
   3.86600       14.2866    
   3.86700       14.2865    
   3.86800       14.2863    
   3.86900       14.2862    
   3.87000       14.2860    
   3.87100       14.2859    
   3.87200       14.2857    
   3.87300       14.2856    
   3.87400       14.2854    
   3.87500       14.2853    
   3.87600       14.2852    
   3.87700       14.2850    
   3.87800       14.2849    
   3.87900       14.2847    
   3.88000       14.2846    
   3.88100       14.2844    
   3.88200       14.2843    
   3.88300       14.2841    
   3.88400       14.2840    
   3.88500       14.2838    
   3.88600       14.2837    
   3.88700       14.2836    
   3.88800       14.2834    
   3.88900       14.2833    
   3.89000       14.2831    
   3.89100       14.2830    
   3.89200       14.2828    
   3.89300       14.2827    
   3.89400       14.2826    
   3.89500       14.2824    
   3.89600       14.2823    
   3.89700       14.2821    
   3.89800       14.2820    
   3.89900       14.2818    
   3.90000       14.2817    
   3.90100       14.2816    
   3.90200       14.2814    
   3.90300       14.2813    
   3.90400       14.2811    
   3.90500       14.2810    
   3.90600       14.2808    
   3.90700       14.2807    
   3.90800       14.2806    
   3.90900       14.2804    
   3.91000       14.2803    
   3.91100       14.2801    
   3.91200       14.2800    
   3.91300       14.2799    
   3.91400       14.2797    
   3.91500       14.2796    
   3.91600       14.2794    
   3.91700       14.2793    
   3.91800       14.2792    
   3.91900       14.2790    
   3.92000       14.2789    
   3.92100       14.2787    
   3.92200       14.2786    
   3.92300       14.2785    
   3.92400       14.2783    
   3.92500       14.2782    
   3.92600       14.2781    
   3.92700       14.2779    
   3.92800       14.2778    
   3.92900       14.2776    
   3.93000       14.2775    
   3.93100       14.2774    
   3.93200       14.2772    
   3.93300       14.2771    
   3.93400       14.2769    
   3.93500       14.2768    
   3.93600       14.2767    
   3.93700       14.2765    
   3.93800       14.2764    
   3.93900       14.2763    
   3.94000       14.2761    
   3.94100       14.2760    
   3.94200       14.2759    
   3.94300       14.2757    
   3.94400       14.2756    
   3.94500       14.2754    
   3.94600       14.2753    
   3.94700       14.2752    
   3.94800       14.2750    
   3.94900       14.2749    
   3.95000       14.2748    
   3.95100       14.2746    
   3.95200       14.2745    
   3.95300       14.2744    
   3.95400       14.2742    
   3.95500       14.2741    
   3.95600       14.2740    
   3.95700       14.2738    
   3.95800       14.2737    
   3.95900       14.2736    
   3.96000       14.2734    
   3.96100       14.2733    
   3.96200       14.2732    
   3.96300       14.2730    
   3.96400       14.2729    
   3.96500       14.2728    
   3.96600       14.2726    
   3.96700       14.2725    
   3.96800       14.2724    
   3.96900       14.2722    
   3.97000       14.2721    
   3.97100       14.2720    
   3.97200       14.2718    
   3.97300       14.2717    
   3.97400       14.2716    
   3.97500       14.2714    
   3.97600       14.2713    
   3.97700       14.2712    
   3.97800       14.2710    
   3.97900       14.2709    
   3.98000       14.2708    
   3.98100       14.2707    
   3.98200       14.2705    
   3.98300       14.2704    
   3.98400       14.2703    
   3.98500       14.2701    
   3.98600       14.2700    
   3.98700       14.2699    
   3.98800       14.2697    
   3.98900       14.2696    
   3.99000       14.2695    
   3.99100       14.2694    
   3.99200       14.2692    
   3.99300       14.2691    
   3.99400       14.2690    
   3.99500       14.2688    
   3.99600       14.2687    
   3.99700       14.2686    
   3.99800       14.2685    
   3.99900       14.2683    
   4.00000       14.2682    
   4.00100       14.2681    
   4.00200       14.2679    
   4.00300       14.2678    
   4.00400       14.2677    
   4.00500       14.2676    
   4.00600       14.2674    
   4.00700       14.2673    
   4.00800       14.2672    
   4.00900       14.2671    
   4.01000       14.2669    
   4.01100       14.2668    
   4.01200       14.2667    
   4.01300       14.2665    
   4.01400       14.2664    
   4.01500       14.2663    
   4.01600       14.2662    
   4.01700       14.2660    
   4.01800       14.2659    
   4.01900       14.2658    
   4.02000       14.2657    
   4.02100       14.2655    
   4.02200       14.2654    
   4.02300       14.2653    
   4.02400       14.2652    
   4.02500       14.2650    
   4.02600       14.2649    
   4.02700       14.2648    
   4.02800       14.2647    
   4.02900       14.2645    
   4.03000       14.2644    
   4.03100       14.2643    
   4.03200       14.2642    
   4.03300       14.2640    
   4.03400       14.2639    
   4.03500       14.2638    
   4.03600       14.2637    
   4.03700       14.2635    
   4.03800       14.2634    
   4.03900       14.2633    
   4.04000       14.2632    
   4.04100       14.2631    
   4.04200       14.2629    
   4.04300       14.2628    
   4.04400       14.2627    
   4.04500       14.2626    
   4.04600       14.2624    
   4.04700       14.2623    
   4.04800       14.2622    
   4.04900       14.2621    
   4.05000       14.2620    
   4.05100       14.2618    
   4.05200       14.2617    
   4.05300       14.2616    
   4.05400       14.2615    
   4.05500       14.2614    
   4.05600       14.2612    
   4.05700       14.2611    
   4.05800       14.2610    
   4.05900       14.2609    
   4.06000       14.2607    
   4.06100       14.2606    
   4.06200       14.2605    
   4.06300       14.2604    
   4.06400       14.2603    
   4.06500       14.2601    
   4.06600       14.2600    
   4.06700       14.2599    
   4.06800       14.2598    
   4.06900       14.2597    
   4.07000       14.2596    
   4.07100       14.2594    
   4.07200       14.2593    
   4.07300       14.2592    
   4.07400       14.2591    
   4.07500       14.2590    
   4.07600       14.2588    
   4.07700       14.2587    
   4.07800       14.2586    
   4.07900       14.2585    
   4.08000       14.2584    
   4.08100       14.2582    
   4.08200       14.2581    
   4.08300       14.2580    
   4.08400       14.2579    
   4.08500       14.2578    
   4.08600       14.2577    
   4.08700       14.2575    
   4.08800       14.2574    
   4.08900       14.2573    
   4.09000       14.2572    
   4.09100       14.2571    
   4.09200       14.2570    
   4.09300       14.2568    
   4.09400       14.2567    
   4.09500       14.2566    
   4.09600       14.2565    
   4.09700       14.2564    
   4.09800       14.2563    
   4.09900       14.2561    
   4.10000       14.2560    
   4.10100       14.2559    
   4.10200       14.2558    
   4.10300       14.2557    
   4.10400       14.2556    
   4.10500       14.2555    
   4.10600       14.2553    
   4.10700       14.2552    
   4.10800       14.2551    
   4.10900       14.2550    
   4.11000       14.2549    
   4.11100       14.2548    
   4.11200       14.2547    
   4.11300       14.2545    
   4.11400       14.2544    
   4.11500       14.2543    
   4.11600       14.2542    
   4.11700       14.2541    
   4.11800       14.2540    
   4.11900       14.2539    
   4.12000       14.2537    
   4.12100       14.2536    
   4.12200       14.2535    
   4.12300       14.2534    
   4.12400       14.2533    
   4.12500       14.2532    
   4.12600       14.2531    
   4.12700       14.2530    
   4.12800       14.2528    
   4.12900       14.2527    
   4.13000       14.2526    
   4.13100       14.2525    
   4.13200       14.2524    
   4.13300       14.2523    
   4.13400       14.2522    
   4.13500       14.2521    
   4.13600       14.2520    
   4.13700       14.2518    
   4.13800       14.2517    
   4.13900       14.2516    
   4.14000       14.2515    
   4.14100       14.2514    
   4.14200       14.2513    
   4.14300       14.2512    
   4.14400       14.2511    
   4.14500       14.2510    
   4.14600       14.2508    
   4.14700       14.2507    
   4.14800       14.2506    
   4.14900       14.2505    
   4.15000       14.2504    
   4.15100       14.2503    
   4.15200       14.2502    
   4.15300       14.2501    
   4.15400       14.2500    
   4.15500       14.2499    
   4.15600       14.2498    
   4.15700       14.2496    
   4.15800       14.2495    
   4.15900       14.2494    
   4.16000       14.2493    
   4.16100       14.2492    
   4.16200       14.2491    
   4.16300       14.2490    
   4.16400       14.2489    
   4.16500       14.2488    
   4.16600       14.2487    
   4.16700       14.2486    
   4.16800       14.2485    
   4.16900       14.2483    
   4.17000       14.2482    
   4.17100       14.2481    
   4.17200       14.2480    
   4.17300       14.2479    
   4.17400       14.2478    
   4.17500       14.2477    
   4.17600       14.2476    
   4.17700       14.2475    
   4.17800       14.2474    
   4.17900       14.2473    
   4.18000       14.2472    
   4.18100       14.2471    
   4.18200       14.2470    
   4.18300       14.2469    
   4.18400       14.2467    
   4.18500       14.2466    
   4.18600       14.2465    
   4.18700       14.2464    
   4.18800       14.2463    
   4.18900       14.2462    
   4.19000       14.2461    
   4.19100       14.2460    
   4.19200       14.2459    
   4.19300       14.2458    
   4.19400       14.2457    
   4.19500       14.2456    
   4.19600       14.2455    
   4.19700       14.2454    
   4.19800       14.2453    
   4.19900       14.2452    
   4.20000       14.2451    
   4.20100       14.2450    
   4.20200       14.2449    
   4.20300       14.2448    
   4.20400       14.2447    
   4.20500       14.2445    
   4.20600       14.2444    
   4.20700       14.2443    
   4.20800       14.2442    
   4.20900       14.2441    
   4.21000       14.2440    
   4.21100       14.2439    
   4.21200       14.2438    
   4.21300       14.2437    
   4.21400       14.2436    
   4.21500       14.2435    
   4.21600       14.2434    
   4.21700       14.2433    
   4.21800       14.2432    
   4.21900       14.2431    
   4.22000       14.2430    
   4.22100       14.2429    
   4.22200       14.2428    
   4.22300       14.2427    
   4.22400       14.2426    
   4.22500       14.2425    
   4.22600       14.2424    
   4.22700       14.2423    
   4.22800       14.2422    
   4.22900       14.2421    
   4.23000       14.2420    
   4.23100       14.2419    
   4.23200       14.2418    
   4.23300       14.2417    
   4.23400       14.2416    
   4.23500       14.2415    
   4.23600       14.2414    
   4.23700       14.2413    
   4.23800       14.2412    
   4.23900       14.2411    
   4.24000       14.2410    
   4.24100       14.2409    
   4.24200       14.2408    
   4.24300       14.2407    
   4.24400       14.2406    
   4.24500       14.2405    
   4.24600       14.2404    
   4.24700       14.2403    
   4.24800       14.2402    
   4.24900       14.2401    
   4.25000       14.2400    
   4.25100       14.2399    
   4.25200       14.2398    
   4.25300       14.2397    
   4.25400       14.2396    
   4.25500       14.2395    
   4.25600       14.2394    
   4.25700       14.2393    
   4.25800       14.2392    
   4.25900       14.2391    
   4.26000       14.2390    
   4.26100       14.2389    
   4.26200       14.2388    
   4.26300       14.2387    
   4.26400       14.2386    
   4.26500       14.2385    
   4.26600       14.2384    
   4.26700       14.2383    
   4.26800       14.2382    
   4.26900       14.2381    
   4.27000       14.2380    
   4.27100       14.2379    
   4.27200       14.2378    
   4.27300       14.2377    
   4.27400       14.2377    
   4.27500       14.2376    
   4.27600       14.2375    
   4.27700       14.2374    
   4.27800       14.2373    
   4.27900       14.2372    
   4.28000       14.2371    
   4.28100       14.2370    
   4.28200       14.2369    
   4.28300       14.2368    
   4.28400       14.2367    
   4.28500       14.2366    
   4.28600       14.2365    
   4.28700       14.2364    
   4.28800       14.2363    
   4.28900       14.2362    
   4.29000       14.2361    
   4.29100       14.2360    
   4.29200       14.2359    
   4.29300       14.2358    
   4.29400       14.2357    
   4.29500       14.2356    
   4.29600       14.2356    
   4.29700       14.2355    
   4.29800       14.2354    
   4.29900       14.2353    
   4.30000       14.2352    
   4.30100       14.2351    
   4.30200       14.2350    
   4.30300       14.2349    
   4.30400       14.2348    
   4.30500       14.2347    
   4.30600       14.2346    
   4.30700       14.2345    
   4.30800       14.2344    
   4.30900       14.2343    
   4.31000       14.2342    
   4.31100       14.2341    
   4.31200       14.2341    
   4.31300       14.2340    
   4.31400       14.2339    
   4.31500       14.2338    
   4.31600       14.2337    
   4.31700       14.2336    
   4.31800       14.2335    
   4.31900       14.2334    
   4.32000       14.2333    
   4.32100       14.2332    
   4.32200       14.2331    
   4.32300       14.2330    
   4.32400       14.2330    
   4.32500       14.2329    
   4.32600       14.2328    
   4.32700       14.2327    
   4.32800       14.2326    
   4.32900       14.2325    
   4.33000       14.2324    
   4.33100       14.2323    
   4.33200       14.2322    
   4.33300       14.2321    
   4.33400       14.2320    
   4.33500       14.2319    
   4.33600       14.2319    
   4.33700       14.2318    
   4.33800       14.2317    
   4.33900       14.2316    
   4.34000       14.2315    
   4.34100       14.2314    
   4.34200       14.2313    
   4.34300       14.2312    
   4.34400       14.2311    
   4.34500       14.2310    
   4.34600       14.2310    
   4.34700       14.2309    
   4.34800       14.2308    
   4.34900       14.2307    
   4.35000       14.2306    
   4.35100       14.2305    
   4.35200       14.2304    
   4.35300       14.2303    
   4.35400       14.2302    
   4.35500       14.2302    
   4.35600       14.2301    
   4.35700       14.2300    
   4.35800       14.2299    
   4.35900       14.2298    
   4.36000       14.2297    
   4.36100       14.2296    
   4.36200       14.2295    
   4.36300       14.2294    
   4.36400       14.2294    
   4.36500       14.2293    
   4.36600       14.2292    
   4.36700       14.2291    
   4.36800       14.2290    
   4.36900       14.2289    
   4.37000       14.2288    
   4.37100       14.2287    
   4.37200       14.2287    
   4.37300       14.2286    
   4.37400       14.2285    
   4.37500       14.2284    
   4.37600       14.2283    
   4.37700       14.2282    
   4.37800       14.2281    
   4.37900       14.2281    
   4.38000       14.2280    
   4.38100       14.2279    
   4.38200       14.2278    
   4.38300       14.2277    
   4.38400       14.2276    
   4.38500       14.2275    
   4.38600       14.2274    
   4.38700       14.2274    
   4.38800       14.2273    
   4.38900       14.2272    
   4.39000       14.2271    
   4.39100       14.2270    
   4.39200       14.2269    
   4.39300       14.2268    
   4.39400       14.2268    
   4.39500       14.2267    
   4.39600       14.2266    
   4.39700       14.2265    
   4.39800       14.2264    
   4.39900       14.2263    
   4.40000       14.2263    
   4.40100       14.2262    
   4.40200       14.2261    
   4.40300       14.2260    
   4.40400       14.2259    
   4.40500       14.2258    
   4.40600       14.2257    
   4.40700       14.2257    
   4.40800       14.2256    
   4.40900       14.2255    
   4.41000       14.2254    
   4.41100       14.2253    
   4.41200       14.2252    
   4.41300       14.2252    
   4.41400       14.2251    
   4.41500       14.2250    
   4.41600       14.2249    
   4.41700       14.2248    
   4.41800       14.2247    
   4.41900       14.2247    
   4.42000       14.2246    
   4.42100       14.2245    
   4.42200       14.2244    
   4.42300       14.2243    
   4.42400       14.2242    
   4.42500       14.2242    
   4.42600       14.2241    
   4.42700       14.2240    
   4.42800       14.2239    
   4.42900       14.2238    
   4.43000       14.2237    
   4.43100       14.2237    
   4.43200       14.2236    
   4.43300       14.2235    
   4.43400       14.2234    
   4.43500       14.2233    
   4.43600       14.2233    
   4.43700       14.2232    
   4.43800       14.2231    
   4.43900       14.2230    
   4.44000       14.2229    
   4.44100       14.2228    
   4.44200       14.2228    
   4.44300       14.2227    
   4.44400       14.2226    
   4.44500       14.2225    
   4.44600       14.2224    
   4.44700       14.2224    
   4.44800       14.2223    
   4.44900       14.2222    
   4.45000       14.2221    
   4.45100       14.2220    
   4.45200       14.2220    
   4.45300       14.2219    
   4.45400       14.2218    
   4.45500       14.2217    
   4.45600       14.2216    
   4.45700       14.2216    
   4.45800       14.2215    
   4.45900       14.2214    
   4.46000       14.2213    
   4.46100       14.2212    
   4.46200       14.2212    
   4.46300       14.2211    
   4.46400       14.2210    
   4.46500       14.2209    
   4.46600       14.2208    
   4.46700       14.2208    
   4.46800       14.2207    
   4.46900       14.2206    
   4.47000       14.2205    
   4.47100       14.2204    
   4.47200       14.2204    
   4.47300       14.2203    
   4.47400       14.2202    
   4.47500       14.2201    
   4.47600       14.2201    
   4.47700       14.2200    
   4.47800       14.2199    
   4.47900       14.2198    
   4.48000       14.2197    
   4.48100       14.2197    
   4.48200       14.2196    
   4.48300       14.2195    
   4.48400       14.2194    
   4.48500       14.2193    
   4.48600       14.2193    
   4.48700       14.2192    
   4.48800       14.2191    
   4.48900       14.2190    
   4.49000       14.2190    
   4.49100       14.2189    
   4.49200       14.2188    
   4.49300       14.2187    
   4.49400       14.2187    
   4.49500       14.2186    
   4.49600       14.2185    
   4.49700       14.2184    
   4.49800       14.2183    
   4.49900       14.2183    
   4.50000       14.2182    
   4.50100       14.2181    
   4.50200       14.2180    
   4.50300       14.2180    
   4.50400       14.2179    
   4.50500       14.2178    
   4.50600       14.2177    
   4.50700       14.2177    
   4.50800       14.2176    
   4.50900       14.2175    
   4.51000       14.2174    
   4.51100       14.2174    
   4.51200       14.2173    
   4.51300       14.2172    
   4.51400       14.2171    
   4.51500       14.2171    
   4.51600       14.2170    
   4.51700       14.2169    
   4.51800       14.2168    
   4.51900       14.2167    
   4.52000       14.2167    
   4.52100       14.2166    
   4.52200       14.2165    
   4.52300       14.2164    
   4.52400       14.2164    
   4.52500       14.2163    
   4.52600       14.2162    
   4.52700       14.2162    
   4.52800       14.2161    
   4.52900       14.2160    
   4.53000       14.2159    
   4.53100       14.2159    
   4.53200       14.2158    
   4.53300       14.2157    
   4.53400       14.2156    
   4.53500       14.2156    
   4.53600       14.2155    
   4.53700       14.2154    
   4.53800       14.2153    
   4.53900       14.2153    
   4.54000       14.2152    
   4.54100       14.2151    
   4.54200       14.2150    
   4.54300       14.2150    
   4.54400       14.2149    
   4.54500       14.2148    
   4.54600       14.2147    
   4.54700       14.2147    
   4.54800       14.2146    
   4.54900       14.2145    
   4.55000       14.2145    
   4.55100       14.2144    
   4.55200       14.2143    
   4.55300       14.2142    
   4.55400       14.2142    
   4.55500       14.2141    
   4.55600       14.2140    
   4.55700       14.2139    
   4.55800       14.2139    
   4.55900       14.2138    
   4.56000       14.2137    
   4.56100       14.2137    
   4.56200       14.2136    
   4.56300       14.2135    
   4.56400       14.2134    
   4.56500       14.2134    
   4.56600       14.2133    
   4.56700       14.2132    
   4.56800       14.2132    
   4.56900       14.2131    
   4.57000       14.2130    
   4.57100       14.2129    
   4.57200       14.2129    
   4.57300       14.2128    
   4.57400       14.2127    
   4.57500       14.2127    
   4.57600       14.2126    
   4.57700       14.2125    
   4.57800       14.2124    
   4.57900       14.2124    
   4.58000       14.2123    
   4.58100       14.2122    
   4.58200       14.2122    
   4.58300       14.2121    
   4.58400       14.2120    
   4.58500       14.2120    
   4.58600       14.2119    
   4.58700       14.2118    
   4.58800       14.2117    
   4.58900       14.2117    
   4.59000       14.2116    
   4.59100       14.2115    
   4.59200       14.2115    
   4.59300       14.2114    
   4.59400       14.2113    
   4.59500       14.2113    
   4.59600       14.2112    
   4.59700       14.2111    
   4.59800       14.2110    
   4.59900       14.2110    
   4.60000       14.2109    
   4.60100       14.2108    
   4.60200       14.2108    
   4.60300       14.2107    
   4.60400       14.2106    
   4.60500       14.2106    
   4.60600       14.2105    
   4.60700       14.2104    
   4.60800       14.2104    
   4.60900       14.2103    
   4.61000       14.2102    
   4.61100       14.2101    
   4.61200       14.2101    
   4.61300       14.2100    
   4.61400       14.2099    
   4.61500       14.2099    
   4.61600       14.2098    
   4.61700       14.2097    
   4.61800       14.2097    
   4.61900       14.2096    
   4.62000       14.2095    
   4.62100       14.2095    
   4.62200       14.2094    
   4.62300       14.2093    
   4.62400       14.2093    
   4.62500       14.2092    
   4.62600       14.2091    
   4.62700       14.2091    
   4.62800       14.2090    
   4.62900       14.2089    
   4.63000       14.2089    
   4.63100       14.2088    
   4.63200       14.2087    
   4.63300       14.2087    
   4.63400       14.2086    
   4.63500       14.2085    
   4.63600       14.2085    
   4.63700       14.2084    
   4.63800       14.2083    
   4.63900       14.2083    
   4.64000       14.2082    
   4.64100       14.2081    
   4.64200       14.2081    
   4.64300       14.2080    
   4.64400       14.2079    
   4.64500       14.2079    
   4.64600       14.2078    
   4.64700       14.2077    
   4.64800       14.2077    
   4.64900       14.2076    
   4.65000       14.2075    
   4.65100       14.2075    
   4.65200       14.2074    
   4.65300       14.2073    
   4.65400       14.2073    
   4.65500       14.2072    
   4.65600       14.2071    
   4.65700       14.2071    
   4.65800       14.2070    
   4.65900       14.2069    
   4.66000       14.2069    
   4.66100       14.2068    
   4.66200       14.2067    
   4.66300       14.2067    
   4.66400       14.2066    
   4.66500       14.2066    
   4.66600       14.2065    
   4.66700       14.2064    
   4.66800       14.2064    
   4.66900       14.2063    
   4.67000       14.2062    
   4.67100       14.2062    
   4.67200       14.2061    
   4.67300       14.2060    
   4.67400       14.2060    
   4.67500       14.2059    
   4.67600       14.2058    
   4.67700       14.2058    
   4.67800       14.2057    
   4.67900       14.2056    
   4.68000       14.2056    
   4.68100       14.2055    
   4.68200       14.2055    
   4.68300       14.2054    
   4.68400       14.2053    
   4.68500       14.2053    
   4.68600       14.2052    
   4.68700       14.2051    
   4.68800       14.2051    
   4.68900       14.2050    
   4.69000       14.2049    
   4.69100       14.2049    
   4.69200       14.2048    
   4.69300       14.2048    
   4.69400       14.2047    
   4.69500       14.2046    
   4.69600       14.2046    
   4.69700       14.2045    
   4.69800       14.2044    
   4.69900       14.2044    
   4.70000       14.2043    
   4.70100       14.2043    
   4.70200       14.2042    
   4.70300       14.2041    
   4.70400       14.2041    
   4.70500       14.2040    
   4.70600       14.2039    
   4.70700       14.2039    
   4.70800       14.2038    
   4.70900       14.2038    
   4.71000       14.2037    
   4.71100       14.2036    
   4.71200       14.2036    
   4.71300       14.2035    
   4.71400       14.2034    
   4.71500       14.2034    
   4.71600       14.2033    
   4.71700       14.2033    
   4.71800       14.2032    
   4.71900       14.2031    
   4.72000       14.2031    
   4.72100       14.2030    
   4.72200       14.2030    
   4.72300       14.2029    
   4.72400       14.2028    
   4.72500       14.2028    
   4.72600       14.2027    
   4.72700       14.2027    
   4.72800       14.2026    
   4.72900       14.2025    
   4.73000       14.2025    
   4.73100       14.2024    
   4.73200       14.2023    
   4.73300       14.2023    
   4.73400       14.2022    
   4.73500       14.2022    
   4.73600       14.2021    
   4.73700       14.2020    
   4.73800       14.2020    
   4.73900       14.2019    
   4.74000       14.2019    
   4.74100       14.2018    
   4.74200       14.2017    
   4.74300       14.2017    
   4.74400       14.2016    
   4.74500       14.2016    
   4.74600       14.2015    
   4.74700       14.2014    
   4.74800       14.2014    
   4.74900       14.2013    
   4.75000       14.2013    
   4.75100       14.2012    
   4.75200       14.2011    
   4.75300       14.2011    
   4.75400       14.2010    
   4.75500       14.2010    
   4.75600       14.2009    
   4.75700       14.2008    
   4.75800       14.2008    
   4.75900       14.2007    
   4.76000       14.2007    
   4.76100       14.2006    
   4.76200       14.2006    
   4.76300       14.2005    
   4.76400       14.2004    
   4.76500       14.2004    
   4.76600       14.2003    
   4.76700       14.2003    
   4.76800       14.2002    
   4.76900       14.2001    
   4.77000       14.2001    
   4.77100       14.2000    
   4.77200       14.2000    
   4.77300       14.1999    
   4.77400       14.1999    
   4.77500       14.1998    
   4.77600       14.1997    
   4.77700       14.1997    
   4.77800       14.1996    
   4.77900       14.1996    
   4.78000       14.1995    
   4.78100       14.1994    
   4.78200       14.1994    
   4.78300       14.1993    
   4.78400       14.1993    
   4.78500       14.1992    
   4.78600       14.1992    
   4.78700       14.1991    
   4.78800       14.1990    
   4.78900       14.1990    
   4.79000       14.1989    
   4.79100       14.1989    
   4.79200       14.1988    
   4.79300       14.1988    
   4.79400       14.1987    
   4.79500       14.1986    
   4.79600       14.1986    
   4.79700       14.1985    
   4.79800       14.1985    
   4.79900       14.1984    
   4.80000       14.1984    
   4.80100       14.1983    
   4.80200       14.1982    
   4.80300       14.1982    
   4.80400       14.1981    
   4.80500       14.1981    
   4.80600       14.1980    
   4.80700       14.1980    
   4.80800       14.1979    
   4.80900       14.1978    
   4.81000       14.1978    
   4.81100       14.1977    
   4.81200       14.1977    
   4.81300       14.1976    
   4.81400       14.1976    
   4.81500       14.1975    
   4.81600       14.1975    
   4.81700       14.1974    
   4.81800       14.1973    
   4.81900       14.1973    
   4.82000       14.1972    
   4.82100       14.1972    
   4.82200       14.1971    
   4.82300       14.1971    
   4.82400       14.1970    
   4.82500       14.1970    
   4.82600       14.1969    
   4.82700       14.1968    
   4.82800       14.1968    
   4.82900       14.1967    
   4.83000       14.1967    
   4.83100       14.1966    
   4.83200       14.1966    
   4.83300       14.1965    
   4.83400       14.1965    
   4.83500       14.1964    
   4.83600       14.1964    
   4.83700       14.1963    
   4.83800       14.1962    
   4.83900       14.1962    
   4.84000       14.1961    
   4.84100       14.1961    
   4.84200       14.1960    
   4.84300       14.1960    
   4.84400       14.1959    
   4.84500       14.1959    
   4.84600       14.1958    
   4.84700       14.1958    
   4.84800       14.1957    
   4.84900       14.1956    
   4.85000       14.1956    
   4.85100       14.1955    
   4.85200       14.1955    
   4.85300       14.1954    
   4.85400       14.1954    
   4.85500       14.1953    
   4.85600       14.1953    
   4.85700       14.1952    
   4.85800       14.1952    
   4.85900       14.1951    
   4.86000       14.1951    
   4.86100       14.1950    
   4.86200       14.1949    
   4.86300       14.1949    
   4.86400       14.1948    
   4.86500       14.1948    
   4.86600       14.1947    
   4.86700       14.1947    
   4.86800       14.1946    
   4.86900       14.1946    
   4.87000       14.1945    
   4.87100       14.1945    
   4.87200       14.1944    
   4.87300       14.1944    
   4.87400       14.1943    
   4.87500       14.1943    
   4.87600       14.1942    
   4.87700       14.1942    
   4.87800       14.1941    
   4.87900       14.1940    
   4.88000       14.1940    
   4.88100       14.1939    
   4.88200       14.1939    
   4.88300       14.1938    
   4.88400       14.1938    
   4.88500       14.1937    
   4.88600       14.1937    
   4.88700       14.1936    
   4.88800       14.1936    
   4.88900       14.1935    
   4.89000       14.1935    
   4.89100       14.1934    
   4.89200       14.1934    
   4.89300       14.1933    
   4.89400       14.1933    
   4.89500       14.1932    
   4.89600       14.1932    
   4.89700       14.1931    
   4.89800       14.1931    
   4.89900       14.1930    
   4.90000       14.1930    
   4.90100       14.1929    
   4.90200       14.1929    
   4.90300       14.1928    
   4.90400       14.1927    
   4.90500       14.1927    
   4.90600       14.1926    
   4.90700       14.1926    
   4.90800       14.1925    
   4.90900       14.1925    
   4.91000       14.1924    
   4.91100       14.1924    
   4.91200       14.1923    
   4.91300       14.1923    
   4.91400       14.1922    
   4.91500       14.1922    
   4.91600       14.1921    
   4.91700       14.1921    
   4.91800       14.1920    
   4.91900       14.1920    
   4.92000       14.1919    
   4.92100       14.1919    
   4.92200       14.1918    
   4.92300       14.1918    
   4.92400       14.1917    
   4.92500       14.1917    
   4.92600       14.1916    
   4.92700       14.1916    
   4.92800       14.1915    
   4.92900       14.1915    
   4.93000       14.1914    
   4.93100       14.1914    
   4.93200       14.1913    
   4.93300       14.1913    
   4.93400       14.1912    
   4.93500       14.1912    
   4.93600       14.1911    
   4.93700       14.1911    
   4.93800       14.1910    
   4.93900       14.1910    
   4.94000       14.1909    
   4.94100       14.1909    
   4.94200       14.1908    
   4.94300       14.1908    
   4.94400       14.1907    
   4.94500       14.1907    
   4.94600       14.1906    
   4.94700       14.1906    
   4.94800       14.1905    
   4.94900       14.1905    
   4.95000       14.1904    
   4.95100       14.1904    
   4.95200       14.1903    
   4.95300       14.1903    
   4.95400       14.1903    
   4.95500       14.1902    
   4.95600       14.1902    
   4.95700       14.1901    
   4.95800       14.1901    
   4.95900       14.1900    
   4.96000       14.1900    
   4.96100       14.1899    
   4.96200       14.1899    
   4.96300       14.1898    
   4.96400       14.1898    
   4.96500       14.1897    
   4.96600       14.1897    
   4.96700       14.1896    
   4.96800       14.1896    
   4.96900       14.1895    
   4.97000       14.1895    
   4.97100       14.1894    
   4.97200       14.1894    
   4.97300       14.1893    
   4.97400       14.1893    
   4.97500       14.1892    
   4.97600       14.1892    
   4.97700       14.1891    
   4.97800       14.1891    
   4.97900       14.1890    
   4.98000       14.1890    
   4.98100       14.1890    
   4.98200       14.1889    
   4.98300       14.1889    
   4.98400       14.1888    
   4.98500       14.1888    
   4.98600       14.1887    
   4.98700       14.1887    
   4.98800       14.1886    
   4.98900       14.1886    
   4.99000       14.1885    
   4.99100       14.1885    
   4.99200       14.1884    
   4.99300       14.1884    
   4.99400       14.1883    
   4.99500       14.1883    
   4.99600       14.1882    
   4.99700       14.1882    
   4.99800       14.1881    
   4.99900       14.1881    
   5.00000       14.1881    
   5.00100       14.1880    
   5.00200       14.1880    
   5.00300       14.1879    
   5.00400       14.1879    
   5.00500       14.1878    
   5.00600       14.1878    
   5.00700       14.1877    
   5.00800       14.1877    
   5.00900       14.1876    
   5.01000       14.1876    
   5.01100       14.1875    
   5.01200       14.1875    
   5.01300       14.1875    
   5.01400       14.1874    
   5.01500       14.1874    
   5.01600       14.1873    
   5.01700       14.1873    
   5.01800       14.1872    
   5.01900       14.1872    
   5.02000       14.1871    
   5.02100       14.1871    
   5.02200       14.1870    
   5.02300       14.1870    
   5.02400       14.1869    
   5.02500       14.1869    
   5.02600       14.1869    
   5.02700       14.1868    
   5.02800       14.1868    
   5.02900       14.1867    
   5.03000       14.1867    
   5.03100       14.1866    
   5.03200       14.1866    
   5.03300       14.1865    
   5.03400       14.1865    
   5.03500       14.1865    
   5.03600       14.1864    
   5.03700       14.1864    
   5.03800       14.1863    
   5.03900       14.1863    
   5.04000       14.1862    
   5.04100       14.1862    
   5.04200       14.1861    
   5.04300       14.1861    
   5.04400       14.1860    
   5.04500       14.1860    
   5.04600       14.1860    
   5.04700       14.1859    
   5.04800       14.1859    
   5.04900       14.1858    
   5.05000       14.1858    
   5.05100       14.1857    
   5.05200       14.1857    
   5.05300       14.1856    
   5.05400       14.1856    
   5.05500       14.1856    
   5.05600       14.1855    
   5.05700       14.1855    
   5.05800       14.1854    
   5.05900       14.1854    
   5.06000       14.1853    
   5.06100       14.1853    
   5.06200       14.1852    
   5.06300       14.1852    
   5.06400       14.1852    
   5.06500       14.1851    
   5.06600       14.1851    
   5.06700       14.1850    
   5.06800       14.1850    
   5.06900       14.1849    
   5.07000       14.1849    
   5.07100       14.1849    
   5.07200       14.1848    
   5.07300       14.1848    
   5.07400       14.1847    
   5.07500       14.1847    
   5.07600       14.1846    
   5.07700       14.1846    
   5.07800       14.1846    
   5.07900       14.1845    
   5.08000       14.1845    
   5.08100       14.1844    
   5.08200       14.1844    
   5.08300       14.1843    
   5.08400       14.1843    
   5.08500       14.1842    
   5.08600       14.1842    
   5.08700       14.1842    
   5.08800       14.1841    
   5.08900       14.1841    
   5.09000       14.1840    
   5.09100       14.1840    
   5.09200       14.1839    
   5.09300       14.1839    
   5.09400       14.1839    
   5.09500       14.1838    
   5.09600       14.1838    
   5.09700       14.1837    
   5.09800       14.1837    
   5.09900       14.1837    
   5.10000       14.1836    
   5.10100       14.1836    
   5.10200       14.1835    
   5.10300       14.1835    
   5.10400       14.1834    
   5.10500       14.1834    
   5.10600       14.1834    
   5.10700       14.1833    
   5.10800       14.1833    
   5.10900       14.1832    
   5.11000       14.1832    
   5.11100       14.1831    
   5.11200       14.1831    
   5.11300       14.1831    
   5.11400       14.1830    
   5.11500       14.1830    
   5.11600       14.1829    
   5.11700       14.1829    
   5.11800       14.1829    
   5.11900       14.1828    
   5.12000       14.1828    
   5.12100       14.1827    
   5.12200       14.1827    
   5.12300       14.1826    
   5.12400       14.1826    
   5.12500       14.1826    
   5.12600       14.1825    
   5.12700       14.1825    
   5.12800       14.1824    
   5.12900       14.1824    
   5.13000       14.1824    
   5.13100       14.1823    
   5.13200       14.1823    
   5.13300       14.1822    
   5.13400       14.1822    
   5.13500       14.1821    
   5.13600       14.1821    
   5.13700       14.1821    
   5.13800       14.1820    
   5.13900       14.1820    
   5.14000       14.1819    
   5.14100       14.1819    
   5.14200       14.1819    
   5.14300       14.1818    
   5.14400       14.1818    
   5.14500       14.1817    
   5.14600       14.1817    
   5.14700       14.1817    
   5.14800       14.1816    
   5.14900       14.1816    
   5.15000       14.1815    
   5.15100       14.1815    
   5.15200       14.1815    
   5.15300       14.1814    
   5.15400       14.1814    
   5.15500       14.1813    
   5.15600       14.1813    
   5.15700       14.1813    
   5.15800       14.1812    
   5.15900       14.1812    
   5.16000       14.1811    
   5.16100       14.1811    
   5.16200       14.1811    
   5.16300       14.1810    
   5.16400       14.1810    
   5.16500       14.1809    
   5.16600       14.1809    
   5.16700       14.1809    
   5.16800       14.1808    
   5.16900       14.1808    
   5.17000       14.1807    
   5.17100       14.1807    
   5.17200       14.1807    
   5.17300       14.1806    
   5.17400       14.1806    
   5.17500       14.1805    
   5.17600       14.1805    
   5.17700       14.1805    
   5.17800       14.1804    
   5.17900       14.1804    
   5.18000       14.1803    
   5.18100       14.1803    
   5.18200       14.1803    
   5.18300       14.1802    
   5.18400       14.1802    
   5.18500       14.1801    
   5.18600       14.1801    
   5.18700       14.1801    
   5.18800       14.1800    
   5.18900       14.1800    
   5.19000       14.1800    
   5.19100       14.1799    
   5.19200       14.1799    
   5.19300       14.1798    
   5.19400       14.1798    
   5.19500       14.1798    
   5.19600       14.1797    
   5.19700       14.1797    
   5.19800       14.1796    
   5.19900       14.1796    
   5.20000       14.1796    
   5.20100       14.1795    
   5.20200       14.1795    
   5.20300       14.1794    
   5.20400       14.1794    
   5.20500       14.1794    
   5.20600       14.1793    
   5.20700       14.1793    
   5.20800       14.1793    
   5.20900       14.1792    
   5.21000       14.1792    
   5.21100       14.1791    
   5.21200       14.1791    
   5.21300       14.1791    
   5.21400       14.1790    
   5.21500       14.1790    
   5.21600       14.1790    
   5.21700       14.1789    
   5.21800       14.1789    
   5.21900       14.1788    
   5.22000       14.1788    
   5.22100       14.1788    
   5.22200       14.1787    
   5.22300       14.1787    
   5.22400       14.1787    
   5.22500       14.1786    
   5.22600       14.1786    
   5.22700       14.1785    
   5.22800       14.1785    
   5.22900       14.1785    
   5.23000       14.1784    
   5.23100       14.1784    
   5.23200       14.1783    
   5.23300       14.1783    
   5.23400       14.1783    
   5.23500       14.1782    
   5.23600       14.1782    
   5.23700       14.1782    
   5.23800       14.1781    
   5.23900       14.1781    
   5.24000       14.1781    
   5.24100       14.1780    
   5.24200       14.1780    
   5.24300       14.1779    
   5.24400       14.1779    
   5.24500       14.1779    
   5.24600       14.1778    
   5.24700       14.1778    
   5.24800       14.1778    
   5.24900       14.1777    
   5.25000       14.1777    
   5.25100       14.1776    
   5.25200       14.1776    
   5.25300       14.1776    
   5.25400       14.1775    
   5.25500       14.1775    
   5.25600       14.1775    
   5.25700       14.1774    
   5.25800       14.1774    
   5.25900       14.1774    
   5.26000       14.1773    
   5.26100       14.1773    
   5.26200       14.1772    
   5.26300       14.1772    
   5.26400       14.1772    
   5.26500       14.1771    
   5.26600       14.1771    
   5.26700       14.1771    
   5.26800       14.1770    
   5.26900       14.1770    
   5.27000       14.1770    
   5.27100       14.1769    
   5.27200       14.1769    
   5.27300       14.1768    
   5.27400       14.1768    
   5.27500       14.1768    
   5.27600       14.1767    
   5.27700       14.1767    
   5.27800       14.1767    
   5.27900       14.1766    
   5.28000       14.1766    
   5.28100       14.1766    
   5.28200       14.1765    
   5.28300       14.1765    
   5.28400       14.1765    
   5.28500       14.1764    
   5.28600       14.1764    
   5.28700       14.1763    
   5.28800       14.1763    
   5.28900       14.1763    
   5.29000       14.1762    
   5.29100       14.1762    
   5.29200       14.1762    
   5.29300       14.1761    
   5.29400       14.1761    
   5.29500       14.1761    
   5.29600       14.1760    
   5.29700       14.1760    
   5.29800       14.1760    
   5.29900       14.1759    
   5.30000       14.1759    
   5.30100       14.1759    
   5.30200       14.1758    
   5.30300       14.1758    
   5.30400       14.1757    
   5.30500       14.1757    
   5.30600       14.1757    
   5.30700       14.1756    
   5.30800       14.1756    
   5.30900       14.1756    
   5.31000       14.1755    
   5.31100       14.1755    
   5.31200       14.1755    
   5.31300       14.1754    
   5.31400       14.1754    
   5.31500       14.1754    
   5.31600       14.1753    
   5.31700       14.1753    
   5.31800       14.1753    
   5.31900       14.1752    
   5.32000       14.1752    
   5.32100       14.1752    
   5.32200       14.1751    
   5.32300       14.1751    
   5.32400       14.1751    
   5.32500       14.1750    
   5.32600       14.1750    
   5.32700       14.1749    
   5.32800       14.1749    
   5.32900       14.1749    
   5.33000       14.1748    
   5.33100       14.1748    
   5.33200       14.1748    
   5.33300       14.1747    
   5.33400       14.1747    
   5.33500       14.1747    
   5.33600       14.1746    
   5.33700       14.1746    
   5.33800       14.1746    
   5.33900       14.1745    
   5.34000       14.1745    
   5.34100       14.1745    
   5.34200       14.1744    
   5.34300       14.1744    
   5.34400       14.1744    
   5.34500       14.1743    
   5.34600       14.1743    
   5.34700       14.1743    
   5.34800       14.1742    
   5.34900       14.1742    
   5.35000       14.1742    
   5.35100       14.1741    
   5.35200       14.1741    
   5.35300       14.1741    
   5.35400       14.1740    
   5.35500       14.1740    
   5.35600       14.1740    
   5.35700       14.1739    
   5.35800       14.1739    
   5.35900       14.1739    
   5.36000       14.1738    
   5.36100       14.1738    
   5.36200       14.1738    
   5.36300       14.1737    
   5.36400       14.1737    
   5.36500       14.1737    
   5.36600       14.1736    
   5.36700       14.1736    
   5.36800       14.1736    
   5.36900       14.1735    
   5.37000       14.1735    
   5.37100       14.1735    
   5.37200       14.1734    
   5.37300       14.1734    
   5.37400       14.1734    
   5.37500       14.1733    
   5.37600       14.1733    
   5.37700       14.1733    
   5.37800       14.1732    
   5.37900       14.1732    
   5.38000       14.1732    
   5.38100       14.1731    
   5.38200       14.1731    
   5.38300       14.1731    
   5.38400       14.1730    
   5.38500       14.1730    
   5.38600       14.1730    
   5.38700       14.1730    
   5.38800       14.1729    
   5.38900       14.1729    
   5.39000       14.1729    
   5.39100       14.1728    
   5.39200       14.1728    
   5.39300       14.1728    
   5.39400       14.1727    
   5.39500       14.1727    
   5.39600       14.1727    
   5.39700       14.1726    
   5.39800       14.1726    
   5.39900       14.1726    
   5.40000       14.1725    
   5.40100       14.1725    
   5.40200       14.1725    
   5.40300       14.1724    
   5.40400       14.1724    
   5.40500       14.1724    
   5.40600       14.1723    
   5.40700       14.1723    
   5.40800       14.1723    
   5.40900       14.1722    
   5.41000       14.1722    
   5.41100       14.1722    
   5.41200       14.1722    
   5.41300       14.1721    
   5.41400       14.1721    
   5.41500       14.1721    
   5.41600       14.1720    
   5.41700       14.1720    
   5.41800       14.1720    
   5.41900       14.1719    
   5.42000       14.1719    
   5.42100       14.1719    
   5.42200       14.1718    
   5.42300       14.1718    
   5.42400       14.1718    
   5.42500       14.1717    
   5.42600       14.1717    
   5.42700       14.1717    
   5.42800       14.1716    
   5.42900       14.1716    
   5.43000       14.1716    
   5.43100       14.1716    
   5.43200       14.1715    
   5.43300       14.1715    
   5.43400       14.1715    
   5.43500       14.1714    
   5.43600       14.1714    
   5.43700       14.1714    
   5.43800       14.1713    
   5.43900       14.1713    
   5.44000       14.1713    
   5.44100       14.1712    
   5.44200       14.1712    
   5.44300       14.1712    
   5.44400       14.1712    
   5.44500       14.1711    
   5.44600       14.1711    
   5.44700       14.1711    
   5.44800       14.1710    
   5.44900       14.1710    
   5.45000       14.1710    
   5.45100       14.1709    
   5.45200       14.1709    
   5.45300       14.1709    
   5.45400       14.1708    
   5.45500       14.1708    
   5.45600       14.1708    
   5.45700       14.1708    
   5.45800       14.1707    
   5.45900       14.1707    
   5.46000       14.1707    
   5.46100       14.1706    
   5.46200       14.1706    
   5.46300       14.1706    
   5.46400       14.1705    
   5.46500       14.1705    
   5.46600       14.1705    
   5.46700       14.1705    
   5.46800       14.1704    
   5.46900       14.1704    
   5.47000       14.1704    
   5.47100       14.1703    
   5.47200       14.1703    
   5.47300       14.1703    
   5.47400       14.1702    
   5.47500       14.1702    
   5.47600       14.1702    
   5.47700       14.1702    
   5.47800       14.1701    
   5.47900       14.1701    
   5.48000       14.1701    
   5.48100       14.1700    
   5.48200       14.1700    
   5.48300       14.1700    
   5.48400       14.1699    
   5.48500       14.1699    
   5.48600       14.1699    
   5.48700       14.1699    
   5.48800       14.1698    
   5.48900       14.1698    
   5.49000       14.1698    
   5.49100       14.1697    
   5.49200       14.1697    
   5.49300       14.1697    
   5.49400       14.1697    
   5.49500       14.1696    
   5.49600       14.1696    
   5.49700       14.1696    
   5.49800       14.1695    
   5.49900       14.1695    
   5.50000       14.1695    
   5.50100       14.1694    
   5.50200       14.1694    
   5.50300       14.1694    
   5.50400       14.1694    
   5.50500       14.1693    
   5.50600       14.1693    
   5.50700       14.1693    
   5.50800       14.1692    
   5.50900       14.1692    
   5.51000       14.1692    
   5.51100       14.1692    
   5.51200       14.1691    
   5.51300       14.1691    
   5.51400       14.1691    
   5.51500       14.1690    
   5.51600       14.1690    
   5.51700       14.1690    
   5.51800       14.1690    
   5.51900       14.1689    
   5.52000       14.1689    
   5.52100       14.1689    
   5.52200       14.1688    
   5.52300       14.1688    
   5.52400       14.1688    
   5.52500       14.1688    
   5.52600       14.1687    
   5.52700       14.1687    
   5.52800       14.1687    
   5.52900       14.1686    
   5.53000       14.1686    
   5.53100       14.1686    
   5.53200       14.1686    
   5.53300       14.1685    
   5.53400       14.1685    
   5.53500       14.1685    
   5.53600       14.1684    
   5.53700       14.1684    
   5.53800       14.1684    
   5.53900       14.1684    
   5.54000       14.1683    
   5.54100       14.1683    
   5.54200       14.1683    
   5.54300       14.1682    
   5.54400       14.1682    
   5.54500       14.1682    
   5.54600       14.1682    
   5.54700       14.1681    
   5.54800       14.1681    
   5.54900       14.1681    
   5.55000       14.1680    
   5.55100       14.1680    
   5.55200       14.1680    
   5.55300       14.1680    
   5.55400       14.1679    
   5.55500       14.1679    
   5.55600       14.1679    
   5.55700       14.1679    
   5.55800       14.1678    
   5.55900       14.1678    
   5.56000       14.1678    
   5.56100       14.1677    
   5.56200       14.1677    
   5.56300       14.1677    
   5.56400       14.1677    
   5.56500       14.1676    
   5.56600       14.1676    
   5.56700       14.1676    
   5.56800       14.1675    
   5.56900       14.1675    
   5.57000       14.1675    
   5.57100       14.1675    
   5.57200       14.1674    
   5.57300       14.1674    
   5.57400       14.1674    
   5.57500       14.1674    
   5.57600       14.1673    
   5.57700       14.1673    
   5.57800       14.1673    
   5.57900       14.1672    
   5.58000       14.1672    
   5.58100       14.1672    
   5.58200       14.1672    
   5.58300       14.1671    
   5.58400       14.1671    
   5.58500       14.1671    
   5.58600       14.1671    
   5.58700       14.1670    
   5.58800       14.1670    
   5.58900       14.1670    
   5.59000       14.1669    
   5.59100       14.1669    
   5.59200       14.1669    
   5.59300       14.1669    
   5.59400       14.1668    
   5.59500       14.1668    
   5.59600       14.1668    
   5.59700       14.1668    
   5.59800       14.1667    
   5.59900       14.1667    
   5.60000       14.1667    
   5.60100       14.1667    
   5.60200       14.1666    
   5.60300       14.1666    
   5.60400       14.1666    
   5.60500       14.1665    
   5.60600       14.1665    
   5.60700       14.1665    
   5.60800       14.1665    
   5.60900       14.1664    
   5.61000       14.1664    
   5.61100       14.1664    
   5.61200       14.1664    
   5.61300       14.1663    
   5.61400       14.1663    
   5.61500       14.1663    
   5.61600       14.1663    
   5.61700       14.1662    
   5.61800       14.1662    
   5.61900       14.1662    
   5.62000       14.1662    
   5.62100       14.1661    
   5.62200       14.1661    
   5.62300       14.1661    
   5.62400       14.1660    
   5.62500       14.1660    
   5.62600       14.1660    
   5.62700       14.1660    
   5.62800       14.1659    
   5.62900       14.1659    
   5.63000       14.1659    
   5.63100       14.1659    
   5.63200       14.1658    
   5.63300       14.1658    
   5.63400       14.1658    
   5.63500       14.1658    
   5.63600       14.1657    
   5.63700       14.1657    
   5.63800       14.1657    
   5.63900       14.1657    
   5.64000       14.1656    
   5.64100       14.1656    
   5.64200       14.1656    
   5.64300       14.1656    
   5.64400       14.1655    
   5.64500       14.1655    
   5.64600       14.1655    
   5.64700       14.1655    
   5.64800       14.1654    
   5.64900       14.1654    
   5.65000       14.1654    
   5.65100       14.1653    
   5.65200       14.1653    
   5.65300       14.1653    
   5.65400       14.1653    
   5.65500       14.1652    
   5.65600       14.1652    
   5.65700       14.1652    
   5.65800       14.1652    
   5.65900       14.1651    
   5.66000       14.1651    
   5.66100       14.1651    
   5.66200       14.1651    
   5.66300       14.1650    
   5.66400       14.1650    
   5.66500       14.1650    
   5.66600       14.1650    
   5.66700       14.1649    
   5.66800       14.1649    
   5.66900       14.1649    
   5.67000       14.1649    
   5.67100       14.1648    
   5.67200       14.1648    
   5.67300       14.1648    
   5.67400       14.1648    
   5.67500       14.1647    
   5.67600       14.1647    
   5.67700       14.1647    
   5.67800       14.1647    
   5.67900       14.1646    
   5.68000       14.1646    
   5.68100       14.1646    
   5.68200       14.1646    
   5.68300       14.1645    
   5.68400       14.1645    
   5.68500       14.1645    
   5.68600       14.1645    
   5.68700       14.1644    
   5.68800       14.1644    
   5.68900       14.1644    
   5.69000       14.1644    
   5.69100       14.1643    
   5.69200       14.1643    
   5.69300       14.1643    
   5.69400       14.1643    
   5.69500       14.1642    
   5.69600       14.1642    
   5.69700       14.1642    
   5.69800       14.1642    
   5.69900       14.1641    
   5.70000       14.1641    
   5.70100       14.1641    
   5.70200       14.1641    
   5.70300       14.1641    
   5.70400       14.1640    
   5.70500       14.1640    
   5.70600       14.1640    
   5.70700       14.1640    
   5.70800       14.1639    
   5.70900       14.1639    
   5.71000       14.1639    
   5.71100       14.1639    
   5.71200       14.1638    
   5.71300       14.1638    
   5.71400       14.1638    
   5.71500       14.1638    
   5.71600       14.1637    
   5.71700       14.1637    
   5.71800       14.1637    
   5.71900       14.1637    
   5.72000       14.1636    
   5.72100       14.1636    
   5.72200       14.1636    
   5.72300       14.1636    
   5.72400       14.1635    
   5.72500       14.1635    
   5.72600       14.1635    
   5.72700       14.1635    
   5.72800       14.1634    
   5.72900       14.1634    
   5.73000       14.1634    
   5.73100       14.1634    
   5.73200       14.1634    
   5.73300       14.1633    
   5.73400       14.1633    
   5.73500       14.1633    
   5.73600       14.1633    
   5.73700       14.1632    
   5.73800       14.1632    
   5.73900       14.1632    
   5.74000       14.1632    
   5.74100       14.1631    
   5.74200       14.1631    
   5.74300       14.1631    
   5.74400       14.1631    
   5.74500       14.1630    
   5.74600       14.1630    
   5.74700       14.1630    
   5.74800       14.1630    
   5.74900       14.1630    
   5.75000       14.1629    
   5.75100       14.1629    
   5.75200       14.1629    
   5.75300       14.1629    
   5.75400       14.1628    
   5.75500       14.1628    
   5.75600       14.1628    
   5.75700       14.1628    
   5.75800       14.1627    
   5.75900       14.1627    
   5.76000       14.1627    
   5.76100       14.1627    
   5.76200       14.1626    
   5.76300       14.1626    
   5.76400       14.1626    
   5.76500       14.1626    
   5.76600       14.1626    
   5.76700       14.1625    
   5.76800       14.1625    
   5.76900       14.1625    
   5.77000       14.1625    
   5.77100       14.1624    
   5.77200       14.1624    
   5.77300       14.1624    
   5.77400       14.1624    
   5.77500       14.1623    
   5.77600       14.1623    
   5.77700       14.1623    
   5.77800       14.1623    
   5.77900       14.1623    
   5.78000       14.1622    
   5.78100       14.1622    
   5.78200       14.1622    
   5.78300       14.1622    
   5.78400       14.1621    
   5.78500       14.1621    
   5.78600       14.1621    
   5.78700       14.1621    
   5.78800       14.1621    
   5.78900       14.1620    
   5.79000       14.1620    
   5.79100       14.1620    
   5.79200       14.1620    
   5.79300       14.1619    
   5.79400       14.1619    
   5.79500       14.1619    
   5.79600       14.1619    
   5.79700       14.1618    
   5.79800       14.1618    
   5.79900       14.1618    
   5.80000       14.1618    
   5.80100       14.1618    
   5.80200       14.1617    
   5.80300       14.1617    
   5.80400       14.1617    
   5.80500       14.1617    
   5.80600       14.1616    
   5.80700       14.1616    
   5.80800       14.1616    
   5.80900       14.1616    
   5.81000       14.1616    
   5.81100       14.1615    
   5.81200       14.1615    
   5.81300       14.1615    
   5.81400       14.1615    
   5.81500       14.1614    
   5.81600       14.1614    
   5.81700       14.1614    
   5.81800       14.1614    
   5.81900       14.1614    
   5.82000       14.1613    
   5.82100       14.1613    
   5.82200       14.1613    
   5.82300       14.1613    
   5.82400       14.1612    
   5.82500       14.1612    
   5.82600       14.1612    
   5.82700       14.1612    
   5.82800       14.1612    
   5.82900       14.1611    
   5.83000       14.1611    
   5.83100       14.1611    
   5.83200       14.1611    
   5.83300       14.1611    
   5.83400       14.1610    
   5.83500       14.1610    
   5.83600       14.1610    
   5.83700       14.1610    
   5.83800       14.1609    
   5.83900       14.1609    
   5.84000       14.1609    
   5.84100       14.1609    
   5.84200       14.1609    
   5.84300       14.1608    
   5.84400       14.1608    
   5.84500       14.1608    
   5.84600       14.1608    
   5.84700       14.1607    
   5.84800       14.1607    
   5.84900       14.1607    
   5.85000       14.1607    
   5.85100       14.1607    
   5.85200       14.1606    
   5.85300       14.1606    
   5.85400       14.1606    
   5.85500       14.1606    
   5.85600       14.1606    
   5.85700       14.1605    
   5.85800       14.1605    
   5.85900       14.1605    
   5.86000       14.1605    
   5.86100       14.1604    
   5.86200       14.1604    
   5.86300       14.1604    
   5.86400       14.1604    
   5.86500       14.1604    
   5.86600       14.1603    
   5.86700       14.1603    
   5.86800       14.1603    
   5.86900       14.1603    
   5.87000       14.1603    
   5.87100       14.1602    
   5.87200       14.1602    
   5.87300       14.1602    
   5.87400       14.1602    
   5.87500       14.1602    
   5.87600       14.1601    
   5.87700       14.1601    
   5.87800       14.1601    
   5.87900       14.1601    
   5.88000       14.1600    
   5.88100       14.1600    
   5.88200       14.1600    
   5.88300       14.1600    
   5.88400       14.1600    
   5.88500       14.1599    
   5.88600       14.1599    
   5.88700       14.1599    
   5.88800       14.1599    
   5.88900       14.1599    
   5.89000       14.1598    
   5.89100       14.1598    
   5.89200       14.1598    
   5.89300       14.1598    
   5.89400       14.1598    
   5.89500       14.1597    
   5.89600       14.1597    
   5.89700       14.1597    
   5.89800       14.1597    
   5.89900       14.1597    
   5.90000       14.1596    
   5.90100       14.1596    
   5.90200       14.1596    
   5.90300       14.1596    
   5.90400       14.1595    
   5.90500       14.1595    
   5.90600       14.1595    
   5.90700       14.1595    
   5.90800       14.1595    
   5.90900       14.1594    
   5.91000       14.1594    
   5.91100       14.1594    
   5.91200       14.1594    
   5.91300       14.1594    
   5.91400       14.1593    
   5.91500       14.1593    
   5.91600       14.1593    
   5.91700       14.1593    
   5.91800       14.1593    
   5.91900       14.1592    
   5.92000       14.1592    
   5.92100       14.1592    
   5.92200       14.1592    
   5.92300       14.1592    
   5.92400       14.1591    
   5.92500       14.1591    
   5.92600       14.1591    
   5.92700       14.1591    
   5.92800       14.1591    
   5.92900       14.1590    
   5.93000       14.1590    
   5.93100       14.1590    
   5.93200       14.1590    
   5.93300       14.1590    
   5.93400       14.1589    
   5.93500       14.1589    
   5.93600       14.1589    
   5.93700       14.1589    
   5.93800       14.1589    
   5.93900       14.1588    
   5.94000       14.1588    
   5.94100       14.1588    
   5.94200       14.1588    
   5.94300       14.1588    
   5.94400       14.1587    
   5.94500       14.1587    
   5.94600       14.1587    
   5.94700       14.1587    
   5.94800       14.1587    
   5.94900       14.1586    
   5.95000       14.1586    
   5.95100       14.1586    
   5.95200       14.1586    
   5.95300       14.1586    
   5.95400       14.1585    
   5.95500       14.1585    
   5.95600       14.1585    
   5.95700       14.1585    
   5.95800       14.1585    
   5.95900       14.1584    
   5.96000       14.1584    
   5.96100       14.1584    
   5.96200       14.1584    
   5.96300       14.1584    
   5.96400       14.1583    
   5.96500       14.1583    
   5.96600       14.1583    
   5.96700       14.1583    
   5.96800       14.1583    
   5.96900       14.1582    
   5.97000       14.1582    
   5.97100       14.1582    
   5.97200       14.1582    
   5.97300       14.1582    
   5.97400       14.1582    
   5.97500       14.1581    
   5.97600       14.1581    
   5.97700       14.1581    
   5.97800       14.1581    
   5.97900       14.1581    
   5.98000       14.1580    
   5.98100       14.1580    
   5.98200       14.1580    
   5.98300       14.1580    
   5.98400       14.1580    
   5.98500       14.1579    
   5.98600       14.1579    
   5.98700       14.1579    
   5.98800       14.1579    
   5.98900       14.1579    
   5.99000       14.1578    
   5.99100       14.1578    
   5.99200       14.1578    
   5.99300       14.1578    
   5.99400       14.1578    
   5.99500       14.1577    
   5.99600       14.1577    
   5.99700       14.1577    
   5.99800       14.1577    
   5.99900       14.1577    
   6.00000       14.1577    
 ]
 A100=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3041    
  3.000000E-03   22.2615    
  4.000000E-03   22.2207    
  5.000000E-03   22.1815    
  6.000000E-03   22.1439    
  7.000000E-03   22.1077    
  8.000000E-03   22.0728    
  9.000000E-03   22.0392    
  1.000000E-02   22.0069    
  1.100000E-02   21.9757    
  1.200000E-02   21.9456    
  1.300000E-02   21.9165    
  1.400000E-02   21.8883    
  1.500000E-02   21.8611    
  1.600000E-02   21.8348    
  1.700000E-02   21.8093    
  1.800000E-02   21.7846    
  1.900000E-02   21.7607    
  2.000000E-02   21.7374    
  2.100000E-02   21.7149    
  2.200000E-02   21.6930    
  2.300000E-02   21.6717    
  2.400000E-02   21.6510    
  2.500000E-02   21.6308    
  2.600000E-02   21.6112    
  2.700000E-02   21.5921    
  2.800000E-02   21.5735    
  2.900000E-02   21.5553    
  3.000000E-02   21.5377    
  3.100000E-02   21.5204    
  3.200000E-02   21.5035    
  3.300000E-02   21.4871    
  3.400000E-02   21.4710    
  3.500000E-02   21.4552    
  3.600000E-02   21.4398    
  3.700000E-02   21.4248    
  3.800000E-02   21.4100    
  3.900000E-02   21.3956    
  4.000000E-02   21.3814    
  4.100000E-02   21.3675    
  4.200000E-02   21.3539    
  4.300000E-02   21.3405    
  4.400000E-02   21.3274    
  4.500000E-02   21.3145    
  4.600000E-02   21.3019    
  4.700000E-02   21.2894    
  4.800000E-02   21.2772    
  4.900000E-02   21.2652    
  5.000000E-02   21.2533    
  5.100000E-02   21.2417    
  5.200000E-02   21.2302    
  5.300000E-02   21.2189    
  5.400000E-02   21.2078    
  5.500000E-02   21.1968    
  5.600000E-02   21.1859    
  5.700000E-02   21.1752    
  5.800000E-02   21.1647    
  5.900000E-02   21.1543    
  6.000000E-02   21.1440    
  6.100000E-02   21.1338    
  6.200000E-02   21.1237    
  6.300000E-02   21.1138    
  6.400000E-02   21.1040    
  6.500000E-02   21.0943    
  6.600000E-02   21.0846    
  6.700000E-02   21.0751    
  6.800000E-02   21.0657    
  6.900000E-02   21.0564    
  7.000000E-02   21.0471    
  7.100000E-02   21.0380    
  7.200000E-02   21.0289    
  7.300000E-02   21.0199    
  7.400000E-02   21.0110    
  7.500000E-02   21.0021    
  7.600000E-02   20.9933    
  7.700000E-02   20.9846    
  7.800000E-02   20.9760    
  7.900000E-02   20.9674    
  8.000000E-02   20.9589    
  8.100000E-02   20.9504    
  8.200000E-02   20.9420    
  8.300000E-02   20.9337    
  8.400000E-02   20.9254    
  8.500000E-02   20.9171    
  8.600000E-02   20.9089    
  8.700000E-02   20.9008    
  8.800000E-02   20.8927    
  8.900000E-02   20.8846    
  9.000000E-02   20.8766    
  9.100000E-02   20.8686    
  9.200000E-02   20.8607    
  9.300000E-02   20.8528    
  9.400000E-02   20.8449    
  9.500000E-02   20.8371    
  9.600000E-02   20.8293    
  9.700000E-02   20.8215    
  9.800000E-02   20.8138    
  9.900000E-02   20.8061    
  0.100000       20.7984    
  0.101000       20.7908    
  0.102000       20.7832    
  0.103000       20.7756    
  0.104000       20.7681    
  0.105000       20.7606    
  0.106000       20.7531    
  0.107000       20.7456    
  0.108000       20.7382    
  0.109000       20.7308    
  0.110000       20.7234    
  0.111000       20.7160    
  0.112000       20.7086    
  0.113000       20.7013    
  0.114000       20.6940    
  0.115000       20.6867    
  0.116000       20.6794    
  0.117000       20.6722    
  0.118000       20.6650    
  0.119000       20.6577    
  0.120000       20.6506    
  0.121000       20.6434    
  0.122000       20.6362    
  0.123000       20.6291    
  0.124000       20.6219    
  0.125000       20.6148    
  0.126000       20.6077    
  0.127000       20.6007    
  0.128000       20.5936    
  0.129000       20.5865    
  0.130000       20.5795    
  0.131000       20.5725    
  0.132000       20.5655    
  0.133000       20.5585    
  0.134000       20.5515    
  0.135000       20.5445    
  0.136000       20.5376    
  0.137000       20.5306    
  0.138000       20.5237    
  0.139000       20.5168    
  0.140000       20.5099    
  0.141000       20.5030    
  0.142000       20.4961    
  0.143000       20.4893    
  0.144000       20.4824    
  0.145000       20.4756    
  0.146000       20.4687    
  0.147000       20.4619    
  0.148000       20.4551    
  0.149000       20.4483    
  0.150000       20.4415    
  0.151000       20.4347    
  0.152000       20.4280    
  0.153000       20.4212    
  0.154000       20.4145    
  0.155000       20.4077    
  0.156000       20.4010    
  0.157000       20.3943    
  0.158000       20.3876    
  0.159000       20.3809    
  0.160000       20.3742    
  0.161000       20.3675    
  0.162000       20.3608    
  0.163000       20.3542    
  0.164000       20.3475    
  0.165000       20.3409    
  0.166000       20.3343    
  0.167000       20.3276    
  0.168000       20.3210    
  0.169000       20.3144    
  0.170000       20.3078    
  0.171000       20.3013    
  0.172000       20.2947    
  0.173000       20.2881    
  0.174000       20.2816    
  0.175000       20.2750    
  0.176000       20.2685    
  0.177000       20.2620    
  0.178000       20.2554    
  0.179000       20.2489    
  0.180000       20.2424    
  0.181000       20.2359    
  0.182000       20.2294    
  0.183000       20.2230    
  0.184000       20.2165    
  0.185000       20.2100    
  0.186000       20.2036    
  0.187000       20.1972    
  0.188000       20.1907    
  0.189000       20.1843    
  0.190000       20.1779    
  0.191000       20.1715    
  0.192000       20.1651    
  0.193000       20.1587    
  0.194000       20.1523    
  0.195000       20.1459    
  0.196000       20.1396    
  0.197000       20.1332    
  0.198000       20.1269    
  0.199000       20.1205    
  0.200000       20.1142    
  0.201000       20.1079    
  0.202000       20.1015    
  0.203000       20.0952    
  0.204000       20.0889    
  0.205000       20.0826    
  0.206000       20.0764    
  0.207000       20.0701    
  0.208000       20.0638    
  0.209000       20.0576    
  0.210000       20.0513    
  0.211000       20.0451    
  0.212000       20.0388    
  0.213000       20.0326    
  0.214000       20.0264    
  0.215000       20.0202    
  0.216000       20.0140    
  0.217000       20.0078    
  0.218000       20.0016    
  0.219000       19.9954    
  0.220000       19.9892    
  0.221000       19.9831    
  0.222000       19.9769    
  0.223000       19.9708    
  0.224000       19.9646    
  0.225000       19.9585    
  0.226000       19.9524    
  0.227000       19.9463    
  0.228000       19.9402    
  0.229000       19.9341    
  0.230000       19.9280    
  0.231000       19.9219    
  0.232000       19.9158    
  0.233000       19.9097    
  0.234000       19.9037    
  0.235000       19.8976    
  0.236000       19.8916    
  0.237000       19.8855    
  0.238000       19.8795    
  0.239000       19.8735    
  0.240000       19.8675    
  0.241000       19.8615    
  0.242000       19.8555    
  0.243000       19.8495    
  0.244000       19.8435    
  0.245000       19.8375    
  0.246000       19.8315    
  0.247000       19.8256    
  0.248000       19.8196    
  0.249000       19.8137    
  0.250000       19.8077    
  0.251000       19.8018    
  0.252000       19.7959    
  0.253000       19.7900    
  0.254000       19.7841    
  0.255000       19.7782    
  0.256000       19.7723    
  0.257000       19.7664    
  0.258000       19.7605    
  0.259000       19.7546    
  0.260000       19.7488    
  0.261000       19.7429    
  0.262000       19.7371    
  0.263000       19.7312    
  0.264000       19.7254    
  0.265000       19.7195    
  0.266000       19.7137    
  0.267000       19.7079    
  0.268000       19.7021    
  0.269000       19.6963    
  0.270000       19.6905    
  0.271000       19.6847    
  0.272000       19.6789    
  0.273000       19.6732    
  0.274000       19.6674    
  0.275000       19.6617    
  0.276000       19.6559    
  0.277000       19.6502    
  0.278000       19.6444    
  0.279000       19.6387    
  0.280000       19.6330    
  0.281000       19.6273    
  0.282000       19.6216    
  0.283000       19.6159    
  0.284000       19.6102    
  0.285000       19.6045    
  0.286000       19.5988    
  0.287000       19.5931    
  0.288000       19.5875    
  0.289000       19.5818    
  0.290000       19.5762    
  0.291000       19.5705    
  0.292000       19.5649    
  0.293000       19.5593    
  0.294000       19.5536    
  0.295000       19.5480    
  0.296000       19.5424    
  0.297000       19.5368    
  0.298000       19.5312    
  0.299000       19.5256    
  0.300000       19.5200    
  0.301000       19.5145    
  0.302000       19.5089    
  0.303000       19.5033    
  0.304000       19.4978    
  0.305000       19.4922    
  0.306000       19.4867    
  0.307000       19.4812    
  0.308000       19.4756    
  0.309000       19.4701    
  0.310000       19.4646    
  0.311000       19.4591    
  0.312000       19.4536    
  0.313000       19.4481    
  0.314000       19.4426    
  0.315000       19.4371    
  0.316000       19.4316    
  0.317000       19.4262    
  0.318000       19.4207    
  0.319000       19.4152    
  0.320000       19.4098    
  0.321000       19.4044    
  0.322000       19.3989    
  0.323000       19.3935    
  0.324000       19.3881    
  0.325000       19.3827    
  0.326000       19.3772    
  0.327000       19.3718    
  0.328000       19.3664    
  0.329000       19.3611    
  0.330000       19.3557    
  0.331000       19.3503    
  0.332000       19.3449    
  0.333000       19.3396    
  0.334000       19.3342    
  0.335000       19.3288    
  0.336000       19.3235    
  0.337000       19.3182    
  0.338000       19.3128    
  0.339000       19.3075    
  0.340000       19.3022    
  0.341000       19.2969    
  0.342000       19.2915    
  0.343000       19.2862    
  0.344000       19.2809    
  0.345000       19.2757    
  0.346000       19.2704    
  0.347000       19.2651    
  0.348000       19.2598    
  0.349000       19.2546    
  0.350000       19.2493    
  0.351000       19.2440    
  0.352000       19.2388    
  0.353000       19.2336    
  0.354000       19.2283    
  0.355000       19.2231    
  0.356000       19.2179    
  0.357000       19.2127    
  0.358000       19.2074    
  0.359000       19.2022    
  0.360000       19.1970    
  0.361000       19.1918    
  0.362000       19.1867    
  0.363000       19.1815    
  0.364000       19.1763    
  0.365000       19.1711    
  0.366000       19.1660    
  0.367000       19.1608    
  0.368000       19.1557    
  0.369000       19.1505    
  0.370000       19.1454    
  0.371000       19.1402    
  0.372000       19.1351    
  0.373000       19.1300    
  0.374000       19.1249    
  0.375000       19.1198    
  0.376000       19.1147    
  0.377000       19.1096    
  0.378000       19.1045    
  0.379000       19.0994    
  0.380000       19.0943    
  0.381000       19.0892    
  0.382000       19.0842    
  0.383000       19.0791    
  0.384000       19.0740    
  0.385000       19.0690    
  0.386000       19.0639    
  0.387000       19.0589    
  0.388000       19.0539    
  0.389000       19.0488    
  0.390000       19.0438    
  0.391000       19.0388    
  0.392000       19.0338    
  0.393000       19.0288    
  0.394000       19.0238    
  0.395000       19.0188    
  0.396000       19.0138    
  0.397000       19.0088    
  0.398000       19.0038    
  0.399000       18.9989    
  0.400000       18.9939    
  0.401000       18.9889    
  0.402000       18.9840    
  0.403000       18.9790    
  0.404000       18.9741    
  0.405000       18.9691    
  0.406000       18.9642    
  0.407000       18.9593    
  0.408000       18.9544    
  0.409000       18.9494    
  0.410000       18.9445    
  0.411000       18.9396    
  0.412000       18.9347    
  0.413000       18.9298    
  0.414000       18.9249    
  0.415000       18.9200    
  0.416000       18.9152    
  0.417000       18.9103    
  0.418000       18.9054    
  0.419000       18.9006    
  0.420000       18.8957    
  0.421000       18.8908    
  0.422000       18.8860    
  0.423000       18.8812    
  0.424000       18.8763    
  0.425000       18.8715    
  0.426000       18.8667    
  0.427000       18.8618    
  0.428000       18.8570    
  0.429000       18.8522    
  0.430000       18.8474    
  0.431000       18.8426    
  0.432000       18.8378    
  0.433000       18.8330    
  0.434000       18.8283    
  0.435000       18.8235    
  0.436000       18.8187    
  0.437000       18.8139    
  0.438000       18.8092    
  0.439000       18.8044    
  0.440000       18.7997    
  0.441000       18.7949    
  0.442000       18.7902    
  0.443000       18.7854    
  0.444000       18.7807    
  0.445000       18.7760    
  0.446000       18.7713    
  0.447000       18.7665    
  0.448000       18.7618    
  0.449000       18.7571    
  0.450000       18.7524    
  0.451000       18.7477    
  0.452000       18.7430    
  0.453000       18.7384    
  0.454000       18.7337    
  0.455000       18.7290    
  0.456000       18.7243    
  0.457000       18.7197    
  0.458000       18.7150    
  0.459000       18.7104    
  0.460000       18.7057    
  0.461000       18.7011    
  0.462000       18.6964    
  0.463000       18.6918    
  0.464000       18.6872    
  0.465000       18.6825    
  0.466000       18.6779    
  0.467000       18.6733    
  0.468000       18.6687    
  0.469000       18.6641    
  0.470000       18.6595    
  0.471000       18.6549    
  0.472000       18.6503    
  0.473000       18.6457    
  0.474000       18.6411    
  0.475000       18.6366    
  0.476000       18.6320    
  0.477000       18.6274    
  0.478000       18.6229    
  0.479000       18.6183    
  0.480000       18.6138    
  0.481000       18.6092    
  0.482000       18.6047    
  0.483000       18.6002    
  0.484000       18.5956    
  0.485000       18.5911    
  0.486000       18.5866    
  0.487000       18.5821    
  0.488000       18.5775    
  0.489000       18.5730    
  0.490000       18.5685    
  0.491000       18.5640    
  0.492000       18.5596    
  0.493000       18.5551    
  0.494000       18.5506    
  0.495000       18.5461    
  0.496000       18.5416    
  0.497000       18.5372    
  0.498000       18.5327    
  0.499000       18.5282    
  0.500000       18.5238    
  0.501000       18.5193    
  0.502000       18.5149    
  0.503000       18.5105    
  0.504000       18.5060    
  0.505000       18.5016    
  0.506000       18.4972    
  0.507000       18.4927    
  0.508000       18.4883    
  0.509000       18.4839    
  0.510000       18.4795    
  0.511000       18.4751    
  0.512000       18.4707    
  0.513000       18.4663    
  0.514000       18.4619    
  0.515000       18.4576    
  0.516000       18.4532    
  0.517000       18.4488    
  0.518000       18.4444    
  0.519000       18.4401    
  0.520000       18.4357    
  0.521000       18.4314    
  0.522000       18.4270    
  0.523000       18.4227    
  0.524000       18.4183    
  0.525000       18.4140    
  0.526000       18.4096    
  0.527000       18.4053    
  0.528000       18.4010    
  0.529000       18.3967    
  0.530000       18.3924    
  0.531000       18.3881    
  0.532000       18.3837    
  0.533000       18.3794    
  0.534000       18.3752    
  0.535000       18.3709    
  0.536000       18.3666    
  0.537000       18.3623    
  0.538000       18.3580    
  0.539000       18.3537    
  0.540000       18.3495    
  0.541000       18.3452    
  0.542000       18.3409    
  0.543000       18.3367    
  0.544000       18.3324    
  0.545000       18.3282    
  0.546000       18.3240    
  0.547000       18.3197    
  0.548000       18.3155    
  0.549000       18.3113    
  0.550000       18.3070    
  0.551000       18.3028    
  0.552000       18.2986    
  0.553000       18.2944    
  0.554000       18.2902    
  0.555000       18.2860    
  0.556000       18.2818    
  0.557000       18.2776    
  0.558000       18.2734    
  0.559000       18.2692    
  0.560000       18.2650    
  0.561000       18.2609    
  0.562000       18.2567    
  0.563000       18.2525    
  0.564000       18.2484    
  0.565000       18.2442    
  0.566000       18.2401    
  0.567000       18.2359    
  0.568000       18.2318    
  0.569000       18.2276    
  0.570000       18.2235    
  0.571000       18.2193    
  0.572000       18.2152    
  0.573000       18.2111    
  0.574000       18.2070    
  0.575000       18.2029    
  0.576000       18.1988    
  0.577000       18.1946    
  0.578000       18.1905    
  0.579000       18.1865    
  0.580000       18.1824    
  0.581000       18.1783    
  0.582000       18.1742    
  0.583000       18.1701    
  0.584000       18.1660    
  0.585000       18.1620    
  0.586000       18.1579    
  0.587000       18.1538    
  0.588000       18.1498    
  0.589000       18.1457    
  0.590000       18.1417    
  0.591000       18.1376    
  0.592000       18.1336    
  0.593000       18.1295    
  0.594000       18.1255    
  0.595000       18.1215    
  0.596000       18.1174    
  0.597000       18.1134    
  0.598000       18.1094    
  0.599000       18.1054    
  0.600000       18.1014    
  0.601000       18.0974    
  0.602000       18.0934    
  0.603000       18.0894    
  0.604000       18.0854    
  0.605000       18.0814    
  0.606000       18.0774    
  0.607000       18.0735    
  0.608000       18.0695    
  0.609000       18.0655    
  0.610000       18.0615    
  0.611000       18.0576    
  0.612000       18.0536    
  0.613000       18.0497    
  0.614000       18.0457    
  0.615000       18.0418    
  0.616000       18.0378    
  0.617000       18.0339    
  0.618000       18.0300    
  0.619000       18.0260    
  0.620000       18.0221    
  0.621000       18.0182    
  0.622000       18.0143    
  0.623000       18.0103    
  0.624000       18.0064    
  0.625000       18.0025    
  0.626000       17.9986    
  0.627000       17.9947    
  0.628000       17.9908    
  0.629000       17.9870    
  0.630000       17.9831    
  0.631000       17.9792    
  0.632000       17.9753    
  0.633000       17.9714    
  0.634000       17.9676    
  0.635000       17.9637    
  0.636000       17.9598    
  0.637000       17.9560    
  0.638000       17.9521    
  0.639000       17.9483    
  0.640000       17.9444    
  0.641000       17.9406    
  0.642000       17.9368    
  0.643000       17.9329    
  0.644000       17.9291    
  0.645000       17.9253    
  0.646000       17.9215    
  0.647000       17.9176    
  0.648000       17.9138    
  0.649000       17.9100    
  0.650000       17.9062    
  0.651000       17.9024    
  0.652000       17.8986    
  0.653000       17.8948    
  0.654000       17.8910    
  0.655000       17.8873    
  0.656000       17.8835    
  0.657000       17.8797    
  0.658000       17.8759    
  0.659000       17.8722    
  0.660000       17.8684    
  0.661000       17.8646    
  0.662000       17.8609    
  0.663000       17.8571    
  0.664000       17.8534    
  0.665000       17.8496    
  0.666000       17.8459    
  0.667000       17.8421    
  0.668000       17.8384    
  0.669000       17.8347    
  0.670000       17.8310    
  0.671000       17.8272    
  0.672000       17.8235    
  0.673000       17.8198    
  0.674000       17.8161    
  0.675000       17.8124    
  0.676000       17.8087    
  0.677000       17.8050    
  0.678000       17.8013    
  0.679000       17.7976    
  0.680000       17.7939    
  0.681000       17.7902    
  0.682000       17.7865    
  0.683000       17.7829    
  0.684000       17.7792    
  0.685000       17.7755    
  0.686000       17.7719    
  0.687000       17.7682    
  0.688000       17.7646    
  0.689000       17.7609    
  0.690000       17.7573    
  0.691000       17.7536    
  0.692000       17.7500    
  0.693000       17.7463    
  0.694000       17.7427    
  0.695000       17.7391    
  0.696000       17.7354    
  0.697000       17.7318    
  0.698000       17.7282    
  0.699000       17.7246    
  0.700000       17.7210    
  0.701000       17.7174    
  0.702000       17.7138    
  0.703000       17.7102    
  0.704000       17.7066    
  0.705000       17.7030    
  0.706000       17.6994    
  0.707000       17.6958    
  0.708000       17.6922    
  0.709000       17.6886    
  0.710000       17.6851    
  0.711000       17.6815    
  0.712000       17.6779    
  0.713000       17.6744    
  0.714000       17.6708    
  0.715000       17.6673    
  0.716000       17.6637    
  0.717000       17.6602    
  0.718000       17.6566    
  0.719000       17.6531    
  0.720000       17.6495    
  0.721000       17.6460    
  0.722000       17.6425    
  0.723000       17.6389    
  0.724000       17.6354    
  0.725000       17.6319    
  0.726000       17.6284    
  0.727000       17.6249    
  0.728000       17.6214    
  0.729000       17.6179    
  0.730000       17.6144    
  0.731000       17.6109    
  0.732000       17.6074    
  0.733000       17.6039    
  0.734000       17.6004    
  0.735000       17.5969    
  0.736000       17.5934    
  0.737000       17.5900    
  0.738000       17.5865    
  0.739000       17.5830    
  0.740000       17.5796    
  0.741000       17.5761    
  0.742000       17.5727    
  0.743000       17.5692    
  0.744000       17.5658    
  0.745000       17.5623    
  0.746000       17.5589    
  0.747000       17.5554    
  0.748000       17.5520    
  0.749000       17.5486    
  0.750000       17.5451    
  0.751000       17.5417    
  0.752000       17.5383    
  0.753000       17.5349    
  0.754000       17.5315    
  0.755000       17.5280    
  0.756000       17.5246    
  0.757000       17.5212    
  0.758000       17.5178    
  0.759000       17.5144    
  0.760000       17.5111    
  0.761000       17.5077    
  0.762000       17.5043    
  0.763000       17.5009    
  0.764000       17.4975    
  0.765000       17.4941    
  0.766000       17.4908    
  0.767000       17.4874    
  0.768000       17.4840    
  0.769000       17.4807    
  0.770000       17.4773    
  0.771000       17.4740    
  0.772000       17.4706    
  0.773000       17.4673    
  0.774000       17.4639    
  0.775000       17.4606    
  0.776000       17.4573    
  0.777000       17.4539    
  0.778000       17.4506    
  0.779000       17.4473    
  0.780000       17.4440    
  0.781000       17.4406    
  0.782000       17.4373    
  0.783000       17.4340    
  0.784000       17.4307    
  0.785000       17.4274    
  0.786000       17.4241    
  0.787000       17.4208    
  0.788000       17.4175    
  0.789000       17.4142    
  0.790000       17.4109    
  0.791000       17.4076    
  0.792000       17.4044    
  0.793000       17.4011    
  0.794000       17.3978    
  0.795000       17.3945    
  0.796000       17.3913    
  0.797000       17.3880    
  0.798000       17.3848    
  0.799000       17.3815    
  0.800000       17.3782    
  0.801000       17.3750    
  0.802000       17.3717    
  0.803000       17.3685    
  0.804000       17.3653    
  0.805000       17.3620    
  0.806000       17.3588    
  0.807000       17.3556    
  0.808000       17.3523    
  0.809000       17.3491    
  0.810000       17.3459    
  0.811000       17.3427    
  0.812000       17.3395    
  0.813000       17.3363    
  0.814000       17.3331    
  0.815000       17.3299    
  0.816000       17.3267    
  0.817000       17.3235    
  0.818000       17.3203    
  0.819000       17.3171    
  0.820000       17.3139    
  0.821000       17.3107    
  0.822000       17.3075    
  0.823000       17.3044    
  0.824000       17.3012    
  0.825000       17.2980    
  0.826000       17.2948    
  0.827000       17.2917    
  0.828000       17.2885    
  0.829000       17.2854    
  0.830000       17.2822    
  0.831000       17.2791    
  0.832000       17.2759    
  0.833000       17.2728    
  0.834000       17.2696    
  0.835000       17.2665    
  0.836000       17.2634    
  0.837000       17.2602    
  0.838000       17.2571    
  0.839000       17.2540    
  0.840000       17.2509    
  0.841000       17.2477    
  0.842000       17.2446    
  0.843000       17.2415    
  0.844000       17.2384    
  0.845000       17.2353    
  0.846000       17.2322    
  0.847000       17.2291    
  0.848000       17.2260    
  0.849000       17.2229    
  0.850000       17.2198    
  0.851000       17.2168    
  0.852000       17.2137    
  0.853000       17.2106    
  0.854000       17.2075    
  0.855000       17.2045    
  0.856000       17.2014    
  0.857000       17.1983    
  0.858000       17.1953    
  0.859000       17.1922    
  0.860000       17.1891    
  0.861000       17.1861    
  0.862000       17.1830    
  0.863000       17.1800    
  0.864000       17.1770    
  0.865000       17.1739    
  0.866000       17.1709    
  0.867000       17.1678    
  0.868000       17.1648    
  0.869000       17.1618    
  0.870000       17.1588    
  0.871000       17.1557    
  0.872000       17.1527    
  0.873000       17.1497    
  0.874000       17.1467    
  0.875000       17.1437    
  0.876000       17.1407    
  0.877000       17.1377    
  0.878000       17.1347    
  0.879000       17.1317    
  0.880000       17.1287    
  0.881000       17.1257    
  0.882000       17.1227    
  0.883000       17.1197    
  0.884000       17.1167    
  0.885000       17.1138    
  0.886000       17.1108    
  0.887000       17.1078    
  0.888000       17.1049    
  0.889000       17.1019    
  0.890000       17.0989    
  0.891000       17.0960    
  0.892000       17.0930    
  0.893000       17.0901    
  0.894000       17.0871    
  0.895000       17.0842    
  0.896000       17.0812    
  0.897000       17.0783    
  0.898000       17.0753    
  0.899000       17.0724    
  0.900000       17.0695    
  0.901000       17.0666    
  0.902000       17.0636    
  0.903000       17.0607    
  0.904000       17.0578    
  0.905000       17.0549    
  0.906000       17.0520    
  0.907000       17.0490    
  0.908000       17.0461    
  0.909000       17.0432    
  0.910000       17.0403    
  0.911000       17.0374    
  0.912000       17.0345    
  0.913000       17.0316    
  0.914000       17.0288    
  0.915000       17.0259    
  0.916000       17.0230    
  0.917000       17.0201    
  0.918000       17.0172    
  0.919000       17.0144    
  0.920000       17.0115    
  0.921000       17.0086    
  0.922000       17.0058    
  0.923000       17.0029    
  0.924000       17.0000    
  0.925000       16.9972    
  0.926000       16.9943    
  0.927000       16.9915    
  0.928000       16.9886    
  0.929000       16.9858    
  0.930000       16.9829    
  0.931000       16.9801    
  0.932000       16.9773    
  0.933000       16.9744    
  0.934000       16.9716    
  0.935000       16.9688    
  0.936000       16.9660    
  0.937000       16.9631    
  0.938000       16.9603    
  0.939000       16.9575    
  0.940000       16.9547    
  0.941000       16.9519    
  0.942000       16.9491    
  0.943000       16.9463    
  0.944000       16.9435    
  0.945000       16.9407    
  0.946000       16.9379    
  0.947000       16.9351    
  0.948000       16.9323    
  0.949000       16.9295    
  0.950000       16.9267    
  0.951000       16.9239    
  0.952000       16.9212    
  0.953000       16.9184    
  0.954000       16.9156    
  0.955000       16.9128    
  0.956000       16.9101    
  0.957000       16.9073    
  0.958000       16.9046    
  0.959000       16.9018    
  0.960000       16.8990    
  0.961000       16.8963    
  0.962000       16.8935    
  0.963000       16.8908    
  0.964000       16.8881    
  0.965000       16.8853    
  0.966000       16.8826    
  0.967000       16.8798    
  0.968000       16.8771    
  0.969000       16.8744    
  0.970000       16.8717    
  0.971000       16.8689    
  0.972000       16.8662    
  0.973000       16.8635    
  0.974000       16.8608    
  0.975000       16.8581    
  0.976000       16.8554    
  0.977000       16.8526    
  0.978000       16.8499    
  0.979000       16.8472    
  0.980000       16.8445    
  0.981000       16.8418    
  0.982000       16.8391    
  0.983000       16.8365    
  0.984000       16.8338    
  0.985000       16.8311    
  0.986000       16.8284    
  0.987000       16.8257    
  0.988000       16.8230    
  0.989000       16.8204    
  0.990000       16.8177    
  0.991000       16.8150    
  0.992000       16.8124    
  0.993000       16.8097    
  0.994000       16.8070    
  0.995000       16.8044    
  0.996000       16.8017    
  0.997000       16.7991    
  0.998000       16.7964    
  0.999000       16.7938    
   1.00000       16.7911    
   1.00100       16.7885    
   1.00200       16.7859    
   1.00300       16.7832    
   1.00400       16.7806    
   1.00500       16.7780    
   1.00600       16.7753    
   1.00700       16.7727    
   1.00800       16.7701    
   1.00900       16.7675    
   1.01000       16.7649    
   1.01100       16.7622    
   1.01200       16.7596    
   1.01300       16.7570    
   1.01400       16.7544    
   1.01500       16.7518    
   1.01600       16.7492    
   1.01700       16.7466    
   1.01800       16.7440    
   1.01900       16.7414    
   1.02000       16.7388    
   1.02100       16.7362    
   1.02200       16.7337    
   1.02300       16.7311    
   1.02400       16.7285    
   1.02500       16.7259    
   1.02600       16.7233    
   1.02700       16.7208    
   1.02800       16.7182    
   1.02900       16.7156    
   1.03000       16.7131    
   1.03100       16.7105    
   1.03200       16.7080    
   1.03300       16.7054    
   1.03400       16.7028    
   1.03500       16.7003    
   1.03600       16.6977    
   1.03700       16.6952    
   1.03800       16.6927    
   1.03900       16.6901    
   1.04000       16.6876    
   1.04100       16.6850    
   1.04200       16.6825    
   1.04300       16.6800    
   1.04400       16.6775    
   1.04500       16.6749    
   1.04600       16.6724    
   1.04700       16.6699    
   1.04800       16.6674    
   1.04900       16.6649    
   1.05000       16.6623    
   1.05100       16.6598    
   1.05200       16.6573    
   1.05300       16.6548    
   1.05400       16.6523    
   1.05500       16.6498    
   1.05600       16.6473    
   1.05700       16.6448    
   1.05800       16.6423    
   1.05900       16.6399    
   1.06000       16.6374    
   1.06100       16.6349    
   1.06200       16.6324    
   1.06300       16.6299    
   1.06400       16.6274    
   1.06500       16.6250    
   1.06600       16.6225    
   1.06700       16.6200    
   1.06800       16.6176    
   1.06900       16.6151    
   1.07000       16.6126    
   1.07100       16.6102    
   1.07200       16.6077    
   1.07300       16.6053    
   1.07400       16.6028    
   1.07500       16.6004    
   1.07600       16.5979    
   1.07700       16.5955    
   1.07800       16.5930    
   1.07900       16.5906    
   1.08000       16.5882    
   1.08100       16.5857    
   1.08200       16.5833    
   1.08300       16.5809    
   1.08400       16.5784    
   1.08500       16.5760    
   1.08600       16.5736    
   1.08700       16.5712    
   1.08800       16.5688    
   1.08900       16.5663    
   1.09000       16.5639    
   1.09100       16.5615    
   1.09200       16.5591    
   1.09300       16.5567    
   1.09400       16.5543    
   1.09500       16.5519    
   1.09600       16.5495    
   1.09700       16.5471    
   1.09800       16.5447    
   1.09900       16.5423    
   1.10000       16.5399    
   1.10100       16.5376    
   1.10200       16.5352    
   1.10300       16.5328    
   1.10400       16.5304    
   1.10500       16.5280    
   1.10600       16.5257    
   1.10700       16.5233    
   1.10800       16.5209    
   1.10900       16.5186    
   1.11000       16.5162    
   1.11100       16.5138    
   1.11200       16.5115    
   1.11300       16.5091    
   1.11400       16.5068    
   1.11500       16.5044    
   1.11600       16.5021    
   1.11700       16.4997    
   1.11800       16.4974    
   1.11900       16.4950    
   1.12000       16.4927    
   1.12100       16.4904    
   1.12200       16.4880    
   1.12300       16.4857    
   1.12400       16.4834    
   1.12500       16.4810    
   1.12600       16.4787    
   1.12700       16.4764    
   1.12800       16.4741    
   1.12900       16.4718    
   1.13000       16.4694    
   1.13100       16.4671    
   1.13200       16.4648    
   1.13300       16.4625    
   1.13400       16.4602    
   1.13500       16.4579    
   1.13600       16.4556    
   1.13700       16.4533    
   1.13800       16.4510    
   1.13900       16.4487    
   1.14000       16.4464    
   1.14100       16.4441    
   1.14200       16.4418    
   1.14300       16.4395    
   1.14400       16.4373    
   1.14500       16.4350    
   1.14600       16.4327    
   1.14700       16.4304    
   1.14800       16.4281    
   1.14900       16.4259    
   1.15000       16.4236    
   1.15100       16.4213    
   1.15200       16.4191    
   1.15300       16.4168    
   1.15400       16.4145    
   1.15500       16.4123    
   1.15600       16.4100    
   1.15700       16.4078    
   1.15800       16.4055    
   1.15900       16.4033    
   1.16000       16.4010    
   1.16100       16.3988    
   1.16200       16.3965    
   1.16300       16.3943    
   1.16400       16.3921    
   1.16500       16.3898    
   1.16600       16.3876    
   1.16700       16.3854    
   1.16800       16.3831    
   1.16900       16.3809    
   1.17000       16.3787    
   1.17100       16.3765    
   1.17200       16.3742    
   1.17300       16.3720    
   1.17400       16.3698    
   1.17500       16.3676    
   1.17600       16.3654    
   1.17700       16.3632    
   1.17800       16.3610    
   1.17900       16.3588    
   1.18000       16.3566    
   1.18100       16.3544    
   1.18200       16.3522    
   1.18300       16.3500    
   1.18400       16.3478    
   1.18500       16.3456    
   1.18600       16.3434    
   1.18700       16.3412    
   1.18800       16.3390    
   1.18900       16.3368    
   1.19000       16.3347    
   1.19100       16.3325    
   1.19200       16.3303    
   1.19300       16.3281    
   1.19400       16.3260    
   1.19500       16.3238    
   1.19600       16.3216    
   1.19700       16.3195    
   1.19800       16.3173    
   1.19900       16.3151    
   1.20000       16.3130    
   1.20100       16.3108    
   1.20200       16.3087    
   1.20300       16.3065    
   1.20400       16.3044    
   1.20500       16.3022    
   1.20600       16.3001    
   1.20700       16.2979    
   1.20800       16.2958    
   1.20900       16.2936    
   1.21000       16.2915    
   1.21100       16.2894    
   1.21200       16.2872    
   1.21300       16.2851    
   1.21400       16.2830    
   1.21500       16.2809    
   1.21600       16.2787    
   1.21700       16.2766    
   1.21800       16.2745    
   1.21900       16.2724    
   1.22000       16.2703    
   1.22100       16.2681    
   1.22200       16.2660    
   1.22300       16.2639    
   1.22400       16.2618    
   1.22500       16.2597    
   1.22600       16.2576    
   1.22700       16.2555    
   1.22800       16.2534    
   1.22900       16.2513    
   1.23000       16.2492    
   1.23100       16.2471    
   1.23200       16.2450    
   1.23300       16.2429    
   1.23400       16.2409    
   1.23500       16.2388    
   1.23600       16.2367    
   1.23700       16.2346    
   1.23800       16.2325    
   1.23900       16.2305    
   1.24000       16.2284    
   1.24100       16.2263    
   1.24200       16.2242    
   1.24300       16.2222    
   1.24400       16.2201    
   1.24500       16.2180    
   1.24600       16.2160    
   1.24700       16.2139    
   1.24800       16.2119    
   1.24900       16.2098    
   1.25000       16.2078    
   1.25100       16.2057    
   1.25200       16.2037    
   1.25300       16.2016    
   1.25400       16.1996    
   1.25500       16.1975    
   1.25600       16.1955    
   1.25700       16.1934    
   1.25800       16.1914    
   1.25900       16.1894    
   1.26000       16.1873    
   1.26100       16.1853    
   1.26200       16.1833    
   1.26300       16.1813    
   1.26400       16.1792    
   1.26500       16.1772    
   1.26600       16.1752    
   1.26700       16.1732    
   1.26800       16.1712    
   1.26900       16.1691    
   1.27000       16.1671    
   1.27100       16.1651    
   1.27200       16.1631    
   1.27300       16.1611    
   1.27400       16.1591    
   1.27500       16.1571    
   1.27600       16.1551    
   1.27700       16.1531    
   1.27800       16.1511    
   1.27900       16.1491    
   1.28000       16.1471    
   1.28100       16.1451    
   1.28200       16.1431    
   1.28300       16.1411    
   1.28400       16.1392    
   1.28500       16.1372    
   1.28600       16.1352    
   1.28700       16.1332    
   1.28800       16.1312    
   1.28900       16.1293    
   1.29000       16.1273    
   1.29100       16.1253    
   1.29200       16.1234    
   1.29300       16.1214    
   1.29400       16.1194    
   1.29500       16.1175    
   1.29600       16.1155    
   1.29700       16.1135    
   1.29800       16.1116    
   1.29900       16.1096    
   1.30000       16.1077    
   1.30100       16.1057    
   1.30200       16.1038    
   1.30300       16.1018    
   1.30400       16.0999    
   1.30500       16.0979    
   1.30600       16.0960    
   1.30700       16.0941    
   1.30800       16.0921    
   1.30900       16.0902    
   1.31000       16.0882    
   1.31100       16.0863    
   1.31200       16.0844    
   1.31300       16.0825    
   1.31400       16.0805    
   1.31500       16.0786    
   1.31600       16.0767    
   1.31700       16.0748    
   1.31800       16.0728    
   1.31900       16.0709    
   1.32000       16.0690    
   1.32100       16.0671    
   1.32200       16.0652    
   1.32300       16.0633    
   1.32400       16.0614    
   1.32500       16.0595    
   1.32600       16.0576    
   1.32700       16.0557    
   1.32800       16.0538    
   1.32900       16.0519    
   1.33000       16.0500    
   1.33100       16.0481    
   1.33200       16.0462    
   1.33300       16.0443    
   1.33400       16.0424    
   1.33500       16.0405    
   1.33600       16.0386    
   1.33700       16.0367    
   1.33800       16.0349    
   1.33900       16.0330    
   1.34000       16.0311    
   1.34100       16.0292    
   1.34200       16.0274    
   1.34300       16.0255    
   1.34400       16.0236    
   1.34500       16.0217    
   1.34600       16.0199    
   1.34700       16.0180    
   1.34800       16.0162    
   1.34900       16.0143    
   1.35000       16.0124    
   1.35100       16.0106    
   1.35200       16.0087    
   1.35300       16.0069    
   1.35400       16.0050    
   1.35500       16.0032    
   1.35600       16.0013    
   1.35700       15.9995    
   1.35800       15.9976    
   1.35900       15.9958    
   1.36000       15.9940    
   1.36100       15.9921    
   1.36200       15.9903    
   1.36300       15.9884    
   1.36400       15.9866    
   1.36500       15.9848    
   1.36600       15.9829    
   1.36700       15.9811    
   1.36800       15.9793    
   1.36900       15.9775    
   1.37000       15.9756    
   1.37100       15.9738    
   1.37200       15.9720    
   1.37300       15.9702    
   1.37400       15.9684    
   1.37500       15.9666    
   1.37600       15.9647    
   1.37700       15.9629    
   1.37800       15.9611    
   1.37900       15.9593    
   1.38000       15.9575    
   1.38100       15.9557    
   1.38200       15.9539    
   1.38300       15.9521    
   1.38400       15.9503    
   1.38500       15.9485    
   1.38600       15.9467    
   1.38700       15.9449    
   1.38800       15.9431    
   1.38900       15.9414    
   1.39000       15.9396    
   1.39100       15.9378    
   1.39200       15.9360    
   1.39300       15.9342    
   1.39400       15.9324    
   1.39500       15.9307    
   1.39600       15.9289    
   1.39700       15.9271    
   1.39800       15.9253    
   1.39900       15.9236    
   1.40000       15.9218    
   1.40100       15.9200    
   1.40200       15.9183    
   1.40300       15.9165    
   1.40400       15.9147    
   1.40500       15.9130    
   1.40600       15.9112    
   1.40700       15.9095    
   1.40800       15.9077    
   1.40900       15.9060    
   1.41000       15.9042    
   1.41100       15.9025    
   1.41200       15.9007    
   1.41300       15.8990    
   1.41400       15.8972    
   1.41500       15.8955    
   1.41600       15.8937    
   1.41700       15.8920    
   1.41800       15.8903    
   1.41900       15.8885    
   1.42000       15.8868    
   1.42100       15.8851    
   1.42200       15.8833    
   1.42300       15.8816    
   1.42400       15.8799    
   1.42500       15.8781    
   1.42600       15.8764    
   1.42700       15.8747    
   1.42800       15.8730    
   1.42900       15.8713    
   1.43000       15.8695    
   1.43100       15.8678    
   1.43200       15.8661    
   1.43300       15.8644    
   1.43400       15.8627    
   1.43500       15.8610    
   1.43600       15.8593    
   1.43700       15.8576    
   1.43800       15.8559    
   1.43900       15.8542    
   1.44000       15.8524    
   1.44100       15.8508    
   1.44200       15.8491    
   1.44300       15.8474    
   1.44400       15.8457    
   1.44500       15.8440    
   1.44600       15.8423    
   1.44700       15.8406    
   1.44800       15.8389    
   1.44900       15.8372    
   1.45000       15.8355    
   1.45100       15.8339    
   1.45200       15.8322    
   1.45300       15.8305    
   1.45400       15.8288    
   1.45500       15.8271    
   1.45600       15.8255    
   1.45700       15.8238    
   1.45800       15.8221    
   1.45900       15.8205    
   1.46000       15.8188    
   1.46100       15.8171    
   1.46200       15.8155    
   1.46300       15.8138    
   1.46400       15.8121    
   1.46500       15.8105    
   1.46600       15.8088    
   1.46700       15.8072    
   1.46800       15.8055    
   1.46900       15.8038    
   1.47000       15.8022    
   1.47100       15.8005    
   1.47200       15.7989    
   1.47300       15.7973    
   1.47400       15.7956    
   1.47500       15.7940    
   1.47600       15.7923    
   1.47700       15.7907    
   1.47800       15.7890    
   1.47900       15.7874    
   1.48000       15.7858    
   1.48100       15.7841    
   1.48200       15.7825    
   1.48300       15.7809    
   1.48400       15.7792    
   1.48500       15.7776    
   1.48600       15.7760    
   1.48700       15.7744    
   1.48800       15.7727    
   1.48900       15.7711    
   1.49000       15.7695    
   1.49100       15.7679    
   1.49200       15.7663    
   1.49300       15.7647    
   1.49400       15.7630    
   1.49500       15.7614    
   1.49600       15.7598    
   1.49700       15.7582    
   1.49800       15.7566    
   1.49900       15.7550    
   1.50000       15.7534    
   1.50100       15.7518    
   1.50200       15.7502    
   1.50300       15.7486    
   1.50400       15.7470    
   1.50500       15.7454    
   1.50600       15.7438    
   1.50700       15.7422    
   1.50800       15.7406    
   1.50900       15.7390    
   1.51000       15.7375    
   1.51100       15.7359    
   1.51200       15.7343    
   1.51300       15.7327    
   1.51400       15.7311    
   1.51500       15.7295    
   1.51600       15.7280    
   1.51700       15.7264    
   1.51800       15.7248    
   1.51900       15.7232    
   1.52000       15.7217    
   1.52100       15.7201    
   1.52200       15.7185    
   1.52300       15.7170    
   1.52400       15.7154    
   1.52500       15.7138    
   1.52600       15.7123    
   1.52700       15.7107    
   1.52800       15.7091    
   1.52900       15.7076    
   1.53000       15.7060    
   1.53100       15.7045    
   1.53200       15.7029    
   1.53300       15.7014    
   1.53400       15.6998    
   1.53500       15.6983    
   1.53600       15.6967    
   1.53700       15.6952    
   1.53800       15.6936    
   1.53900       15.6921    
   1.54000       15.6905    
   1.54100       15.6890    
   1.54200       15.6875    
   1.54300       15.6859    
   1.54400       15.6844    
   1.54500       15.6829    
   1.54600       15.6813    
   1.54700       15.6798    
   1.54800       15.6783    
   1.54900       15.6767    
   1.55000       15.6752    
   1.55100       15.6737    
   1.55200       15.6722    
   1.55300       15.6706    
   1.55400       15.6691    
   1.55500       15.6676    
   1.55600       15.6661    
   1.55700       15.6646    
   1.55800       15.6630    
   1.55900       15.6615    
   1.56000       15.6600    
   1.56100       15.6585    
   1.56200       15.6570    
   1.56300       15.6555    
   1.56400       15.6540    
   1.56500       15.6525    
   1.56600       15.6510    
   1.56700       15.6495    
   1.56800       15.6480    
   1.56900       15.6465    
   1.57000       15.6450    
   1.57100       15.6435    
   1.57200       15.6420    
   1.57300       15.6405    
   1.57400       15.6390    
   1.57500       15.6375    
   1.57600       15.6360    
   1.57700       15.6345    
   1.57800       15.6331    
   1.57900       15.6316    
   1.58000       15.6301    
   1.58100       15.6286    
   1.58200       15.6271    
   1.58300       15.6256    
   1.58400       15.6242    
   1.58500       15.6227    
   1.58600       15.6212    
   1.58700       15.6197    
   1.58800       15.6183    
   1.58900       15.6168    
   1.59000       15.6153    
   1.59100       15.6139    
   1.59200       15.6124    
   1.59300       15.6109    
   1.59400       15.6095    
   1.59500       15.6080    
   1.59600       15.6066    
   1.59700       15.6051    
   1.59800       15.6036    
   1.59900       15.6022    
   1.60000       15.6007    
   1.60100       15.5993    
   1.60200       15.5978    
   1.60300       15.5964    
   1.60400       15.5949    
   1.60500       15.5935    
   1.60600       15.5920    
   1.60700       15.5906    
   1.60800       15.5892    
   1.60900       15.5877    
   1.61000       15.5863    
   1.61100       15.5848    
   1.61200       15.5834    
   1.61300       15.5820    
   1.61400       15.5805    
   1.61500       15.5791    
   1.61600       15.5777    
   1.61700       15.5762    
   1.61800       15.5748    
   1.61900       15.5734    
   1.62000       15.5719    
   1.62100       15.5705    
   1.62200       15.5691    
   1.62300       15.5677    
   1.62400       15.5663    
   1.62500       15.5648    
   1.62600       15.5634    
   1.62700       15.5620    
   1.62800       15.5606    
   1.62900       15.5592    
   1.63000       15.5578    
   1.63100       15.5564    
   1.63200       15.5549    
   1.63300       15.5535    
   1.63400       15.5521    
   1.63500       15.5507    
   1.63600       15.5493    
   1.63700       15.5479    
   1.63800       15.5465    
   1.63900       15.5451    
   1.64000       15.5437    
   1.64100       15.5423    
   1.64200       15.5409    
   1.64300       15.5395    
   1.64400       15.5381    
   1.64500       15.5367    
   1.64600       15.5354    
   1.64700       15.5340    
   1.64800       15.5326    
   1.64900       15.5312    
   1.65000       15.5298    
   1.65100       15.5284    
   1.65200       15.5270    
   1.65300       15.5257    
   1.65400       15.5243    
   1.65500       15.5229    
   1.65600       15.5215    
   1.65700       15.5202    
   1.65800       15.5188    
   1.65900       15.5174    
   1.66000       15.5160    
   1.66100       15.5147    
   1.66200       15.5133    
   1.66300       15.5119    
   1.66400       15.5106    
   1.66500       15.5092    
   1.66600       15.5078    
   1.66700       15.5065    
   1.66800       15.5051    
   1.66900       15.5038    
   1.67000       15.5024    
   1.67100       15.5010    
   1.67200       15.4997    
   1.67300       15.4983    
   1.67400       15.4970    
   1.67500       15.4956    
   1.67600       15.4943    
   1.67700       15.4929    
   1.67800       15.4916    
   1.67900       15.4902    
   1.68000       15.4889    
   1.68100       15.4875    
   1.68200       15.4862    
   1.68300       15.4849    
   1.68400       15.4835    
   1.68500       15.4822    
   1.68600       15.4808    
   1.68700       15.4795    
   1.68800       15.4782    
   1.68900       15.4768    
   1.69000       15.4755    
   1.69100       15.4742    
   1.69200       15.4728    
   1.69300       15.4715    
   1.69400       15.4702    
   1.69500       15.4689    
   1.69600       15.4675    
   1.69700       15.4662    
   1.69800       15.4649    
   1.69900       15.4636    
   1.70000       15.4623    
   1.70100       15.4609    
   1.70200       15.4596    
   1.70300       15.4583    
   1.70400       15.4570    
   1.70500       15.4557    
   1.70600       15.4544    
   1.70700       15.4531    
   1.70800       15.4518    
   1.70900       15.4504    
   1.71000       15.4491    
   1.71100       15.4478    
   1.71200       15.4465    
   1.71300       15.4452    
   1.71400       15.4439    
   1.71500       15.4426    
   1.71600       15.4413    
   1.71700       15.4400    
   1.71800       15.4387    
   1.71900       15.4374    
   1.72000       15.4361    
   1.72100       15.4349    
   1.72200       15.4336    
   1.72300       15.4323    
   1.72400       15.4310    
   1.72500       15.4297    
   1.72600       15.4284    
   1.72700       15.4271    
   1.72800       15.4258    
   1.72900       15.4246    
   1.73000       15.4233    
   1.73100       15.4220    
   1.73200       15.4207    
   1.73300       15.4194    
   1.73400       15.4182    
   1.73500       15.4169    
   1.73600       15.4156    
   1.73700       15.4143    
   1.73800       15.4131    
   1.73900       15.4118    
   1.74000       15.4105    
   1.74100       15.4093    
   1.74200       15.4080    
   1.74300       15.4067    
   1.74400       15.4055    
   1.74500       15.4042    
   1.74600       15.4029    
   1.74700       15.4017    
   1.74800       15.4004    
   1.74900       15.3992    
   1.75000       15.3979    
   1.75100       15.3967    
   1.75200       15.3954    
   1.75300       15.3942    
   1.75400       15.3929    
   1.75500       15.3916    
   1.75600       15.3904    
   1.75700       15.3892    
   1.75800       15.3879    
   1.75900       15.3867    
   1.76000       15.3854    
   1.76100       15.3842    
   1.76200       15.3829    
   1.76300       15.3817    
   1.76400       15.3805    
   1.76500       15.3792    
   1.76600       15.3780    
   1.76700       15.3767    
   1.76800       15.3755    
   1.76900       15.3743    
   1.77000       15.3730    
   1.77100       15.3718    
   1.77200       15.3706    
   1.77300       15.3693    
   1.77400       15.3681    
   1.77500       15.3669    
   1.77600       15.3657    
   1.77700       15.3644    
   1.77800       15.3632    
   1.77900       15.3620    
   1.78000       15.3608    
   1.78100       15.3596    
   1.78200       15.3583    
   1.78300       15.3571    
   1.78400       15.3559    
   1.78500       15.3547    
   1.78600       15.3535    
   1.78700       15.3523    
   1.78800       15.3511    
   1.78900       15.3499    
   1.79000       15.3486    
   1.79100       15.3474    
   1.79200       15.3462    
   1.79300       15.3450    
   1.79400       15.3438    
   1.79500       15.3426    
   1.79600       15.3414    
   1.79700       15.3402    
   1.79800       15.3390    
   1.79900       15.3378    
   1.80000       15.3366    
   1.80100       15.3354    
   1.80200       15.3342    
   1.80300       15.3330    
   1.80400       15.3318    
   1.80500       15.3307    
   1.80600       15.3295    
   1.80700       15.3283    
   1.80800       15.3271    
   1.80900       15.3259    
   1.81000       15.3247    
   1.81100       15.3235    
   1.81200       15.3223    
   1.81300       15.3212    
   1.81400       15.3200    
   1.81500       15.3188    
   1.81600       15.3176    
   1.81700       15.3164    
   1.81800       15.3153    
   1.81900       15.3141    
   1.82000       15.3129    
   1.82100       15.3118    
   1.82200       15.3106    
   1.82300       15.3094    
   1.82400       15.3082    
   1.82500       15.3071    
   1.82600       15.3059    
   1.82700       15.3047    
   1.82800       15.3036    
   1.82900       15.3024    
   1.83000       15.3012    
   1.83100       15.3001    
   1.83200       15.2989    
   1.83300       15.2978    
   1.83400       15.2966    
   1.83500       15.2955    
   1.83600       15.2943    
   1.83700       15.2931    
   1.83800       15.2920    
   1.83900       15.2908    
   1.84000       15.2897    
   1.84100       15.2885    
   1.84200       15.2874    
   1.84300       15.2862    
   1.84400       15.2851    
   1.84500       15.2839    
   1.84600       15.2828    
   1.84700       15.2817    
   1.84800       15.2805    
   1.84900       15.2794    
   1.85000       15.2782    
   1.85100       15.2771    
   1.85200       15.2760    
   1.85300       15.2748    
   1.85400       15.2737    
   1.85500       15.2725    
   1.85600       15.2714    
   1.85700       15.2703    
   1.85800       15.2692    
   1.85900       15.2680    
   1.86000       15.2669    
   1.86100       15.2658    
   1.86200       15.2646    
   1.86300       15.2635    
   1.86400       15.2624    
   1.86500       15.2613    
   1.86600       15.2601    
   1.86700       15.2590    
   1.86800       15.2579    
   1.86900       15.2568    
   1.87000       15.2557    
   1.87100       15.2545    
   1.87200       15.2534    
   1.87300       15.2523    
   1.87400       15.2512    
   1.87500       15.2501    
   1.87600       15.2490    
   1.87700       15.2479    
   1.87800       15.2468    
   1.87900       15.2456    
   1.88000       15.2445    
   1.88100       15.2434    
   1.88200       15.2423    
   1.88300       15.2412    
   1.88400       15.2401    
   1.88500       15.2390    
   1.88600       15.2379    
   1.88700       15.2368    
   1.88800       15.2357    
   1.88900       15.2346    
   1.89000       15.2335    
   1.89100       15.2324    
   1.89200       15.2313    
   1.89300       15.2302    
   1.89400       15.2291    
   1.89500       15.2281    
   1.89600       15.2270    
   1.89700       15.2259    
   1.89800       15.2248    
   1.89900       15.2237    
   1.90000       15.2226    
   1.90100       15.2215    
   1.90200       15.2204    
   1.90300       15.2194    
   1.90400       15.2183    
   1.90500       15.2172    
   1.90600       15.2161    
   1.90700       15.2150    
   1.90800       15.2140    
   1.90900       15.2129    
   1.91000       15.2118    
   1.91100       15.2107    
   1.91200       15.2097    
   1.91300       15.2086    
   1.91400       15.2075    
   1.91500       15.2064    
   1.91600       15.2054    
   1.91700       15.2043    
   1.91800       15.2032    
   1.91900       15.2022    
   1.92000       15.2011    
   1.92100       15.2000    
   1.92200       15.1990    
   1.92300       15.1979    
   1.92400       15.1969    
   1.92500       15.1958    
   1.92600       15.1947    
   1.92700       15.1937    
   1.92800       15.1926    
   1.92900       15.1916    
   1.93000       15.1905    
   1.93100       15.1895    
   1.93200       15.1884    
   1.93300       15.1874    
   1.93400       15.1863    
   1.93500       15.1853    
   1.93600       15.1842    
   1.93700       15.1832    
   1.93800       15.1821    
   1.93900       15.1811    
   1.94000       15.1800    
   1.94100       15.1790    
   1.94200       15.1779    
   1.94300       15.1769    
   1.94400       15.1759    
   1.94500       15.1748    
   1.94600       15.1738    
   1.94700       15.1727    
   1.94800       15.1717    
   1.94900       15.1707    
   1.95000       15.1696    
   1.95100       15.1686    
   1.95200       15.1676    
   1.95300       15.1665    
   1.95400       15.1655    
   1.95500       15.1645    
   1.95600       15.1634    
   1.95700       15.1624    
   1.95800       15.1614    
   1.95900       15.1604    
   1.96000       15.1593    
   1.96100       15.1583    
   1.96200       15.1573    
   1.96300       15.1563    
   1.96400       15.1552    
   1.96500       15.1542    
   1.96600       15.1532    
   1.96700       15.1522    
   1.96800       15.1512    
   1.96900       15.1502    
   1.97000       15.1491    
   1.97100       15.1481    
   1.97200       15.1471    
   1.97300       15.1461    
   1.97400       15.1451    
   1.97500       15.1441    
   1.97600       15.1431    
   1.97700       15.1421    
   1.97800       15.1411    
   1.97900       15.1401    
   1.98000       15.1391    
   1.98100       15.1380    
   1.98200       15.1370    
   1.98300       15.1360    
   1.98400       15.1350    
   1.98500       15.1340    
   1.98600       15.1330    
   1.98700       15.1320    
   1.98800       15.1310    
   1.98900       15.1301    
   1.99000       15.1291    
   1.99100       15.1281    
   1.99200       15.1271    
   1.99300       15.1261    
   1.99400       15.1251    
   1.99500       15.1241    
   1.99600       15.1231    
   1.99700       15.1221    
   1.99800       15.1211    
   1.99900       15.1201    
   2.00000       15.1192    
   2.00100       15.1182    
   2.00200       15.1172    
   2.00300       15.1162    
   2.00400       15.1152    
   2.00500       15.1142    
   2.00600       15.1133    
   2.00700       15.1123    
   2.00800       15.1113    
   2.00900       15.1103    
   2.01000       15.1094    
   2.01100       15.1084    
   2.01200       15.1074    
   2.01300       15.1064    
   2.01400       15.1055    
   2.01500       15.1045    
   2.01600       15.1035    
   2.01700       15.1026    
   2.01800       15.1016    
   2.01900       15.1006    
   2.02000       15.0996    
   2.02100       15.0987    
   2.02200       15.0977    
   2.02300       15.0968    
   2.02400       15.0958    
   2.02500       15.0948    
   2.02600       15.0939    
   2.02700       15.0929    
   2.02800       15.0920    
   2.02900       15.0910    
   2.03000       15.0900    
   2.03100       15.0891    
   2.03200       15.0881    
   2.03300       15.0872    
   2.03400       15.0862    
   2.03500       15.0853    
   2.03600       15.0843    
   2.03700       15.0834    
   2.03800       15.0824    
   2.03900       15.0815    
   2.04000       15.0805    
   2.04100       15.0796    
   2.04200       15.0786    
   2.04300       15.0777    
   2.04400       15.0767    
   2.04500       15.0758    
   2.04600       15.0748    
   2.04700       15.0739    
   2.04800       15.0730    
   2.04900       15.0720    
   2.05000       15.0711    
   2.05100       15.0701    
   2.05200       15.0692    
   2.05300       15.0683    
   2.05400       15.0673    
   2.05500       15.0664    
   2.05600       15.0655    
   2.05700       15.0645    
   2.05800       15.0636    
   2.05900       15.0627    
   2.06000       15.0617    
   2.06100       15.0608    
   2.06200       15.0599    
   2.06300       15.0590    
   2.06400       15.0580    
   2.06500       15.0571    
   2.06600       15.0562    
   2.06700       15.0553    
   2.06800       15.0543    
   2.06900       15.0534    
   2.07000       15.0525    
   2.07100       15.0516    
   2.07200       15.0507    
   2.07300       15.0497    
   2.07400       15.0488    
   2.07500       15.0479    
   2.07600       15.0470    
   2.07700       15.0461    
   2.07800       15.0452    
   2.07900       15.0443    
   2.08000       15.0433    
   2.08100       15.0424    
   2.08200       15.0415    
   2.08300       15.0406    
   2.08400       15.0397    
   2.08500       15.0388    
   2.08600       15.0379    
   2.08700       15.0370    
   2.08800       15.0361    
   2.08900       15.0352    
   2.09000       15.0343    
   2.09100       15.0334    
   2.09200       15.0325    
   2.09300       15.0316    
   2.09400       15.0307    
   2.09500       15.0298    
   2.09600       15.0289    
   2.09700       15.0280    
   2.09800       15.0271    
   2.09900       15.0262    
   2.10000       15.0253    
   2.10100       15.0244    
   2.10200       15.0235    
   2.10300       15.0226    
   2.10400       15.0217    
   2.10500       15.0208    
   2.10600       15.0200    
   2.10700       15.0191    
   2.10800       15.0182    
   2.10900       15.0173    
   2.11000       15.0164    
   2.11100       15.0155    
   2.11200       15.0146    
   2.11300       15.0138    
   2.11400       15.0129    
   2.11500       15.0120    
   2.11600       15.0111    
   2.11700       15.0102    
   2.11800       15.0094    
   2.11900       15.0085    
   2.12000       15.0076    
   2.12100       15.0067    
   2.12200       15.0058    
   2.12300       15.0050    
   2.12400       15.0041    
   2.12500       15.0032    
   2.12600       15.0024    
   2.12700       15.0015    
   2.12800       15.0006    
   2.12900       14.9997    
   2.13000       14.9989    
   2.13100       14.9980    
   2.13200       14.9971    
   2.13300       14.9963    
   2.13400       14.9954    
   2.13500       14.9946    
   2.13600       14.9937    
   2.13700       14.9928    
   2.13800       14.9920    
   2.13900       14.9911    
   2.14000       14.9902    
   2.14100       14.9894    
   2.14200       14.9885    
   2.14300       14.9877    
   2.14400       14.9868    
   2.14500       14.9860    
   2.14600       14.9851    
   2.14700       14.9842    
   2.14800       14.9834    
   2.14900       14.9825    
   2.15000       14.9817    
   2.15100       14.9808    
   2.15200       14.9800    
   2.15300       14.9791    
   2.15400       14.9783    
   2.15500       14.9774    
   2.15600       14.9766    
   2.15700       14.9758    
   2.15800       14.9749    
   2.15900       14.9741    
   2.16000       14.9732    
   2.16100       14.9724    
   2.16200       14.9715    
   2.16300       14.9707    
   2.16400       14.9699    
   2.16500       14.9690    
   2.16600       14.9682    
   2.16700       14.9673    
   2.16800       14.9665    
   2.16900       14.9657    
   2.17000       14.9648    
   2.17100       14.9640    
   2.17200       14.9632    
   2.17300       14.9623    
   2.17400       14.9615    
   2.17500       14.9607    
   2.17600       14.9598    
   2.17700       14.9590    
   2.17800       14.9582    
   2.17900       14.9574    
   2.18000       14.9565    
   2.18100       14.9557    
   2.18200       14.9549    
   2.18300       14.9541    
   2.18400       14.9532    
   2.18500       14.9524    
   2.18600       14.9516    
   2.18700       14.9508    
   2.18800       14.9499    
   2.18900       14.9491    
   2.19000       14.9483    
   2.19100       14.9475    
   2.19200       14.9467    
   2.19300       14.9459    
   2.19400       14.9450    
   2.19500       14.9442    
   2.19600       14.9434    
   2.19700       14.9426    
   2.19800       14.9418    
   2.19900       14.9410    
   2.20000       14.9402    
   2.20100       14.9394    
   2.20200       14.9385    
   2.20300       14.9377    
   2.20400       14.9369    
   2.20500       14.9361    
   2.20600       14.9353    
   2.20700       14.9345    
   2.20800       14.9337    
   2.20900       14.9329    
   2.21000       14.9321    
   2.21100       14.9313    
   2.21200       14.9305    
   2.21300       14.9297    
   2.21400       14.9289    
   2.21500       14.9281    
   2.21600       14.9273    
   2.21700       14.9265    
   2.21800       14.9257    
   2.21900       14.9249    
   2.22000       14.9241    
   2.22100       14.9233    
   2.22200       14.9225    
   2.22300       14.9217    
   2.22400       14.9209    
   2.22500       14.9202    
   2.22600       14.9194    
   2.22700       14.9186    
   2.22800       14.9178    
   2.22900       14.9170    
   2.23000       14.9162    
   2.23100       14.9154    
   2.23200       14.9146    
   2.23300       14.9139    
   2.23400       14.9131    
   2.23500       14.9123    
   2.23600       14.9115    
   2.23700       14.9107    
   2.23800       14.9099    
   2.23900       14.9092    
   2.24000       14.9084    
   2.24100       14.9076    
   2.24200       14.9068    
   2.24300       14.9060    
   2.24400       14.9053    
   2.24500       14.9045    
   2.24600       14.9037    
   2.24700       14.9029    
   2.24800       14.9022    
   2.24900       14.9014    
   2.25000       14.9006    
   2.25100       14.8999    
   2.25200       14.8991    
   2.25300       14.8983    
   2.25400       14.8975    
   2.25500       14.8968    
   2.25600       14.8960    
   2.25700       14.8952    
   2.25800       14.8945    
   2.25900       14.8937    
   2.26000       14.8929    
   2.26100       14.8922    
   2.26200       14.8914    
   2.26300       14.8907    
   2.26400       14.8899    
   2.26500       14.8891    
   2.26600       14.8884    
   2.26700       14.8876    
   2.26800       14.8869    
   2.26900       14.8861    
   2.27000       14.8853    
   2.27100       14.8846    
   2.27200       14.8838    
   2.27300       14.8831    
   2.27400       14.8823    
   2.27500       14.8816    
   2.27600       14.8808    
   2.27700       14.8801    
   2.27800       14.8793    
   2.27900       14.8786    
   2.28000       14.8778    
   2.28100       14.8771    
   2.28200       14.8763    
   2.28300       14.8756    
   2.28400       14.8748    
   2.28500       14.8741    
   2.28600       14.8733    
   2.28700       14.8726    
   2.28800       14.8718    
   2.28900       14.8711    
   2.29000       14.8704    
   2.29100       14.8696    
   2.29200       14.8689    
   2.29300       14.8681    
   2.29400       14.8674    
   2.29500       14.8667    
   2.29600       14.8659    
   2.29700       14.8652    
   2.29800       14.8645    
   2.29900       14.8637    
   2.30000       14.8630    
   2.30100       14.8622    
   2.30200       14.8615    
   2.30300       14.8608    
   2.30400       14.8601    
   2.30500       14.8593    
   2.30600       14.8586    
   2.30700       14.8579    
   2.30800       14.8571    
   2.30900       14.8564    
   2.31000       14.8557    
   2.31100       14.8549    
   2.31200       14.8542    
   2.31300       14.8535    
   2.31400       14.8528    
   2.31500       14.8520    
   2.31600       14.8513    
   2.31700       14.8506    
   2.31800       14.8499    
   2.31900       14.8492    
   2.32000       14.8484    
   2.32100       14.8477    
   2.32200       14.8470    
   2.32300       14.8463    
   2.32400       14.8456    
   2.32500       14.8448    
   2.32600       14.8441    
   2.32700       14.8434    
   2.32800       14.8427    
   2.32900       14.8420    
   2.33000       14.8413    
   2.33100       14.8406    
   2.33200       14.8398    
   2.33300       14.8391    
   2.33400       14.8384    
   2.33500       14.8377    
   2.33600       14.8370    
   2.33700       14.8363    
   2.33800       14.8356    
   2.33900       14.8349    
   2.34000       14.8342    
   2.34100       14.8335    
   2.34200       14.8328    
   2.34300       14.8321    
   2.34400       14.8314    
   2.34500       14.8307    
   2.34600       14.8299    
   2.34700       14.8292    
   2.34800       14.8285    
   2.34900       14.8278    
   2.35000       14.8271    
   2.35100       14.8264    
   2.35200       14.8258    
   2.35300       14.8251    
   2.35400       14.8244    
   2.35500       14.8237    
   2.35600       14.8230    
   2.35700       14.8223    
   2.35800       14.8216    
   2.35900       14.8209    
   2.36000       14.8202    
   2.36100       14.8195    
   2.36200       14.8188    
   2.36300       14.8181    
   2.36400       14.8174    
   2.36500       14.8167    
   2.36600       14.8160    
   2.36700       14.8154    
   2.36800       14.8147    
   2.36900       14.8140    
   2.37000       14.8133    
   2.37100       14.8126    
   2.37200       14.8119    
   2.37300       14.8112    
   2.37400       14.8106    
   2.37500       14.8099    
   2.37600       14.8092    
   2.37700       14.8085    
   2.37800       14.8078    
   2.37900       14.8072    
   2.38000       14.8065    
   2.38100       14.8058    
   2.38200       14.8051    
   2.38300       14.8044    
   2.38400       14.8038    
   2.38500       14.8031    
   2.38600       14.8024    
   2.38700       14.8017    
   2.38800       14.8011    
   2.38900       14.8004    
   2.39000       14.7997    
   2.39100       14.7991    
   2.39200       14.7984    
   2.39300       14.7977    
   2.39400       14.7970    
   2.39500       14.7964    
   2.39600       14.7957    
   2.39700       14.7950    
   2.39800       14.7944    
   2.39900       14.7937    
   2.40000       14.7930    
   2.40100       14.7924    
   2.40200       14.7917    
   2.40300       14.7910    
   2.40400       14.7904    
   2.40500       14.7897    
   2.40600       14.7891    
   2.40700       14.7884    
   2.40800       14.7877    
   2.40900       14.7871    
   2.41000       14.7864    
   2.41100       14.7858    
   2.41200       14.7851    
   2.41300       14.7844    
   2.41400       14.7838    
   2.41500       14.7831    
   2.41600       14.7825    
   2.41700       14.7818    
   2.41800       14.7812    
   2.41900       14.7805    
   2.42000       14.7799    
   2.42100       14.7792    
   2.42200       14.7786    
   2.42300       14.7779    
   2.42400       14.7773    
   2.42500       14.7766    
   2.42600       14.7760    
   2.42700       14.7753    
   2.42800       14.7747    
   2.42900       14.7740    
   2.43000       14.7734    
   2.43100       14.7727    
   2.43200       14.7721    
   2.43300       14.7714    
   2.43400       14.7708    
   2.43500       14.7701    
   2.43600       14.7695    
   2.43700       14.7689    
   2.43800       14.7682    
   2.43900       14.7676    
   2.44000       14.7669    
   2.44100       14.7663    
   2.44200       14.7657    
   2.44300       14.7650    
   2.44400       14.7644    
   2.44500       14.7638    
   2.44600       14.7631    
   2.44700       14.7625    
   2.44800       14.7618    
   2.44900       14.7612    
   2.45000       14.7606    
   2.45100       14.7599    
   2.45200       14.7593    
   2.45300       14.7587    
   2.45400       14.7581    
   2.45500       14.7574    
   2.45600       14.7568    
   2.45700       14.7562    
   2.45800       14.7555    
   2.45900       14.7549    
   2.46000       14.7543    
   2.46100       14.7537    
   2.46200       14.7530    
   2.46300       14.7524    
   2.46400       14.7518    
   2.46500       14.7512    
   2.46600       14.7505    
   2.46700       14.7499    
   2.46800       14.7493    
   2.46900       14.7487    
   2.47000       14.7480    
   2.47100       14.7474    
   2.47200       14.7468    
   2.47300       14.7462    
   2.47400       14.7456    
   2.47500       14.7449    
   2.47600       14.7443    
   2.47700       14.7437    
   2.47800       14.7431    
   2.47900       14.7425    
   2.48000       14.7419    
   2.48100       14.7412    
   2.48200       14.7406    
   2.48300       14.7400    
   2.48400       14.7394    
   2.48500       14.7388    
   2.48600       14.7382    
   2.48700       14.7376    
   2.48800       14.7370    
   2.48900       14.7364    
   2.49000       14.7357    
   2.49100       14.7351    
   2.49200       14.7345    
   2.49300       14.7339    
   2.49400       14.7333    
   2.49500       14.7327    
   2.49600       14.7321    
   2.49700       14.7315    
   2.49800       14.7309    
   2.49900       14.7303    
   2.50000       14.7297    
   2.50100       14.7291    
   2.50200       14.7285    
   2.50300       14.7279    
   2.50400       14.7273    
   2.50500       14.7267    
   2.50600       14.7261    
   2.50700       14.7255    
   2.50800       14.7249    
   2.50900       14.7243    
   2.51000       14.7237    
   2.51100       14.7231    
   2.51200       14.7225    
   2.51300       14.7219    
   2.51400       14.7213    
   2.51500       14.7207    
   2.51600       14.7201    
   2.51700       14.7195    
   2.51800       14.7189    
   2.51900       14.7184    
   2.52000       14.7178    
   2.52100       14.7172    
   2.52200       14.7166    
   2.52300       14.7160    
   2.52400       14.7154    
   2.52500       14.7148    
   2.52600       14.7142    
   2.52700       14.7136    
   2.52800       14.7131    
   2.52900       14.7125    
   2.53000       14.7119    
   2.53100       14.7113    
   2.53200       14.7107    
   2.53300       14.7101    
   2.53400       14.7096    
   2.53500       14.7090    
   2.53600       14.7084    
   2.53700       14.7078    
   2.53800       14.7072    
   2.53900       14.7066    
   2.54000       14.7061    
   2.54100       14.7055    
   2.54200       14.7049    
   2.54300       14.7043    
   2.54400       14.7038    
   2.54500       14.7032    
   2.54600       14.7026    
   2.54700       14.7020    
   2.54800       14.7015    
   2.54900       14.7009    
   2.55000       14.7003    
   2.55100       14.6997    
   2.55200       14.6992    
   2.55300       14.6986    
   2.55400       14.6980    
   2.55500       14.6975    
   2.55600       14.6969    
   2.55700       14.6963    
   2.55800       14.6957    
   2.55900       14.6952    
   2.56000       14.6946    
   2.56100       14.6940    
   2.56200       14.6935    
   2.56300       14.6929    
   2.56400       14.6923    
   2.56500       14.6918    
   2.56600       14.6912    
   2.56700       14.6906    
   2.56800       14.6901    
   2.56900       14.6895    
   2.57000       14.6890    
   2.57100       14.6884    
   2.57200       14.6878    
   2.57300       14.6873    
   2.57400       14.6867    
   2.57500       14.6862    
   2.57600       14.6856    
   2.57700       14.6850    
   2.57800       14.6845    
   2.57900       14.6839    
   2.58000       14.6834    
   2.58100       14.6828    
   2.58200       14.6823    
   2.58300       14.6817    
   2.58400       14.6812    
   2.58500       14.6806    
   2.58600       14.6800    
   2.58700       14.6795    
   2.58800       14.6789    
   2.58900       14.6784    
   2.59000       14.6778    
   2.59100       14.6773    
   2.59200       14.6767    
   2.59300       14.6762    
   2.59400       14.6756    
   2.59500       14.6751    
   2.59600       14.6745    
   2.59700       14.6740    
   2.59800       14.6735    
   2.59900       14.6729    
   2.60000       14.6724    
   2.60100       14.6718    
   2.60200       14.6713    
   2.60300       14.6707    
   2.60400       14.6702    
   2.60500       14.6696    
   2.60600       14.6691    
   2.60700       14.6686    
   2.60800       14.6680    
   2.60900       14.6675    
   2.61000       14.6669    
   2.61100       14.6664    
   2.61200       14.6659    
   2.61300       14.6653    
   2.61400       14.6648    
   2.61500       14.6642    
   2.61600       14.6637    
   2.61700       14.6632    
   2.61800       14.6626    
   2.61900       14.6621    
   2.62000       14.6616    
   2.62100       14.6610    
   2.62200       14.6605    
   2.62300       14.6600    
   2.62400       14.6594    
   2.62500       14.6589    
   2.62600       14.6584    
   2.62700       14.6578    
   2.62800       14.6573    
   2.62900       14.6568    
   2.63000       14.6563    
   2.63100       14.6557    
   2.63200       14.6552    
   2.63300       14.6547    
   2.63400       14.6541    
   2.63500       14.6536    
   2.63600       14.6531    
   2.63700       14.6526    
   2.63800       14.6520    
   2.63900       14.6515    
   2.64000       14.6510    
   2.64100       14.6505    
   2.64200       14.6499    
   2.64300       14.6494    
   2.64400       14.6489    
   2.64500       14.6484    
   2.64600       14.6479    
   2.64700       14.6473    
   2.64800       14.6468    
   2.64900       14.6463    
   2.65000       14.6458    
   2.65100       14.6453    
   2.65200       14.6447    
   2.65300       14.6442    
   2.65400       14.6437    
   2.65500       14.6432    
   2.65600       14.6427    
   2.65700       14.6422    
   2.65800       14.6416    
   2.65900       14.6411    
   2.66000       14.6406    
   2.66100       14.6401    
   2.66200       14.6396    
   2.66300       14.6391    
   2.66400       14.6386    
   2.66500       14.6381    
   2.66600       14.6376    
   2.66700       14.6370    
   2.66800       14.6365    
   2.66900       14.6360    
   2.67000       14.6355    
   2.67100       14.6350    
   2.67200       14.6345    
   2.67300       14.6340    
   2.67400       14.6335    
   2.67500       14.6330    
   2.67600       14.6325    
   2.67700       14.6320    
   2.67800       14.6315    
   2.67900       14.6310    
   2.68000       14.6305    
   2.68100       14.6300    
   2.68200       14.6295    
   2.68300       14.6290    
   2.68400       14.6285    
   2.68500       14.6280    
   2.68600       14.6275    
   2.68700       14.6270    
   2.68800       14.6265    
   2.68900       14.6260    
   2.69000       14.6255    
   2.69100       14.6250    
   2.69200       14.6245    
   2.69300       14.6240    
   2.69400       14.6235    
   2.69500       14.6230    
   2.69600       14.6225    
   2.69700       14.6220    
   2.69800       14.6215    
   2.69900       14.6210    
   2.70000       14.6205    
   2.70100       14.6200    
   2.70200       14.6195    
   2.70300       14.6190    
   2.70400       14.6185    
   2.70500       14.6180    
   2.70600       14.6176    
   2.70700       14.6171    
   2.70800       14.6166    
   2.70900       14.6161    
   2.71000       14.6156    
   2.71100       14.6151    
   2.71200       14.6146    
   2.71300       14.6141    
   2.71400       14.6137    
   2.71500       14.6132    
   2.71600       14.6127    
   2.71700       14.6122    
   2.71800       14.6117    
   2.71900       14.6112    
   2.72000       14.6107    
   2.72100       14.6103    
   2.72200       14.6098    
   2.72300       14.6093    
   2.72400       14.6088    
   2.72500       14.6083    
   2.72600       14.6079    
   2.72700       14.6074    
   2.72800       14.6069    
   2.72900       14.6064    
   2.73000       14.6059    
   2.73100       14.6055    
   2.73200       14.6050    
   2.73300       14.6045    
   2.73400       14.6040    
   2.73500       14.6036    
   2.73600       14.6031    
   2.73700       14.6026    
   2.73800       14.6021    
   2.73900       14.6017    
   2.74000       14.6012    
   2.74100       14.6007    
   2.74200       14.6002    
   2.74300       14.5998    
   2.74400       14.5993    
   2.74500       14.5988    
   2.74600       14.5984    
   2.74700       14.5979    
   2.74800       14.5974    
   2.74900       14.5969    
   2.75000       14.5965    
   2.75100       14.5960    
   2.75200       14.5955    
   2.75300       14.5951    
   2.75400       14.5946    
   2.75500       14.5941    
   2.75600       14.5937    
   2.75700       14.5932    
   2.75800       14.5927    
   2.75900       14.5923    
   2.76000       14.5918    
   2.76100       14.5913    
   2.76200       14.5909    
   2.76300       14.5904    
   2.76400       14.5900    
   2.76500       14.5895    
   2.76600       14.5890    
   2.76700       14.5886    
   2.76800       14.5881    
   2.76900       14.5877    
   2.77000       14.5872    
   2.77100       14.5867    
   2.77200       14.5863    
   2.77300       14.5858    
   2.77400       14.5854    
   2.77500       14.5849    
   2.77600       14.5845    
   2.77700       14.5840    
   2.77800       14.5835    
   2.77900       14.5831    
   2.78000       14.5826    
   2.78100       14.5822    
   2.78200       14.5817    
   2.78300       14.5813    
   2.78400       14.5808    
   2.78500       14.5804    
   2.78600       14.5799    
   2.78700       14.5795    
   2.78800       14.5790    
   2.78900       14.5786    
   2.79000       14.5781    
   2.79100       14.5777    
   2.79200       14.5772    
   2.79300       14.5768    
   2.79400       14.5763    
   2.79500       14.5759    
   2.79600       14.5754    
   2.79700       14.5750    
   2.79800       14.5745    
   2.79900       14.5741    
   2.80000       14.5736    
   2.80100       14.5732    
   2.80200       14.5727    
   2.80300       14.5723    
   2.80400       14.5719    
   2.80500       14.5714    
   2.80600       14.5710    
   2.80700       14.5705    
   2.80800       14.5701    
   2.80900       14.5696    
   2.81000       14.5692    
   2.81100       14.5688    
   2.81200       14.5683    
   2.81300       14.5679    
   2.81400       14.5674    
   2.81500       14.5670    
   2.81600       14.5666    
   2.81700       14.5661    
   2.81800       14.5657    
   2.81900       14.5653    
   2.82000       14.5648    
   2.82100       14.5644    
   2.82200       14.5639    
   2.82300       14.5635    
   2.82400       14.5631    
   2.82500       14.5626    
   2.82600       14.5622    
   2.82700       14.5618    
   2.82800       14.5613    
   2.82900       14.5609    
   2.83000       14.5605    
   2.83100       14.5600    
   2.83200       14.5596    
   2.83300       14.5592    
   2.83400       14.5588    
   2.83500       14.5583    
   2.83600       14.5579    
   2.83700       14.5575    
   2.83800       14.5570    
   2.83900       14.5566    
   2.84000       14.5562    
   2.84100       14.5558    
   2.84200       14.5553    
   2.84300       14.5549    
   2.84400       14.5545    
   2.84500       14.5540    
   2.84600       14.5536    
   2.84700       14.5532    
   2.84800       14.5528    
   2.84900       14.5524    
   2.85000       14.5519    
   2.85100       14.5515    
   2.85200       14.5511    
   2.85300       14.5507    
   2.85400       14.5502    
   2.85500       14.5498    
   2.85600       14.5494    
   2.85700       14.5490    
   2.85800       14.5486    
   2.85900       14.5481    
   2.86000       14.5477    
   2.86100       14.5473    
   2.86200       14.5469    
   2.86300       14.5465    
   2.86400       14.5460    
   2.86500       14.5456    
   2.86600       14.5452    
   2.86700       14.5448    
   2.86800       14.5444    
   2.86900       14.5440    
   2.87000       14.5436    
   2.87100       14.5431    
   2.87200       14.5427    
   2.87300       14.5423    
   2.87400       14.5419    
   2.87500       14.5415    
   2.87600       14.5411    
   2.87700       14.5407    
   2.87800       14.5402    
   2.87900       14.5398    
   2.88000       14.5394    
   2.88100       14.5390    
   2.88200       14.5386    
   2.88300       14.5382    
   2.88400       14.5378    
   2.88500       14.5374    
   2.88600       14.5370    
   2.88700       14.5366    
   2.88800       14.5362    
   2.88900       14.5357    
   2.89000       14.5353    
   2.89100       14.5349    
   2.89200       14.5345    
   2.89300       14.5341    
   2.89400       14.5337    
   2.89500       14.5333    
   2.89600       14.5329    
   2.89700       14.5325    
   2.89800       14.5321    
   2.89900       14.5317    
   2.90000       14.5313    
   2.90100       14.5309    
   2.90200       14.5305    
   2.90300       14.5301    
   2.90400       14.5297    
   2.90500       14.5293    
   2.90600       14.5289    
   2.90700       14.5285    
   2.90800       14.5281    
   2.90900       14.5277    
   2.91000       14.5273    
   2.91100       14.5269    
   2.91200       14.5265    
   2.91300       14.5261    
   2.91400       14.5257    
   2.91500       14.5253    
   2.91600       14.5249    
   2.91700       14.5245    
   2.91800       14.5241    
   2.91900       14.5237    
   2.92000       14.5233    
   2.92100       14.5229    
   2.92200       14.5226    
   2.92300       14.5222    
   2.92400       14.5218    
   2.92500       14.5214    
   2.92600       14.5210    
   2.92700       14.5206    
   2.92800       14.5202    
   2.92900       14.5198    
   2.93000       14.5194    
   2.93100       14.5190    
   2.93200       14.5186    
   2.93300       14.5183    
   2.93400       14.5179    
   2.93500       14.5175    
   2.93600       14.5171    
   2.93700       14.5167    
   2.93800       14.5163    
   2.93900       14.5159    
   2.94000       14.5155    
   2.94100       14.5152    
   2.94200       14.5148    
   2.94300       14.5144    
   2.94400       14.5140    
   2.94500       14.5136    
   2.94600       14.5132    
   2.94700       14.5129    
   2.94800       14.5125    
   2.94900       14.5121    
   2.95000       14.5117    
   2.95100       14.5113    
   2.95200       14.5109    
   2.95300       14.5106    
   2.95400       14.5102    
   2.95500       14.5098    
   2.95600       14.5094    
   2.95700       14.5090    
   2.95800       14.5087    
   2.95900       14.5083    
   2.96000       14.5079    
   2.96100       14.5075    
   2.96200       14.5071    
   2.96300       14.5068    
   2.96400       14.5064    
   2.96500       14.5060    
   2.96600       14.5056    
   2.96700       14.5053    
   2.96800       14.5049    
   2.96900       14.5045    
   2.97000       14.5041    
   2.97100       14.5038    
   2.97200       14.5034    
   2.97300       14.5030    
   2.97400       14.5027    
   2.97500       14.5023    
   2.97600       14.5019    
   2.97700       14.5015    
   2.97800       14.5012    
   2.97900       14.5008    
   2.98000       14.5004    
   2.98100       14.5001    
   2.98200       14.4997    
   2.98300       14.4993    
   2.98400       14.4989    
   2.98500       14.4986    
   2.98600       14.4982    
   2.98700       14.4978    
   2.98800       14.4975    
   2.98900       14.4971    
   2.99000       14.4967    
   2.99100       14.4964    
   2.99200       14.4960    
   2.99300       14.4956    
   2.99400       14.4953    
   2.99500       14.4949    
   2.99600       14.4945    
   2.99700       14.4942    
   2.99800       14.4938    
   2.99900       14.4935    
   3.00000       14.4931    
   3.00100       14.4927    
   3.00200       14.4924    
   3.00300       14.4920    
   3.00400       14.4916    
   3.00500       14.4913    
   3.00600       14.4909    
   3.00700       14.4906    
   3.00800       14.4902    
   3.00900       14.4898    
   3.01000       14.4895    
   3.01100       14.4891    
   3.01200       14.4888    
   3.01300       14.4884    
   3.01400       14.4880    
   3.01500       14.4877    
   3.01600       14.4873    
   3.01700       14.4870    
   3.01800       14.4866    
   3.01900       14.4863    
   3.02000       14.4859    
   3.02100       14.4856    
   3.02200       14.4852    
   3.02300       14.4848    
   3.02400       14.4845    
   3.02500       14.4841    
   3.02600       14.4838    
   3.02700       14.4834    
   3.02800       14.4831    
   3.02900       14.4827    
   3.03000       14.4824    
   3.03100       14.4820    
   3.03200       14.4817    
   3.03300       14.4813    
   3.03400       14.4810    
   3.03500       14.4806    
   3.03600       14.4803    
   3.03700       14.4799    
   3.03800       14.4796    
   3.03900       14.4792    
   3.04000       14.4789    
   3.04100       14.4785    
   3.04200       14.4782    
   3.04300       14.4778    
   3.04400       14.4775    
   3.04500       14.4771    
   3.04600       14.4768    
   3.04700       14.4764    
   3.04800       14.4761    
   3.04900       14.4758    
   3.05000       14.4754    
   3.05100       14.4751    
   3.05200       14.4747    
   3.05300       14.4744    
   3.05400       14.4740    
   3.05500       14.4737    
   3.05600       14.4733    
   3.05700       14.4730    
   3.05800       14.4727    
   3.05900       14.4723    
   3.06000       14.4720    
   3.06100       14.4716    
   3.06200       14.4713    
   3.06300       14.4710    
   3.06400       14.4706    
   3.06500       14.4703    
   3.06600       14.4699    
   3.06700       14.4696    
   3.06800       14.4693    
   3.06900       14.4689    
   3.07000       14.4686    
   3.07100       14.4683    
   3.07200       14.4679    
   3.07300       14.4676    
   3.07400       14.4672    
   3.07500       14.4669    
   3.07600       14.4666    
   3.07700       14.4662    
   3.07800       14.4659    
   3.07900       14.4656    
   3.08000       14.4652    
   3.08100       14.4649    
   3.08200       14.4646    
   3.08300       14.4642    
   3.08400       14.4639    
   3.08500       14.4636    
   3.08600       14.4632    
   3.08700       14.4629    
   3.08800       14.4626    
   3.08900       14.4622    
   3.09000       14.4619    
   3.09100       14.4616    
   3.09200       14.4612    
   3.09300       14.4609    
   3.09400       14.4606    
   3.09500       14.4603    
   3.09600       14.4599    
   3.09700       14.4596    
   3.09800       14.4593    
   3.09900       14.4589    
   3.10000       14.4586    
   3.10100       14.4583    
   3.10200       14.4580    
   3.10300       14.4576    
   3.10400       14.4573    
   3.10500       14.4570    
   3.10600       14.4567    
   3.10700       14.4563    
   3.10800       14.4560    
   3.10900       14.4557    
   3.11000       14.4554    
   3.11100       14.4550    
   3.11200       14.4547    
   3.11300       14.4544    
   3.11400       14.4541    
   3.11500       14.4538    
   3.11600       14.4534    
   3.11700       14.4531    
   3.11800       14.4528    
   3.11900       14.4525    
   3.12000       14.4521    
   3.12100       14.4518    
   3.12200       14.4515    
   3.12300       14.4512    
   3.12400       14.4509    
   3.12500       14.4505    
   3.12600       14.4502    
   3.12700       14.4499    
   3.12800       14.4496    
   3.12900       14.4493    
   3.13000       14.4490    
   3.13100       14.4486    
   3.13200       14.4483    
   3.13300       14.4480    
   3.13400       14.4477    
   3.13500       14.4474    
   3.13600       14.4471    
   3.13700       14.4467    
   3.13800       14.4464    
   3.13900       14.4461    
   3.14000       14.4458    
   3.14100       14.4455    
   3.14200       14.4452    
   3.14300       14.4449    
   3.14400       14.4445    
   3.14500       14.4442    
   3.14600       14.4439    
   3.14700       14.4436    
   3.14800       14.4433    
   3.14900       14.4430    
   3.15000       14.4427    
   3.15100       14.4424    
   3.15200       14.4421    
   3.15300       14.4417    
   3.15400       14.4414    
   3.15500       14.4411    
   3.15600       14.4408    
   3.15700       14.4405    
   3.15800       14.4402    
   3.15900       14.4399    
   3.16000       14.4396    
   3.16100       14.4393    
   3.16200       14.4390    
   3.16300       14.4387    
   3.16400       14.4384    
   3.16500       14.4381    
   3.16600       14.4378    
   3.16700       14.4374    
   3.16800       14.4371    
   3.16900       14.4368    
   3.17000       14.4365    
   3.17100       14.4362    
   3.17200       14.4359    
   3.17300       14.4356    
   3.17400       14.4353    
   3.17500       14.4350    
   3.17600       14.4347    
   3.17700       14.4344    
   3.17800       14.4341    
   3.17900       14.4338    
   3.18000       14.4335    
   3.18100       14.4332    
   3.18200       14.4329    
   3.18300       14.4326    
   3.18400       14.4323    
   3.18500       14.4320    
   3.18600       14.4317    
   3.18700       14.4314    
   3.18800       14.4311    
   3.18900       14.4308    
   3.19000       14.4305    
   3.19100       14.4302    
   3.19200       14.4299    
   3.19300       14.4296    
   3.19400       14.4293    
   3.19500       14.4290    
   3.19600       14.4287    
   3.19700       14.4284    
   3.19800       14.4281    
   3.19900       14.4278    
   3.20000       14.4275    
   3.20100       14.4272    
   3.20200       14.4270    
   3.20300       14.4267    
   3.20400       14.4264    
   3.20500       14.4261    
   3.20600       14.4258    
   3.20700       14.4255    
   3.20800       14.4252    
   3.20900       14.4249    
   3.21000       14.4246    
   3.21100       14.4243    
   3.21200       14.4240    
   3.21300       14.4237    
   3.21400       14.4234    
   3.21500       14.4232    
   3.21600       14.4229    
   3.21700       14.4226    
   3.21800       14.4223    
   3.21900       14.4220    
   3.22000       14.4217    
   3.22100       14.4214    
   3.22200       14.4211    
   3.22300       14.4208    
   3.22400       14.4206    
   3.22500       14.4203    
   3.22600       14.4200    
   3.22700       14.4197    
   3.22800       14.4194    
   3.22900       14.4191    
   3.23000       14.4188    
   3.23100       14.4185    
   3.23200       14.4183    
   3.23300       14.4180    
   3.23400       14.4177    
   3.23500       14.4174    
   3.23600       14.4171    
   3.23700       14.4168    
   3.23800       14.4166    
   3.23900       14.4163    
   3.24000       14.4160    
   3.24100       14.4157    
   3.24200       14.4154    
   3.24300       14.4151    
   3.24400       14.4149    
   3.24500       14.4146    
   3.24600       14.4143    
   3.24700       14.4140    
   3.24800       14.4137    
   3.24900       14.4135    
   3.25000       14.4132    
   3.25100       14.4129    
   3.25200       14.4126    
   3.25300       14.4123    
   3.25400       14.4121    
   3.25500       14.4118    
   3.25600       14.4115    
   3.25700       14.4112    
   3.25800       14.4109    
   3.25900       14.4107    
   3.26000       14.4104    
   3.26100       14.4101    
   3.26200       14.4098    
   3.26300       14.4096    
   3.26400       14.4093    
   3.26500       14.4090    
   3.26600       14.4087    
   3.26700       14.4085    
   3.26800       14.4082    
   3.26900       14.4079    
   3.27000       14.4076    
   3.27100       14.4074    
   3.27200       14.4071    
   3.27300       14.4068    
   3.27400       14.4065    
   3.27500       14.4063    
   3.27600       14.4060    
   3.27700       14.4057    
   3.27800       14.4055    
   3.27900       14.4052    
   3.28000       14.4049    
   3.28100       14.4046    
   3.28200       14.4044    
   3.28300       14.4041    
   3.28400       14.4038    
   3.28500       14.4036    
   3.28600       14.4033    
   3.28700       14.4030    
   3.28800       14.4027    
   3.28900       14.4025    
   3.29000       14.4022    
   3.29100       14.4019    
   3.29200       14.4017    
   3.29300       14.4014    
   3.29400       14.4011    
   3.29500       14.4009    
   3.29600       14.4006    
   3.29700       14.4003    
   3.29800       14.4001    
   3.29900       14.3998    
   3.30000       14.3995    
   3.30100       14.3993    
   3.30200       14.3990    
   3.30300       14.3987    
   3.30400       14.3985    
   3.30500       14.3982    
   3.30600       14.3979    
   3.30700       14.3977    
   3.30800       14.3974    
   3.30900       14.3972    
   3.31000       14.3969    
   3.31100       14.3966    
   3.31200       14.3964    
   3.31300       14.3961    
   3.31400       14.3958    
   3.31500       14.3956    
   3.31600       14.3953    
   3.31700       14.3951    
   3.31800       14.3948    
   3.31900       14.3945    
   3.32000       14.3943    
   3.32100       14.3940    
   3.32200       14.3938    
   3.32300       14.3935    
   3.32400       14.3932    
   3.32500       14.3930    
   3.32600       14.3927    
   3.32700       14.3925    
   3.32800       14.3922    
   3.32900       14.3919    
   3.33000       14.3917    
   3.33100       14.3914    
   3.33200       14.3912    
   3.33300       14.3909    
   3.33400       14.3907    
   3.33500       14.3904    
   3.33600       14.3902    
   3.33700       14.3899    
   3.33800       14.3896    
   3.33900       14.3894    
   3.34000       14.3891    
   3.34100       14.3889    
   3.34200       14.3886    
   3.34300       14.3884    
   3.34400       14.3881    
   3.34500       14.3879    
   3.34600       14.3876    
   3.34700       14.3874    
   3.34800       14.3871    
   3.34900       14.3868    
   3.35000       14.3866    
   3.35100       14.3863    
   3.35200       14.3861    
   3.35300       14.3858    
   3.35400       14.3856    
   3.35500       14.3853    
   3.35600       14.3851    
   3.35700       14.3848    
   3.35800       14.3846    
   3.35900       14.3843    
   3.36000       14.3841    
   3.36100       14.3838    
   3.36200       14.3836    
   3.36300       14.3833    
   3.36400       14.3831    
   3.36500       14.3828    
   3.36600       14.3826    
   3.36700       14.3823    
   3.36800       14.3821    
   3.36900       14.3819    
   3.37000       14.3816    
   3.37100       14.3814    
   3.37200       14.3811    
   3.37300       14.3809    
   3.37400       14.3806    
   3.37500       14.3804    
   3.37600       14.3801    
   3.37700       14.3799    
   3.37800       14.3796    
   3.37900       14.3794    
   3.38000       14.3791    
   3.38100       14.3789    
   3.38200       14.3787    
   3.38300       14.3784    
   3.38400       14.3782    
   3.38500       14.3779    
   3.38600       14.3777    
   3.38700       14.3774    
   3.38800       14.3772    
   3.38900       14.3770    
   3.39000       14.3767    
   3.39100       14.3765    
   3.39200       14.3762    
   3.39300       14.3760    
   3.39400       14.3758    
   3.39500       14.3755    
   3.39600       14.3753    
   3.39700       14.3750    
   3.39800       14.3748    
   3.39900       14.3746    
   3.40000       14.3743    
   3.40100       14.3741    
   3.40200       14.3738    
   3.40300       14.3736    
   3.40400       14.3734    
   3.40500       14.3731    
   3.40600       14.3729    
   3.40700       14.3726    
   3.40800       14.3724    
   3.40900       14.3722    
   3.41000       14.3719    
   3.41100       14.3717    
   3.41200       14.3715    
   3.41300       14.3712    
   3.41400       14.3710    
   3.41500       14.3708    
   3.41600       14.3705    
   3.41700       14.3703    
   3.41800       14.3700    
   3.41900       14.3698    
   3.42000       14.3696    
   3.42100       14.3693    
   3.42200       14.3691    
   3.42300       14.3689    
   3.42400       14.3686    
   3.42500       14.3684    
   3.42600       14.3682    
   3.42700       14.3679    
   3.42800       14.3677    
   3.42900       14.3675    
   3.43000       14.3672    
   3.43100       14.3670    
   3.43200       14.3668    
   3.43300       14.3665    
   3.43400       14.3663    
   3.43500       14.3661    
   3.43600       14.3659    
   3.43700       14.3656    
   3.43800       14.3654    
   3.43900       14.3652    
   3.44000       14.3649    
   3.44100       14.3647    
   3.44200       14.3645    
   3.44300       14.3643    
   3.44400       14.3640    
   3.44500       14.3638    
   3.44600       14.3636    
   3.44700       14.3633    
   3.44800       14.3631    
   3.44900       14.3629    
   3.45000       14.3627    
   3.45100       14.3624    
   3.45200       14.3622    
   3.45300       14.3620    
   3.45400       14.3617    
   3.45500       14.3615    
   3.45600       14.3613    
   3.45700       14.3611    
   3.45800       14.3608    
   3.45900       14.3606    
   3.46000       14.3604    
   3.46100       14.3602    
   3.46200       14.3599    
   3.46300       14.3597    
   3.46400       14.3595    
   3.46500       14.3593    
   3.46600       14.3591    
   3.46700       14.3588    
   3.46800       14.3586    
   3.46900       14.3584    
   3.47000       14.3582    
   3.47100       14.3579    
   3.47200       14.3577    
   3.47300       14.3575    
   3.47400       14.3573    
   3.47500       14.3571    
   3.47600       14.3568    
   3.47700       14.3566    
   3.47800       14.3564    
   3.47900       14.3562    
   3.48000       14.3559    
   3.48100       14.3557    
   3.48200       14.3555    
   3.48300       14.3553    
   3.48400       14.3551    
   3.48500       14.3549    
   3.48600       14.3546    
   3.48700       14.3544    
   3.48800       14.3542    
   3.48900       14.3540    
   3.49000       14.3538    
   3.49100       14.3535    
   3.49200       14.3533    
   3.49300       14.3531    
   3.49400       14.3529    
   3.49500       14.3527    
   3.49600       14.3525    
   3.49700       14.3522    
   3.49800       14.3520    
   3.49900       14.3518    
   3.50000       14.3516    
   3.50100       14.3514    
   3.50200       14.3512    
   3.50300       14.3509    
   3.50400       14.3507    
   3.50500       14.3505    
   3.50600       14.3503    
   3.50700       14.3501    
   3.50800       14.3499    
   3.50900       14.3497    
   3.51000       14.3494    
   3.51100       14.3492    
   3.51200       14.3490    
   3.51300       14.3488    
   3.51400       14.3486    
   3.51500       14.3484    
   3.51600       14.3482    
   3.51700       14.3480    
   3.51800       14.3478    
   3.51900       14.3475    
   3.52000       14.3473    
   3.52100       14.3471    
   3.52200       14.3469    
   3.52300       14.3467    
   3.52400       14.3465    
   3.52500       14.3463    
   3.52600       14.3461    
   3.52700       14.3459    
   3.52800       14.3456    
   3.52900       14.3454    
   3.53000       14.3452    
   3.53100       14.3450    
   3.53200       14.3448    
   3.53300       14.3446    
   3.53400       14.3444    
   3.53500       14.3442    
   3.53600       14.3440    
   3.53700       14.3438    
   3.53800       14.3436    
   3.53900       14.3434    
   3.54000       14.3432    
   3.54100       14.3429    
   3.54200       14.3427    
   3.54300       14.3425    
   3.54400       14.3423    
   3.54500       14.3421    
   3.54600       14.3419    
   3.54700       14.3417    
   3.54800       14.3415    
   3.54900       14.3413    
   3.55000       14.3411    
   3.55100       14.3409    
   3.55200       14.3407    
   3.55300       14.3405    
   3.55400       14.3403    
   3.55500       14.3401    
   3.55600       14.3399    
   3.55700       14.3397    
   3.55800       14.3395    
   3.55900       14.3393    
   3.56000       14.3391    
   3.56100       14.3389    
   3.56200       14.3387    
   3.56300       14.3385    
   3.56400       14.3383    
   3.56500       14.3381    
   3.56600       14.3379    
   3.56700       14.3377    
   3.56800       14.3375    
   3.56900       14.3373    
   3.57000       14.3371    
   3.57100       14.3369    
   3.57200       14.3367    
   3.57300       14.3365    
   3.57400       14.3363    
   3.57500       14.3361    
   3.57600       14.3359    
   3.57700       14.3357    
   3.57800       14.3355    
   3.57900       14.3353    
   3.58000       14.3351    
   3.58100       14.3349    
   3.58200       14.3347    
   3.58300       14.3345    
   3.58400       14.3343    
   3.58500       14.3341    
   3.58600       14.3339    
   3.58700       14.3337    
   3.58800       14.3335    
   3.58900       14.3333    
   3.59000       14.3331    
   3.59100       14.3329    
   3.59200       14.3327    
   3.59300       14.3325    
   3.59400       14.3323    
   3.59500       14.3321    
   3.59600       14.3319    
   3.59700       14.3317    
   3.59800       14.3315    
   3.59900       14.3313    
   3.60000       14.3311    
   3.60100       14.3309    
   3.60200       14.3307    
   3.60300       14.3306    
   3.60400       14.3304    
   3.60500       14.3302    
   3.60600       14.3300    
   3.60700       14.3298    
   3.60800       14.3296    
   3.60900       14.3294    
   3.61000       14.3292    
   3.61100       14.3290    
   3.61200       14.3288    
   3.61300       14.3286    
   3.61400       14.3284    
   3.61500       14.3283    
   3.61600       14.3281    
   3.61700       14.3279    
   3.61800       14.3277    
   3.61900       14.3275    
   3.62000       14.3273    
   3.62100       14.3271    
   3.62200       14.3269    
   3.62300       14.3267    
   3.62400       14.3265    
   3.62500       14.3264    
   3.62600       14.3262    
   3.62700       14.3260    
   3.62800       14.3258    
   3.62900       14.3256    
   3.63000       14.3254    
   3.63100       14.3252    
   3.63200       14.3250    
   3.63300       14.3248    
   3.63400       14.3247    
   3.63500       14.3245    
   3.63600       14.3243    
   3.63700       14.3241    
   3.63800       14.3239    
   3.63900       14.3237    
   3.64000       14.3235    
   3.64100       14.3234    
   3.64200       14.3232    
   3.64300       14.3230    
   3.64400       14.3228    
   3.64500       14.3226    
   3.64600       14.3224    
   3.64700       14.3222    
   3.64800       14.3221    
   3.64900       14.3219    
   3.65000       14.3217    
   3.65100       14.3215    
   3.65200       14.3213    
   3.65300       14.3211    
   3.65400       14.3210    
   3.65500       14.3208    
   3.65600       14.3206    
   3.65700       14.3204    
   3.65800       14.3202    
   3.65900       14.3200    
   3.66000       14.3199    
   3.66100       14.3197    
   3.66200       14.3195    
   3.66300       14.3193    
   3.66400       14.3191    
   3.66500       14.3189    
   3.66600       14.3188    
   3.66700       14.3186    
   3.66800       14.3184    
   3.66900       14.3182    
   3.67000       14.3180    
   3.67100       14.3179    
   3.67200       14.3177    
   3.67300       14.3175    
   3.67400       14.3173    
   3.67500       14.3171    
   3.67600       14.3170    
   3.67700       14.3168    
   3.67800       14.3166    
   3.67900       14.3164    
   3.68000       14.3163    
   3.68100       14.3161    
   3.68200       14.3159    
   3.68300       14.3157    
   3.68400       14.3155    
   3.68500       14.3154    
   3.68600       14.3152    
   3.68700       14.3150    
   3.68800       14.3148    
   3.68900       14.3147    
   3.69000       14.3145    
   3.69100       14.3143    
   3.69200       14.3141    
   3.69300       14.3139    
   3.69400       14.3138    
   3.69500       14.3136    
   3.69600       14.3134    
   3.69700       14.3132    
   3.69800       14.3131    
   3.69900       14.3129    
   3.70000       14.3127    
   3.70100       14.3125    
   3.70200       14.3124    
   3.70300       14.3122    
   3.70400       14.3120    
   3.70500       14.3118    
   3.70600       14.3117    
   3.70700       14.3115    
   3.70800       14.3113    
   3.70900       14.3112    
   3.71000       14.3110    
   3.71100       14.3108    
   3.71200       14.3106    
   3.71300       14.3105    
   3.71400       14.3103    
   3.71500       14.3101    
   3.71600       14.3099    
   3.71700       14.3098    
   3.71800       14.3096    
   3.71900       14.3094    
   3.72000       14.3093    
   3.72100       14.3091    
   3.72200       14.3089    
   3.72300       14.3088    
   3.72400       14.3086    
   3.72500       14.3084    
   3.72600       14.3082    
   3.72700       14.3081    
   3.72800       14.3079    
   3.72900       14.3077    
   3.73000       14.3076    
   3.73100       14.3074    
   3.73200       14.3072    
   3.73300       14.3071    
   3.73400       14.3069    
   3.73500       14.3067    
   3.73600       14.3066    
   3.73700       14.3064    
   3.73800       14.3062    
   3.73900       14.3060    
   3.74000       14.3059    
   3.74100       14.3057    
   3.74200       14.3055    
   3.74300       14.3054    
   3.74400       14.3052    
   3.74500       14.3050    
   3.74600       14.3049    
   3.74700       14.3047    
   3.74800       14.3045    
   3.74900       14.3044    
   3.75000       14.3042    
   3.75100       14.3040    
   3.75200       14.3039    
   3.75300       14.3037    
   3.75400       14.3036    
   3.75500       14.3034    
   3.75600       14.3032    
   3.75700       14.3031    
   3.75800       14.3029    
   3.75900       14.3027    
   3.76000       14.3026    
   3.76100       14.3024    
   3.76200       14.3022    
   3.76300       14.3021    
   3.76400       14.3019    
   3.76500       14.3017    
   3.76600       14.3016    
   3.76700       14.3014    
   3.76800       14.3013    
   3.76900       14.3011    
   3.77000       14.3009    
   3.77100       14.3008    
   3.77200       14.3006    
   3.77300       14.3004    
   3.77400       14.3003    
   3.77500       14.3001    
   3.77600       14.3000    
   3.77700       14.2998    
   3.77800       14.2996    
   3.77900       14.2995    
   3.78000       14.2993    
   3.78100       14.2992    
   3.78200       14.2990    
   3.78300       14.2988    
   3.78400       14.2987    
   3.78500       14.2985    
   3.78600       14.2984    
   3.78700       14.2982    
   3.78800       14.2980    
   3.78900       14.2979    
   3.79000       14.2977    
   3.79100       14.2976    
   3.79200       14.2974    
   3.79300       14.2972    
   3.79400       14.2971    
   3.79500       14.2969    
   3.79600       14.2968    
   3.79700       14.2966    
   3.79800       14.2965    
   3.79900       14.2963    
   3.80000       14.2961    
   3.80100       14.2960    
   3.80200       14.2958    
   3.80300       14.2957    
   3.80400       14.2955    
   3.80500       14.2954    
   3.80600       14.2952    
   3.80700       14.2950    
   3.80800       14.2949    
   3.80900       14.2947    
   3.81000       14.2946    
   3.81100       14.2944    
   3.81200       14.2943    
   3.81300       14.2941    
   3.81400       14.2940    
   3.81500       14.2938    
   3.81600       14.2936    
   3.81700       14.2935    
   3.81800       14.2933    
   3.81900       14.2932    
   3.82000       14.2930    
   3.82100       14.2929    
   3.82200       14.2927    
   3.82300       14.2926    
   3.82400       14.2924    
   3.82500       14.2923    
   3.82600       14.2921    
   3.82700       14.2920    
   3.82800       14.2918    
   3.82900       14.2916    
   3.83000       14.2915    
   3.83100       14.2913    
   3.83200       14.2912    
   3.83300       14.2910    
   3.83400       14.2909    
   3.83500       14.2907    
   3.83600       14.2906    
   3.83700       14.2904    
   3.83800       14.2903    
   3.83900       14.2901    
   3.84000       14.2900    
   3.84100       14.2898    
   3.84200       14.2897    
   3.84300       14.2895    
   3.84400       14.2894    
   3.84500       14.2892    
   3.84600       14.2891    
   3.84700       14.2889    
   3.84800       14.2888    
   3.84900       14.2886    
   3.85000       14.2885    
   3.85100       14.2883    
   3.85200       14.2882    
   3.85300       14.2880    
   3.85400       14.2879    
   3.85500       14.2877    
   3.85600       14.2876    
   3.85700       14.2874    
   3.85800       14.2873    
   3.85900       14.2871    
   3.86000       14.2870    
   3.86100       14.2868    
   3.86200       14.2867    
   3.86300       14.2866    
   3.86400       14.2864    
   3.86500       14.2863    
   3.86600       14.2861    
   3.86700       14.2860    
   3.86800       14.2858    
   3.86900       14.2857    
   3.87000       14.2855    
   3.87100       14.2854    
   3.87200       14.2852    
   3.87300       14.2851    
   3.87400       14.2849    
   3.87500       14.2848    
   3.87600       14.2847    
   3.87700       14.2845    
   3.87800       14.2844    
   3.87900       14.2842    
   3.88000       14.2841    
   3.88100       14.2839    
   3.88200       14.2838    
   3.88300       14.2836    
   3.88400       14.2835    
   3.88500       14.2834    
   3.88600       14.2832    
   3.88700       14.2831    
   3.88800       14.2829    
   3.88900       14.2828    
   3.89000       14.2826    
   3.89100       14.2825    
   3.89200       14.2823    
   3.89300       14.2822    
   3.89400       14.2821    
   3.89500       14.2819    
   3.89600       14.2818    
   3.89700       14.2816    
   3.89800       14.2815    
   3.89900       14.2814    
   3.90000       14.2812    
   3.90100       14.2811    
   3.90200       14.2809    
   3.90300       14.2808    
   3.90400       14.2806    
   3.90500       14.2805    
   3.90600       14.2804    
   3.90700       14.2802    
   3.90800       14.2801    
   3.90900       14.2799    
   3.91000       14.2798    
   3.91100       14.2797    
   3.91200       14.2795    
   3.91300       14.2794    
   3.91400       14.2792    
   3.91500       14.2791    
   3.91600       14.2790    
   3.91700       14.2788    
   3.91800       14.2787    
   3.91900       14.2785    
   3.92000       14.2784    
   3.92100       14.2783    
   3.92200       14.2781    
   3.92300       14.2780    
   3.92400       14.2779    
   3.92500       14.2777    
   3.92600       14.2776    
   3.92700       14.2774    
   3.92800       14.2773    
   3.92900       14.2772    
   3.93000       14.2770    
   3.93100       14.2769    
   3.93200       14.2768    
   3.93300       14.2766    
   3.93400       14.2765    
   3.93500       14.2763    
   3.93600       14.2762    
   3.93700       14.2761    
   3.93800       14.2759    
   3.93900       14.2758    
   3.94000       14.2757    
   3.94100       14.2755    
   3.94200       14.2754    
   3.94300       14.2753    
   3.94400       14.2751    
   3.94500       14.2750    
   3.94600       14.2748    
   3.94700       14.2747    
   3.94800       14.2746    
   3.94900       14.2744    
   3.95000       14.2743    
   3.95100       14.2742    
   3.95200       14.2740    
   3.95300       14.2739    
   3.95400       14.2738    
   3.95500       14.2736    
   3.95600       14.2735    
   3.95700       14.2734    
   3.95800       14.2732    
   3.95900       14.2731    
   3.96000       14.2730    
   3.96100       14.2728    
   3.96200       14.2727    
   3.96300       14.2726    
   3.96400       14.2724    
   3.96500       14.2723    
   3.96600       14.2722    
   3.96700       14.2720    
   3.96800       14.2719    
   3.96900       14.2718    
   3.97000       14.2717    
   3.97100       14.2715    
   3.97200       14.2714    
   3.97300       14.2713    
   3.97400       14.2711    
   3.97500       14.2710    
   3.97600       14.2709    
   3.97700       14.2707    
   3.97800       14.2706    
   3.97900       14.2705    
   3.98000       14.2703    
   3.98100       14.2702    
   3.98200       14.2701    
   3.98300       14.2700    
   3.98400       14.2698    
   3.98500       14.2697    
   3.98600       14.2696    
   3.98700       14.2694    
   3.98800       14.2693    
   3.98900       14.2692    
   3.99000       14.2690    
   3.99100       14.2689    
   3.99200       14.2688    
   3.99300       14.2687    
   3.99400       14.2685    
   3.99500       14.2684    
   3.99600       14.2683    
   3.99700       14.2681    
   3.99800       14.2680    
   3.99900       14.2679    
   4.00000       14.2678    
   4.00100       14.2676    
   4.00200       14.2675    
   4.00300       14.2674    
   4.00400       14.2673    
   4.00500       14.2671    
   4.00600       14.2670    
   4.00700       14.2669    
   4.00800       14.2667    
   4.00900       14.2666    
   4.01000       14.2665    
   4.01100       14.2664    
   4.01200       14.2662    
   4.01300       14.2661    
   4.01400       14.2660    
   4.01500       14.2659    
   4.01600       14.2657    
   4.01700       14.2656    
   4.01800       14.2655    
   4.01900       14.2654    
   4.02000       14.2652    
   4.02100       14.2651    
   4.02200       14.2650    
   4.02300       14.2649    
   4.02400       14.2647    
   4.02500       14.2646    
   4.02600       14.2645    
   4.02700       14.2644    
   4.02800       14.2642    
   4.02900       14.2641    
   4.03000       14.2640    
   4.03100       14.2639    
   4.03200       14.2637    
   4.03300       14.2636    
   4.03400       14.2635    
   4.03500       14.2634    
   4.03600       14.2633    
   4.03700       14.2631    
   4.03800       14.2630    
   4.03900       14.2629    
   4.04000       14.2628    
   4.04100       14.2626    
   4.04200       14.2625    
   4.04300       14.2624    
   4.04400       14.2623    
   4.04500       14.2622    
   4.04600       14.2620    
   4.04700       14.2619    
   4.04800       14.2618    
   4.04900       14.2617    
   4.05000       14.2615    
   4.05100       14.2614    
   4.05200       14.2613    
   4.05300       14.2612    
   4.05400       14.2611    
   4.05500       14.2609    
   4.05600       14.2608    
   4.05700       14.2607    
   4.05800       14.2606    
   4.05900       14.2605    
   4.06000       14.2603    
   4.06100       14.2602    
   4.06200       14.2601    
   4.06300       14.2600    
   4.06400       14.2599    
   4.06500       14.2597    
   4.06600       14.2596    
   4.06700       14.2595    
   4.06800       14.2594    
   4.06900       14.2593    
   4.07000       14.2592    
   4.07100       14.2590    
   4.07200       14.2589    
   4.07300       14.2588    
   4.07400       14.2587    
   4.07500       14.2586    
   4.07600       14.2584    
   4.07700       14.2583    
   4.07800       14.2582    
   4.07900       14.2581    
   4.08000       14.2580    
   4.08100       14.2579    
   4.08200       14.2577    
   4.08300       14.2576    
   4.08400       14.2575    
   4.08500       14.2574    
   4.08600       14.2573    
   4.08700       14.2572    
   4.08800       14.2570    
   4.08900       14.2569    
   4.09000       14.2568    
   4.09100       14.2567    
   4.09200       14.2566    
   4.09300       14.2565    
   4.09400       14.2563    
   4.09500       14.2562    
   4.09600       14.2561    
   4.09700       14.2560    
   4.09800       14.2559    
   4.09900       14.2558    
   4.10000       14.2556    
   4.10100       14.2555    
   4.10200       14.2554    
   4.10300       14.2553    
   4.10400       14.2552    
   4.10500       14.2551    
   4.10600       14.2550    
   4.10700       14.2548    
   4.10800       14.2547    
   4.10900       14.2546    
   4.11000       14.2545    
   4.11100       14.2544    
   4.11200       14.2543    
   4.11300       14.2542    
   4.11400       14.2541    
   4.11500       14.2539    
   4.11600       14.2538    
   4.11700       14.2537    
   4.11800       14.2536    
   4.11900       14.2535    
   4.12000       14.2534    
   4.12100       14.2533    
   4.12200       14.2531    
   4.12300       14.2530    
   4.12400       14.2529    
   4.12500       14.2528    
   4.12600       14.2527    
   4.12700       14.2526    
   4.12800       14.2525    
   4.12900       14.2524    
   4.13000       14.2523    
   4.13100       14.2521    
   4.13200       14.2520    
   4.13300       14.2519    
   4.13400       14.2518    
   4.13500       14.2517    
   4.13600       14.2516    
   4.13700       14.2515    
   4.13800       14.2514    
   4.13900       14.2513    
   4.14000       14.2511    
   4.14100       14.2510    
   4.14200       14.2509    
   4.14300       14.2508    
   4.14400       14.2507    
   4.14500       14.2506    
   4.14600       14.2505    
   4.14700       14.2504    
   4.14800       14.2503    
   4.14900       14.2502    
   4.15000       14.2500    
   4.15100       14.2499    
   4.15200       14.2498    
   4.15300       14.2497    
   4.15400       14.2496    
   4.15500       14.2495    
   4.15600       14.2494    
   4.15700       14.2493    
   4.15800       14.2492    
   4.15900       14.2491    
   4.16000       14.2490    
   4.16100       14.2489    
   4.16200       14.2487    
   4.16300       14.2486    
   4.16400       14.2485    
   4.16500       14.2484    
   4.16600       14.2483    
   4.16700       14.2482    
   4.16800       14.2481    
   4.16900       14.2480    
   4.17000       14.2479    
   4.17100       14.2478    
   4.17200       14.2477    
   4.17300       14.2476    
   4.17400       14.2475    
   4.17500       14.2474    
   4.17600       14.2472    
   4.17700       14.2471    
   4.17800       14.2470    
   4.17900       14.2469    
   4.18000       14.2468    
   4.18100       14.2467    
   4.18200       14.2466    
   4.18300       14.2465    
   4.18400       14.2464    
   4.18500       14.2463    
   4.18600       14.2462    
   4.18700       14.2461    
   4.18800       14.2460    
   4.18900       14.2459    
   4.19000       14.2458    
   4.19100       14.2457    
   4.19200       14.2456    
   4.19300       14.2455    
   4.19400       14.2454    
   4.19500       14.2453    
   4.19600       14.2451    
   4.19700       14.2450    
   4.19800       14.2449    
   4.19900       14.2448    
   4.20000       14.2447    
   4.20100       14.2446    
   4.20200       14.2445    
   4.20300       14.2444    
   4.20400       14.2443    
   4.20500       14.2442    
   4.20600       14.2441    
   4.20700       14.2440    
   4.20800       14.2439    
   4.20900       14.2438    
   4.21000       14.2437    
   4.21100       14.2436    
   4.21200       14.2435    
   4.21300       14.2434    
   4.21400       14.2433    
   4.21500       14.2432    
   4.21600       14.2431    
   4.21700       14.2430    
   4.21800       14.2429    
   4.21900       14.2428    
   4.22000       14.2427    
   4.22100       14.2426    
   4.22200       14.2425    
   4.22300       14.2424    
   4.22400       14.2423    
   4.22500       14.2422    
   4.22600       14.2421    
   4.22700       14.2420    
   4.22800       14.2419    
   4.22900       14.2418    
   4.23000       14.2417    
   4.23100       14.2416    
   4.23200       14.2415    
   4.23300       14.2414    
   4.23400       14.2413    
   4.23500       14.2412    
   4.23600       14.2411    
   4.23700       14.2410    
   4.23800       14.2409    
   4.23900       14.2408    
   4.24000       14.2407    
   4.24100       14.2406    
   4.24200       14.2405    
   4.24300       14.2404    
   4.24400       14.2403    
   4.24500       14.2402    
   4.24600       14.2401    
   4.24700       14.2400    
   4.24800       14.2399    
   4.24900       14.2398    
   4.25000       14.2397    
   4.25100       14.2396    
   4.25200       14.2395    
   4.25300       14.2394    
   4.25400       14.2393    
   4.25500       14.2392    
   4.25600       14.2391    
   4.25700       14.2390    
   4.25800       14.2389    
   4.25900       14.2388    
   4.26000       14.2387    
   4.26100       14.2386    
   4.26200       14.2385    
   4.26300       14.2384    
   4.26400       14.2383    
   4.26500       14.2382    
   4.26600       14.2381    
   4.26700       14.2380    
   4.26800       14.2379    
   4.26900       14.2378    
   4.27000       14.2377    
   4.27100       14.2376    
   4.27200       14.2375    
   4.27300       14.2374    
   4.27400       14.2373    
   4.27500       14.2373    
   4.27600       14.2372    
   4.27700       14.2371    
   4.27800       14.2370    
   4.27900       14.2369    
   4.28000       14.2368    
   4.28100       14.2367    
   4.28200       14.2366    
   4.28300       14.2365    
   4.28400       14.2364    
   4.28500       14.2363    
   4.28600       14.2362    
   4.28700       14.2361    
   4.28800       14.2360    
   4.28900       14.2359    
   4.29000       14.2358    
   4.29100       14.2357    
   4.29200       14.2356    
   4.29300       14.2355    
   4.29400       14.2354    
   4.29500       14.2354    
   4.29600       14.2353    
   4.29700       14.2352    
   4.29800       14.2351    
   4.29900       14.2350    
   4.30000       14.2349    
   4.30100       14.2348    
   4.30200       14.2347    
   4.30300       14.2346    
   4.30400       14.2345    
   4.30500       14.2344    
   4.30600       14.2343    
   4.30700       14.2342    
   4.30800       14.2341    
   4.30900       14.2340    
   4.31000       14.2340    
   4.31100       14.2339    
   4.31200       14.2338    
   4.31300       14.2337    
   4.31400       14.2336    
   4.31500       14.2335    
   4.31600       14.2334    
   4.31700       14.2333    
   4.31800       14.2332    
   4.31900       14.2331    
   4.32000       14.2330    
   4.32100       14.2329    
   4.32200       14.2329    
   4.32300       14.2328    
   4.32400       14.2327    
   4.32500       14.2326    
   4.32600       14.2325    
   4.32700       14.2324    
   4.32800       14.2323    
   4.32900       14.2322    
   4.33000       14.2321    
   4.33100       14.2320    
   4.33200       14.2319    
   4.33300       14.2319    
   4.33400       14.2318    
   4.33500       14.2317    
   4.33600       14.2316    
   4.33700       14.2315    
   4.33800       14.2314    
   4.33900       14.2313    
   4.34000       14.2312    
   4.34100       14.2311    
   4.34200       14.2310    
   4.34300       14.2310    
   4.34400       14.2309    
   4.34500       14.2308    
   4.34600       14.2307    
   4.34700       14.2306    
   4.34800       14.2305    
   4.34900       14.2304    
   4.35000       14.2303    
   4.35100       14.2302    
   4.35200       14.2302    
   4.35300       14.2301    
   4.35400       14.2300    
   4.35500       14.2299    
   4.35600       14.2298    
   4.35700       14.2297    
   4.35800       14.2296    
   4.35900       14.2295    
   4.36000       14.2294    
   4.36100       14.2294    
   4.36200       14.2293    
   4.36300       14.2292    
   4.36400       14.2291    
   4.36500       14.2290    
   4.36600       14.2289    
   4.36700       14.2288    
   4.36800       14.2287    
   4.36900       14.2287    
   4.37000       14.2286    
   4.37100       14.2285    
   4.37200       14.2284    
   4.37300       14.2283    
   4.37400       14.2282    
   4.37500       14.2281    
   4.37600       14.2281    
   4.37700       14.2280    
   4.37800       14.2279    
   4.37900       14.2278    
   4.38000       14.2277    
   4.38100       14.2276    
   4.38200       14.2275    
   4.38300       14.2274    
   4.38400       14.2274    
   4.38500       14.2273    
   4.38600       14.2272    
   4.38700       14.2271    
   4.38800       14.2270    
   4.38900       14.2269    
   4.39000       14.2269    
   4.39100       14.2268    
   4.39200       14.2267    
   4.39300       14.2266    
   4.39400       14.2265    
   4.39500       14.2264    
   4.39600       14.2263    
   4.39700       14.2263    
   4.39800       14.2262    
   4.39900       14.2261    
   4.40000       14.2260    
   4.40100       14.2259    
   4.40200       14.2258    
   4.40300       14.2258    
   4.40400       14.2257    
   4.40500       14.2256    
   4.40600       14.2255    
   4.40700       14.2254    
   4.40800       14.2253    
   4.40900       14.2252    
   4.41000       14.2252    
   4.41100       14.2251    
   4.41200       14.2250    
   4.41300       14.2249    
   4.41400       14.2248    
   4.41500       14.2247    
   4.41600       14.2247    
   4.41700       14.2246    
   4.41800       14.2245    
   4.41900       14.2244    
   4.42000       14.2243    
   4.42100       14.2243    
   4.42200       14.2242    
   4.42300       14.2241    
   4.42400       14.2240    
   4.42500       14.2239    
   4.42600       14.2238    
   4.42700       14.2238    
   4.42800       14.2237    
   4.42900       14.2236    
   4.43000       14.2235    
   4.43100       14.2234    
   4.43200       14.2233    
   4.43300       14.2233    
   4.43400       14.2232    
   4.43500       14.2231    
   4.43600       14.2230    
   4.43700       14.2229    
   4.43800       14.2229    
   4.43900       14.2228    
   4.44000       14.2227    
   4.44100       14.2226    
   4.44200       14.2225    
   4.44300       14.2225    
   4.44400       14.2224    
   4.44500       14.2223    
   4.44600       14.2222    
   4.44700       14.2221    
   4.44800       14.2221    
   4.44900       14.2220    
   4.45000       14.2219    
   4.45100       14.2218    
   4.45200       14.2217    
   4.45300       14.2217    
   4.45400       14.2216    
   4.45500       14.2215    
   4.45600       14.2214    
   4.45700       14.2213    
   4.45800       14.2213    
   4.45900       14.2212    
   4.46000       14.2211    
   4.46100       14.2210    
   4.46200       14.2209    
   4.46300       14.2209    
   4.46400       14.2208    
   4.46500       14.2207    
   4.46600       14.2206    
   4.46700       14.2205    
   4.46800       14.2205    
   4.46900       14.2204    
   4.47000       14.2203    
   4.47100       14.2202    
   4.47200       14.2201    
   4.47300       14.2201    
   4.47400       14.2200    
   4.47500       14.2199    
   4.47600       14.2198    
   4.47700       14.2198    
   4.47800       14.2197    
   4.47900       14.2196    
   4.48000       14.2195    
   4.48100       14.2194    
   4.48200       14.2194    
   4.48300       14.2193    
   4.48400       14.2192    
   4.48500       14.2191    
   4.48600       14.2191    
   4.48700       14.2190    
   4.48800       14.2189    
   4.48900       14.2188    
   4.49000       14.2187    
   4.49100       14.2187    
   4.49200       14.2186    
   4.49300       14.2185    
   4.49400       14.2184    
   4.49500       14.2184    
   4.49600       14.2183    
   4.49700       14.2182    
   4.49800       14.2181    
   4.49900       14.2181    
   4.50000       14.2180    
   4.50100       14.2179    
   4.50200       14.2178    
   4.50300       14.2178    
   4.50400       14.2177    
   4.50500       14.2176    
   4.50600       14.2175    
   4.50700       14.2175    
   4.50800       14.2174    
   4.50900       14.2173    
   4.51000       14.2172    
   4.51100       14.2171    
   4.51200       14.2171    
   4.51300       14.2170    
   4.51400       14.2169    
   4.51500       14.2168    
   4.51600       14.2168    
   4.51700       14.2167    
   4.51800       14.2166    
   4.51900       14.2165    
   4.52000       14.2165    
   4.52100       14.2164    
   4.52200       14.2163    
   4.52300       14.2163    
   4.52400       14.2162    
   4.52500       14.2161    
   4.52600       14.2160    
   4.52700       14.2160    
   4.52800       14.2159    
   4.52900       14.2158    
   4.53000       14.2157    
   4.53100       14.2157    
   4.53200       14.2156    
   4.53300       14.2155    
   4.53400       14.2154    
   4.53500       14.2154    
   4.53600       14.2153    
   4.53700       14.2152    
   4.53800       14.2151    
   4.53900       14.2151    
   4.54000       14.2150    
   4.54100       14.2149    
   4.54200       14.2149    
   4.54300       14.2148    
   4.54400       14.2147    
   4.54500       14.2146    
   4.54600       14.2146    
   4.54700       14.2145    
   4.54800       14.2144    
   4.54900       14.2143    
   4.55000       14.2143    
   4.55100       14.2142    
   4.55200       14.2141    
   4.55300       14.2141    
   4.55400       14.2140    
   4.55500       14.2139    
   4.55600       14.2138    
   4.55700       14.2138    
   4.55800       14.2137    
   4.55900       14.2136    
   4.56000       14.2135    
   4.56100       14.2135    
   4.56200       14.2134    
   4.56300       14.2133    
   4.56400       14.2133    
   4.56500       14.2132    
   4.56600       14.2131    
   4.56700       14.2130    
   4.56800       14.2130    
   4.56900       14.2129    
   4.57000       14.2128    
   4.57100       14.2128    
   4.57200       14.2127    
   4.57300       14.2126    
   4.57400       14.2126    
   4.57500       14.2125    
   4.57600       14.2124    
   4.57700       14.2123    
   4.57800       14.2123    
   4.57900       14.2122    
   4.58000       14.2121    
   4.58100       14.2121    
   4.58200       14.2120    
   4.58300       14.2119    
   4.58400       14.2118    
   4.58500       14.2118    
   4.58600       14.2117    
   4.58700       14.2116    
   4.58800       14.2116    
   4.58900       14.2115    
   4.59000       14.2114    
   4.59100       14.2114    
   4.59200       14.2113    
   4.59300       14.2112    
   4.59400       14.2112    
   4.59500       14.2111    
   4.59600       14.2110    
   4.59700       14.2109    
   4.59800       14.2109    
   4.59900       14.2108    
   4.60000       14.2107    
   4.60100       14.2107    
   4.60200       14.2106    
   4.60300       14.2105    
   4.60400       14.2105    
   4.60500       14.2104    
   4.60600       14.2103    
   4.60700       14.2103    
   4.60800       14.2102    
   4.60900       14.2101    
   4.61000       14.2101    
   4.61100       14.2100    
   4.61200       14.2099    
   4.61300       14.2098    
   4.61400       14.2098    
   4.61500       14.2097    
   4.61600       14.2096    
   4.61700       14.2096    
   4.61800       14.2095    
   4.61900       14.2094    
   4.62000       14.2094    
   4.62100       14.2093    
   4.62200       14.2092    
   4.62300       14.2092    
   4.62400       14.2091    
   4.62500       14.2090    
   4.62600       14.2090    
   4.62700       14.2089    
   4.62800       14.2088    
   4.62900       14.2088    
   4.63000       14.2087    
   4.63100       14.2086    
   4.63200       14.2086    
   4.63300       14.2085    
   4.63400       14.2084    
   4.63500       14.2084    
   4.63600       14.2083    
   4.63700       14.2082    
   4.63800       14.2082    
   4.63900       14.2081    
   4.64000       14.2080    
   4.64100       14.2080    
   4.64200       14.2079    
   4.64300       14.2078    
   4.64400       14.2078    
   4.64500       14.2077    
   4.64600       14.2076    
   4.64700       14.2076    
   4.64800       14.2075    
   4.64900       14.2074    
   4.65000       14.2074    
   4.65100       14.2073    
   4.65200       14.2072    
   4.65300       14.2072    
   4.65400       14.2071    
   4.65500       14.2071    
   4.65600       14.2070    
   4.65700       14.2069    
   4.65800       14.2069    
   4.65900       14.2068    
   4.66000       14.2067    
   4.66100       14.2067    
   4.66200       14.2066    
   4.66300       14.2065    
   4.66400       14.2065    
   4.66500       14.2064    
   4.66600       14.2063    
   4.66700       14.2063    
   4.66800       14.2062    
   4.66900       14.2061    
   4.67000       14.2061    
   4.67100       14.2060    
   4.67200       14.2060    
   4.67300       14.2059    
   4.67400       14.2058    
   4.67500       14.2058    
   4.67600       14.2057    
   4.67700       14.2056    
   4.67800       14.2056    
   4.67900       14.2055    
   4.68000       14.2054    
   4.68100       14.2054    
   4.68200       14.2053    
   4.68300       14.2053    
   4.68400       14.2052    
   4.68500       14.2051    
   4.68600       14.2051    
   4.68700       14.2050    
   4.68800       14.2049    
   4.68900       14.2049    
   4.69000       14.2048    
   4.69100       14.2047    
   4.69200       14.2047    
   4.69300       14.2046    
   4.69400       14.2046    
   4.69500       14.2045    
   4.69600       14.2044    
   4.69700       14.2044    
   4.69800       14.2043    
   4.69900       14.2042    
   4.70000       14.2042    
   4.70100       14.2041    
   4.70200       14.2041    
   4.70300       14.2040    
   4.70400       14.2039    
   4.70500       14.2039    
   4.70600       14.2038    
   4.70700       14.2038    
   4.70800       14.2037    
   4.70900       14.2036    
   4.71000       14.2036    
   4.71100       14.2035    
   4.71200       14.2034    
   4.71300       14.2034    
   4.71400       14.2033    
   4.71500       14.2033    
   4.71600       14.2032    
   4.71700       14.2031    
   4.71800       14.2031    
   4.71900       14.2030    
   4.72000       14.2030    
   4.72100       14.2029    
   4.72200       14.2028    
   4.72300       14.2028    
   4.72400       14.2027    
   4.72500       14.2026    
   4.72600       14.2026    
   4.72700       14.2025    
   4.72800       14.2025    
   4.72900       14.2024    
   4.73000       14.2023    
   4.73100       14.2023    
   4.73200       14.2022    
   4.73300       14.2022    
   4.73400       14.2021    
   4.73500       14.2020    
   4.73600       14.2020    
   4.73700       14.2019    
   4.73800       14.2019    
   4.73900       14.2018    
   4.74000       14.2017    
   4.74100       14.2017    
   4.74200       14.2016    
   4.74300       14.2016    
   4.74400       14.2015    
   4.74500       14.2014    
   4.74600       14.2014    
   4.74700       14.2013    
   4.74800       14.2013    
   4.74900       14.2012    
   4.75000       14.2011    
   4.75100       14.2011    
   4.75200       14.2010    
   4.75300       14.2010    
   4.75400       14.2009    
   4.75500       14.2009    
   4.75600       14.2008    
   4.75700       14.2007    
   4.75800       14.2007    
   4.75900       14.2006    
   4.76000       14.2006    
   4.76100       14.2005    
   4.76200       14.2004    
   4.76300       14.2004    
   4.76400       14.2003    
   4.76500       14.2003    
   4.76600       14.2002    
   4.76700       14.2001    
   4.76800       14.2001    
   4.76900       14.2000    
   4.77000       14.2000    
   4.77100       14.1999    
   4.77200       14.1999    
   4.77300       14.1998    
   4.77400       14.1997    
   4.77500       14.1997    
   4.77600       14.1996    
   4.77700       14.1996    
   4.77800       14.1995    
   4.77900       14.1995    
   4.78000       14.1994    
   4.78100       14.1993    
   4.78200       14.1993    
   4.78300       14.1992    
   4.78400       14.1992    
   4.78500       14.1991    
   4.78600       14.1991    
   4.78700       14.1990    
   4.78800       14.1989    
   4.78900       14.1989    
   4.79000       14.1988    
   4.79100       14.1988    
   4.79200       14.1987    
   4.79300       14.1987    
   4.79400       14.1986    
   4.79500       14.1985    
   4.79600       14.1985    
   4.79700       14.1984    
   4.79800       14.1984    
   4.79900       14.1983    
   4.80000       14.1983    
   4.80100       14.1982    
   4.80200       14.1981    
   4.80300       14.1981    
   4.80400       14.1980    
   4.80500       14.1980    
   4.80600       14.1979    
   4.80700       14.1979    
   4.80800       14.1978    
   4.80900       14.1977    
   4.81000       14.1977    
   4.81100       14.1976    
   4.81200       14.1976    
   4.81300       14.1975    
   4.81400       14.1975    
   4.81500       14.1974    
   4.81600       14.1974    
   4.81700       14.1973    
   4.81800       14.1972    
   4.81900       14.1972    
   4.82000       14.1971    
   4.82100       14.1971    
   4.82200       14.1970    
   4.82300       14.1970    
   4.82400       14.1969    
   4.82500       14.1969    
   4.82600       14.1968    
   4.82700       14.1968    
   4.82800       14.1967    
   4.82900       14.1966    
   4.83000       14.1966    
   4.83100       14.1965    
   4.83200       14.1965    
   4.83300       14.1964    
   4.83400       14.1964    
   4.83500       14.1963    
   4.83600       14.1963    
   4.83700       14.1962    
   4.83800       14.1962    
   4.83900       14.1961    
   4.84000       14.1960    
   4.84100       14.1960    
   4.84200       14.1959    
   4.84300       14.1959    
   4.84400       14.1958    
   4.84500       14.1958    
   4.84600       14.1957    
   4.84700       14.1957    
   4.84800       14.1956    
   4.84900       14.1956    
   4.85000       14.1955    
   4.85100       14.1954    
   4.85200       14.1954    
   4.85300       14.1953    
   4.85400       14.1953    
   4.85500       14.1952    
   4.85600       14.1952    
   4.85700       14.1951    
   4.85800       14.1951    
   4.85900       14.1950    
   4.86000       14.1950    
   4.86100       14.1949    
   4.86200       14.1949    
   4.86300       14.1948    
   4.86400       14.1948    
   4.86500       14.1947    
   4.86600       14.1947    
   4.86700       14.1946    
   4.86800       14.1945    
   4.86900       14.1945    
   4.87000       14.1944    
   4.87100       14.1944    
   4.87200       14.1943    
   4.87300       14.1943    
   4.87400       14.1942    
   4.87500       14.1942    
   4.87600       14.1941    
   4.87700       14.1941    
   4.87800       14.1940    
   4.87900       14.1940    
   4.88000       14.1939    
   4.88100       14.1939    
   4.88200       14.1938    
   4.88300       14.1938    
   4.88400       14.1937    
   4.88500       14.1937    
   4.88600       14.1936    
   4.88700       14.1936    
   4.88800       14.1935    
   4.88900       14.1934    
   4.89000       14.1934    
   4.89100       14.1933    
   4.89200       14.1933    
   4.89300       14.1932    
   4.89400       14.1932    
   4.89500       14.1931    
   4.89600       14.1931    
   4.89700       14.1930    
   4.89800       14.1930    
   4.89900       14.1929    
   4.90000       14.1929    
   4.90100       14.1928    
   4.90200       14.1928    
   4.90300       14.1927    
   4.90400       14.1927    
   4.90500       14.1926    
   4.90600       14.1926    
   4.90700       14.1925    
   4.90800       14.1925    
   4.90900       14.1924    
   4.91000       14.1924    
   4.91100       14.1923    
   4.91200       14.1923    
   4.91300       14.1922    
   4.91400       14.1922    
   4.91500       14.1921    
   4.91600       14.1921    
   4.91700       14.1920    
   4.91800       14.1920    
   4.91900       14.1919    
   4.92000       14.1919    
   4.92100       14.1918    
   4.92200       14.1918    
   4.92300       14.1917    
   4.92400       14.1917    
   4.92500       14.1916    
   4.92600       14.1916    
   4.92700       14.1915    
   4.92800       14.1915    
   4.92900       14.1914    
   4.93000       14.1914    
   4.93100       14.1913    
   4.93200       14.1913    
   4.93300       14.1912    
   4.93400       14.1912    
   4.93500       14.1911    
   4.93600       14.1911    
   4.93700       14.1910    
   4.93800       14.1910    
   4.93900       14.1909    
   4.94000       14.1909    
   4.94100       14.1908    
   4.94200       14.1908    
   4.94300       14.1907    
   4.94400       14.1907    
   4.94500       14.1906    
   4.94600       14.1906    
   4.94700       14.1905    
   4.94800       14.1905    
   4.94900       14.1904    
   4.95000       14.1904    
   4.95100       14.1903    
   4.95200       14.1903    
   4.95300       14.1902    
   4.95400       14.1902    
   4.95500       14.1901    
   4.95600       14.1901    
   4.95700       14.1900    
   4.95800       14.1900    
   4.95900       14.1900    
   4.96000       14.1899    
   4.96100       14.1899    
   4.96200       14.1898    
   4.96300       14.1898    
   4.96400       14.1897    
   4.96500       14.1897    
   4.96600       14.1896    
   4.96700       14.1896    
   4.96800       14.1895    
   4.96900       14.1895    
   4.97000       14.1894    
   4.97100       14.1894    
   4.97200       14.1893    
   4.97300       14.1893    
   4.97400       14.1892    
   4.97500       14.1892    
   4.97600       14.1891    
   4.97700       14.1891    
   4.97800       14.1890    
   4.97900       14.1890    
   4.98000       14.1889    
   4.98100       14.1889    
   4.98200       14.1889    
   4.98300       14.1888    
   4.98400       14.1888    
   4.98500       14.1887    
   4.98600       14.1887    
   4.98700       14.1886    
   4.98800       14.1886    
   4.98900       14.1885    
   4.99000       14.1885    
   4.99100       14.1884    
   4.99200       14.1884    
   4.99300       14.1883    
   4.99400       14.1883    
   4.99500       14.1882    
   4.99600       14.1882    
   4.99700       14.1882    
   4.99800       14.1881    
   4.99900       14.1881    
   5.00000       14.1880    
   5.00100       14.1880    
   5.00200       14.1879    
   5.00300       14.1879    
   5.00400       14.1878    
   5.00500       14.1878    
   5.00600       14.1877    
   5.00700       14.1877    
   5.00800       14.1876    
   5.00900       14.1876    
   5.01000       14.1875    
   5.01100       14.1875    
   5.01200       14.1875    
   5.01300       14.1874    
   5.01400       14.1874    
   5.01500       14.1873    
   5.01600       14.1873    
   5.01700       14.1872    
   5.01800       14.1872    
   5.01900       14.1871    
   5.02000       14.1871    
   5.02100       14.1870    
   5.02200       14.1870    
   5.02300       14.1870    
   5.02400       14.1869    
   5.02500       14.1869    
   5.02600       14.1868    
   5.02700       14.1868    
   5.02800       14.1867    
   5.02900       14.1867    
   5.03000       14.1866    
   5.03100       14.1866    
   5.03200       14.1865    
   5.03300       14.1865    
   5.03400       14.1865    
   5.03500       14.1864    
   5.03600       14.1864    
   5.03700       14.1863    
   5.03800       14.1863    
   5.03900       14.1862    
   5.04000       14.1862    
   5.04100       14.1861    
   5.04200       14.1861    
   5.04300       14.1861    
   5.04400       14.1860    
   5.04500       14.1860    
   5.04600       14.1859    
   5.04700       14.1859    
   5.04800       14.1858    
   5.04900       14.1858    
   5.05000       14.1857    
   5.05100       14.1857    
   5.05200       14.1857    
   5.05300       14.1856    
   5.05400       14.1856    
   5.05500       14.1855    
   5.05600       14.1855    
   5.05700       14.1854    
   5.05800       14.1854    
   5.05900       14.1854    
   5.06000       14.1853    
   5.06100       14.1853    
   5.06200       14.1852    
   5.06300       14.1852    
   5.06400       14.1851    
   5.06500       14.1851    
   5.06600       14.1850    
   5.06700       14.1850    
   5.06800       14.1850    
   5.06900       14.1849    
   5.07000       14.1849    
   5.07100       14.1848    
   5.07200       14.1848    
   5.07300       14.1847    
   5.07400       14.1847    
   5.07500       14.1847    
   5.07600       14.1846    
   5.07700       14.1846    
   5.07800       14.1845    
   5.07900       14.1845    
   5.08000       14.1844    
   5.08100       14.1844    
   5.08200       14.1844    
   5.08300       14.1843    
   5.08400       14.1843    
   5.08500       14.1842    
   5.08600       14.1842    
   5.08700       14.1841    
   5.08800       14.1841    
   5.08900       14.1841    
   5.09000       14.1840    
   5.09100       14.1840    
   5.09200       14.1839    
   5.09300       14.1839    
   5.09400       14.1838    
   5.09500       14.1838    
   5.09600       14.1838    
   5.09700       14.1837    
   5.09800       14.1837    
   5.09900       14.1836    
   5.10000       14.1836    
   5.10100       14.1835    
   5.10200       14.1835    
   5.10300       14.1835    
   5.10400       14.1834    
   5.10500       14.1834    
   5.10600       14.1833    
   5.10700       14.1833    
   5.10800       14.1833    
   5.10900       14.1832    
   5.11000       14.1832    
   5.11100       14.1831    
   5.11200       14.1831    
   5.11300       14.1830    
   5.11400       14.1830    
   5.11500       14.1830    
   5.11600       14.1829    
   5.11700       14.1829    
   5.11800       14.1828    
   5.11900       14.1828    
   5.12000       14.1828    
   5.12100       14.1827    
   5.12200       14.1827    
   5.12300       14.1826    
   5.12400       14.1826    
   5.12500       14.1825    
   5.12600       14.1825    
   5.12700       14.1825    
   5.12800       14.1824    
   5.12900       14.1824    
   5.13000       14.1823    
   5.13100       14.1823    
   5.13200       14.1823    
   5.13300       14.1822    
   5.13400       14.1822    
   5.13500       14.1821    
   5.13600       14.1821    
   5.13700       14.1821    
   5.13800       14.1820    
   5.13900       14.1820    
   5.14000       14.1819    
   5.14100       14.1819    
   5.14200       14.1819    
   5.14300       14.1818    
   5.14400       14.1818    
   5.14500       14.1817    
   5.14600       14.1817    
   5.14700       14.1817    
   5.14800       14.1816    
   5.14900       14.1816    
   5.15000       14.1815    
   5.15100       14.1815    
   5.15200       14.1815    
   5.15300       14.1814    
   5.15400       14.1814    
   5.15500       14.1813    
   5.15600       14.1813    
   5.15700       14.1813    
   5.15800       14.1812    
   5.15900       14.1812    
   5.16000       14.1811    
   5.16100       14.1811    
   5.16200       14.1811    
   5.16300       14.1810    
   5.16400       14.1810    
   5.16500       14.1809    
   5.16600       14.1809    
   5.16700       14.1809    
   5.16800       14.1808    
   5.16900       14.1808    
   5.17000       14.1807    
   5.17100       14.1807    
   5.17200       14.1807    
   5.17300       14.1806    
   5.17400       14.1806    
   5.17500       14.1805    
   5.17600       14.1805    
   5.17700       14.1805    
   5.17800       14.1804    
   5.17900       14.1804    
   5.18000       14.1803    
   5.18100       14.1803    
   5.18200       14.1803    
   5.18300       14.1802    
   5.18400       14.1802    
   5.18500       14.1801    
   5.18600       14.1801    
   5.18700       14.1801    
   5.18800       14.1800    
   5.18900       14.1800    
   5.19000       14.1800    
   5.19100       14.1799    
   5.19200       14.1799    
   5.19300       14.1798    
   5.19400       14.1798    
   5.19500       14.1798    
   5.19600       14.1797    
   5.19700       14.1797    
   5.19800       14.1796    
   5.19900       14.1796    
   5.20000       14.1796    
   5.20100       14.1795    
   5.20200       14.1795    
   5.20300       14.1795    
   5.20400       14.1794    
   5.20500       14.1794    
   5.20600       14.1793    
   5.20700       14.1793    
   5.20800       14.1793    
   5.20900       14.1792    
   5.21000       14.1792    
   5.21100       14.1791    
   5.21200       14.1791    
   5.21300       14.1791    
   5.21400       14.1790    
   5.21500       14.1790    
   5.21600       14.1790    
   5.21700       14.1789    
   5.21800       14.1789    
   5.21900       14.1788    
   5.22000       14.1788    
   5.22100       14.1788    
   5.22200       14.1787    
   5.22300       14.1787    
   5.22400       14.1787    
   5.22500       14.1786    
   5.22600       14.1786    
   5.22700       14.1785    
   5.22800       14.1785    
   5.22900       14.1785    
   5.23000       14.1784    
   5.23100       14.1784    
   5.23200       14.1784    
   5.23300       14.1783    
   5.23400       14.1783    
   5.23500       14.1782    
   5.23600       14.1782    
   5.23700       14.1782    
   5.23800       14.1781    
   5.23900       14.1781    
   5.24000       14.1781    
   5.24100       14.1780    
   5.24200       14.1780    
   5.24300       14.1780    
   5.24400       14.1779    
   5.24500       14.1779    
   5.24600       14.1778    
   5.24700       14.1778    
   5.24800       14.1778    
   5.24900       14.1777    
   5.25000       14.1777    
   5.25100       14.1777    
   5.25200       14.1776    
   5.25300       14.1776    
   5.25400       14.1776    
   5.25500       14.1775    
   5.25600       14.1775    
   5.25700       14.1774    
   5.25800       14.1774    
   5.25900       14.1774    
   5.26000       14.1773    
   5.26100       14.1773    
   5.26200       14.1773    
   5.26300       14.1772    
   5.26400       14.1772    
   5.26500       14.1772    
   5.26600       14.1771    
   5.26700       14.1771    
   5.26800       14.1770    
   5.26900       14.1770    
   5.27000       14.1770    
   5.27100       14.1769    
   5.27200       14.1769    
   5.27300       14.1769    
   5.27400       14.1768    
   5.27500       14.1768    
   5.27600       14.1768    
   5.27700       14.1767    
   5.27800       14.1767    
   5.27900       14.1767    
   5.28000       14.1766    
   5.28100       14.1766    
   5.28200       14.1765    
   5.28300       14.1765    
   5.28400       14.1765    
   5.28500       14.1764    
   5.28600       14.1764    
   5.28700       14.1764    
   5.28800       14.1763    
   5.28900       14.1763    
   5.29000       14.1763    
   5.29100       14.1762    
   5.29200       14.1762    
   5.29300       14.1762    
   5.29400       14.1761    
   5.29500       14.1761    
   5.29600       14.1760    
   5.29700       14.1760    
   5.29800       14.1760    
   5.29900       14.1759    
   5.30000       14.1759    
   5.30100       14.1759    
   5.30200       14.1758    
   5.30300       14.1758    
   5.30400       14.1758    
   5.30500       14.1757    
   5.30600       14.1757    
   5.30700       14.1757    
   5.30800       14.1756    
   5.30900       14.1756    
   5.31000       14.1756    
   5.31100       14.1755    
   5.31200       14.1755    
   5.31300       14.1755    
   5.31400       14.1754    
   5.31500       14.1754    
   5.31600       14.1754    
   5.31700       14.1753    
   5.31800       14.1753    
   5.31900       14.1753    
   5.32000       14.1752    
   5.32100       14.1752    
   5.32200       14.1752    
   5.32300       14.1751    
   5.32400       14.1751    
   5.32500       14.1750    
   5.32600       14.1750    
   5.32700       14.1750    
   5.32800       14.1749    
   5.32900       14.1749    
   5.33000       14.1749    
   5.33100       14.1748    
   5.33200       14.1748    
   5.33300       14.1748    
   5.33400       14.1747    
   5.33500       14.1747    
   5.33600       14.1747    
   5.33700       14.1746    
   5.33800       14.1746    
   5.33900       14.1746    
   5.34000       14.1745    
   5.34100       14.1745    
   5.34200       14.1745    
   5.34300       14.1744    
   5.34400       14.1744    
   5.34500       14.1744    
   5.34600       14.1743    
   5.34700       14.1743    
   5.34800       14.1743    
   5.34900       14.1742    
   5.35000       14.1742    
   5.35100       14.1742    
   5.35200       14.1741    
   5.35300       14.1741    
   5.35400       14.1741    
   5.35500       14.1740    
   5.35600       14.1740    
   5.35700       14.1740    
   5.35800       14.1739    
   5.35900       14.1739    
   5.36000       14.1739    
   5.36100       14.1738    
   5.36200       14.1738    
   5.36300       14.1738    
   5.36400       14.1737    
   5.36500       14.1737    
   5.36600       14.1737    
   5.36700       14.1736    
   5.36800       14.1736    
   5.36900       14.1736    
   5.37000       14.1735    
   5.37100       14.1735    
   5.37200       14.1735    
   5.37300       14.1734    
   5.37400       14.1734    
   5.37500       14.1734    
   5.37600       14.1733    
   5.37700       14.1733    
   5.37800       14.1733    
   5.37900       14.1733    
   5.38000       14.1732    
   5.38100       14.1732    
   5.38200       14.1732    
   5.38300       14.1731    
   5.38400       14.1731    
   5.38500       14.1731    
   5.38600       14.1730    
   5.38700       14.1730    
   5.38800       14.1730    
   5.38900       14.1729    
   5.39000       14.1729    
   5.39100       14.1729    
   5.39200       14.1728    
   5.39300       14.1728    
   5.39400       14.1728    
   5.39500       14.1727    
   5.39600       14.1727    
   5.39700       14.1727    
   5.39800       14.1726    
   5.39900       14.1726    
   5.40000       14.1726    
   5.40100       14.1725    
   5.40200       14.1725    
   5.40300       14.1725    
   5.40400       14.1724    
   5.40500       14.1724    
   5.40600       14.1724    
   5.40700       14.1724    
   5.40800       14.1723    
   5.40900       14.1723    
   5.41000       14.1723    
   5.41100       14.1722    
   5.41200       14.1722    
   5.41300       14.1722    
   5.41400       14.1721    
   5.41500       14.1721    
   5.41600       14.1721    
   5.41700       14.1720    
   5.41800       14.1720    
   5.41900       14.1720    
   5.42000       14.1719    
   5.42100       14.1719    
   5.42200       14.1719    
   5.42300       14.1719    
   5.42400       14.1718    
   5.42500       14.1718    
   5.42600       14.1718    
   5.42700       14.1717    
   5.42800       14.1717    
   5.42900       14.1717    
   5.43000       14.1716    
   5.43100       14.1716    
   5.43200       14.1716    
   5.43300       14.1715    
   5.43400       14.1715    
   5.43500       14.1715    
   5.43600       14.1714    
   5.43700       14.1714    
   5.43800       14.1714    
   5.43900       14.1714    
   5.44000       14.1713    
   5.44100       14.1713    
   5.44200       14.1713    
   5.44300       14.1712    
   5.44400       14.1712    
   5.44500       14.1712    
   5.44600       14.1711    
   5.44700       14.1711    
   5.44800       14.1711    
   5.44900       14.1711    
   5.45000       14.1710    
   5.45100       14.1710    
   5.45200       14.1710    
   5.45300       14.1709    
   5.45400       14.1709    
   5.45500       14.1709    
   5.45600       14.1708    
   5.45700       14.1708    
   5.45800       14.1708    
   5.45900       14.1707    
   5.46000       14.1707    
   5.46100       14.1707    
   5.46200       14.1707    
   5.46300       14.1706    
   5.46400       14.1706    
   5.46500       14.1706    
   5.46600       14.1705    
   5.46700       14.1705    
   5.46800       14.1705    
   5.46900       14.1704    
   5.47000       14.1704    
   5.47100       14.1704    
   5.47200       14.1704    
   5.47300       14.1703    
   5.47400       14.1703    
   5.47500       14.1703    
   5.47600       14.1702    
   5.47700       14.1702    
   5.47800       14.1702    
   5.47900       14.1702    
   5.48000       14.1701    
   5.48100       14.1701    
   5.48200       14.1701    
   5.48300       14.1700    
   5.48400       14.1700    
   5.48500       14.1700    
   5.48600       14.1699    
   5.48700       14.1699    
   5.48800       14.1699    
   5.48900       14.1699    
   5.49000       14.1698    
   5.49100       14.1698    
   5.49200       14.1698    
   5.49300       14.1697    
   5.49400       14.1697    
   5.49500       14.1697    
   5.49600       14.1697    
   5.49700       14.1696    
   5.49800       14.1696    
   5.49900       14.1696    
   5.50000       14.1695    
   5.50100       14.1695    
   5.50200       14.1695    
   5.50300       14.1694    
   5.50400       14.1694    
   5.50500       14.1694    
   5.50600       14.1694    
   5.50700       14.1693    
   5.50800       14.1693    
   5.50900       14.1693    
   5.51000       14.1692    
   5.51100       14.1692    
   5.51200       14.1692    
   5.51300       14.1692    
   5.51400       14.1691    
   5.51500       14.1691    
   5.51600       14.1691    
   5.51700       14.1690    
   5.51800       14.1690    
   5.51900       14.1690    
   5.52000       14.1690    
   5.52100       14.1689    
   5.52200       14.1689    
   5.52300       14.1689    
   5.52400       14.1688    
   5.52500       14.1688    
   5.52600       14.1688    
   5.52700       14.1688    
   5.52800       14.1687    
   5.52900       14.1687    
   5.53000       14.1687    
   5.53100       14.1686    
   5.53200       14.1686    
   5.53300       14.1686    
   5.53400       14.1686    
   5.53500       14.1685    
   5.53600       14.1685    
   5.53700       14.1685    
   5.53800       14.1684    
   5.53900       14.1684    
   5.54000       14.1684    
   5.54100       14.1684    
   5.54200       14.1683    
   5.54300       14.1683    
   5.54400       14.1683    
   5.54500       14.1683    
   5.54600       14.1682    
   5.54700       14.1682    
   5.54800       14.1682    
   5.54900       14.1681    
   5.55000       14.1681    
   5.55100       14.1681    
   5.55200       14.1681    
   5.55300       14.1680    
   5.55400       14.1680    
   5.55500       14.1680    
   5.55600       14.1679    
   5.55700       14.1679    
   5.55800       14.1679    
   5.55900       14.1679    
   5.56000       14.1678    
   5.56100       14.1678    
   5.56200       14.1678    
   5.56300       14.1678    
   5.56400       14.1677    
   5.56500       14.1677    
   5.56600       14.1677    
   5.56700       14.1676    
   5.56800       14.1676    
   5.56900       14.1676    
   5.57000       14.1676    
   5.57100       14.1675    
   5.57200       14.1675    
   5.57300       14.1675    
   5.57400       14.1675    
   5.57500       14.1674    
   5.57600       14.1674    
   5.57700       14.1674    
   5.57800       14.1673    
   5.57900       14.1673    
   5.58000       14.1673    
   5.58100       14.1673    
   5.58200       14.1672    
   5.58300       14.1672    
   5.58400       14.1672    
   5.58500       14.1672    
   5.58600       14.1671    
   5.58700       14.1671    
   5.58800       14.1671    
   5.58900       14.1670    
   5.59000       14.1670    
   5.59100       14.1670    
   5.59200       14.1670    
   5.59300       14.1669    
   5.59400       14.1669    
   5.59500       14.1669    
   5.59600       14.1669    
   5.59700       14.1668    
   5.59800       14.1668    
   5.59900       14.1668    
   5.60000       14.1668    
   5.60100       14.1667    
   5.60200       14.1667    
   5.60300       14.1667    
   5.60400       14.1666    
   5.60500       14.1666    
   5.60600       14.1666    
   5.60700       14.1666    
   5.60800       14.1665    
   5.60900       14.1665    
   5.61000       14.1665    
   5.61100       14.1665    
   5.61200       14.1664    
   5.61300       14.1664    
   5.61400       14.1664    
   5.61500       14.1664    
   5.61600       14.1663    
   5.61700       14.1663    
   5.61800       14.1663    
   5.61900       14.1663    
   5.62000       14.1662    
   5.62100       14.1662    
   5.62200       14.1662    
   5.62300       14.1662    
   5.62400       14.1661    
   5.62500       14.1661    
   5.62600       14.1661    
   5.62700       14.1660    
   5.62800       14.1660    
   5.62900       14.1660    
   5.63000       14.1660    
   5.63100       14.1659    
   5.63200       14.1659    
   5.63300       14.1659    
   5.63400       14.1659    
   5.63500       14.1658    
   5.63600       14.1658    
   5.63700       14.1658    
   5.63800       14.1658    
   5.63900       14.1657    
   5.64000       14.1657    
   5.64100       14.1657    
   5.64200       14.1657    
   5.64300       14.1656    
   5.64400       14.1656    
   5.64500       14.1656    
   5.64600       14.1656    
   5.64700       14.1655    
   5.64800       14.1655    
   5.64900       14.1655    
   5.65000       14.1655    
   5.65100       14.1654    
   5.65200       14.1654    
   5.65300       14.1654    
   5.65400       14.1654    
   5.65500       14.1653    
   5.65600       14.1653    
   5.65700       14.1653    
   5.65800       14.1653    
   5.65900       14.1652    
   5.66000       14.1652    
   5.66100       14.1652    
   5.66200       14.1652    
   5.66300       14.1651    
   5.66400       14.1651    
   5.66500       14.1651    
   5.66600       14.1651    
   5.66700       14.1650    
   5.66800       14.1650    
   5.66900       14.1650    
   5.67000       14.1650    
   5.67100       14.1649    
   5.67200       14.1649    
   5.67300       14.1649    
   5.67400       14.1649    
   5.67500       14.1648    
   5.67600       14.1648    
   5.67700       14.1648    
   5.67800       14.1648    
   5.67900       14.1647    
   5.68000       14.1647    
   5.68100       14.1647    
   5.68200       14.1647    
   5.68300       14.1646    
   5.68400       14.1646    
   5.68500       14.1646    
   5.68600       14.1646    
   5.68700       14.1645    
   5.68800       14.1645    
   5.68900       14.1645    
   5.69000       14.1645    
   5.69100       14.1644    
   5.69200       14.1644    
   5.69300       14.1644    
   5.69400       14.1644    
   5.69500       14.1643    
   5.69600       14.1643    
   5.69700       14.1643    
   5.69800       14.1643    
   5.69900       14.1642    
   5.70000       14.1642    
   5.70100       14.1642    
   5.70200       14.1642    
   5.70300       14.1641    
   5.70400       14.1641    
   5.70500       14.1641    
   5.70600       14.1641    
   5.70700       14.1640    
   5.70800       14.1640    
   5.70900       14.1640    
   5.71000       14.1640    
   5.71100       14.1639    
   5.71200       14.1639    
   5.71300       14.1639    
   5.71400       14.1639    
   5.71500       14.1638    
   5.71600       14.1638    
   5.71700       14.1638    
   5.71800       14.1638    
   5.71900       14.1638    
   5.72000       14.1637    
   5.72100       14.1637    
   5.72200       14.1637    
   5.72300       14.1637    
   5.72400       14.1636    
   5.72500       14.1636    
   5.72600       14.1636    
   5.72700       14.1636    
   5.72800       14.1635    
   5.72900       14.1635    
   5.73000       14.1635    
   5.73100       14.1635    
   5.73200       14.1634    
   5.73300       14.1634    
   5.73400       14.1634    
   5.73500       14.1634    
   5.73600       14.1633    
   5.73700       14.1633    
   5.73800       14.1633    
   5.73900       14.1633    
   5.74000       14.1633    
   5.74100       14.1632    
   5.74200       14.1632    
   5.74300       14.1632    
   5.74400       14.1632    
   5.74500       14.1631    
   5.74600       14.1631    
   5.74700       14.1631    
   5.74800       14.1631    
   5.74900       14.1630    
   5.75000       14.1630    
   5.75100       14.1630    
   5.75200       14.1630    
   5.75300       14.1630    
   5.75400       14.1629    
   5.75500       14.1629    
   5.75600       14.1629    
   5.75700       14.1629    
   5.75800       14.1628    
   5.75900       14.1628    
   5.76000       14.1628    
   5.76100       14.1628    
   5.76200       14.1627    
   5.76300       14.1627    
   5.76400       14.1627    
   5.76500       14.1627    
   5.76600       14.1627    
   5.76700       14.1626    
   5.76800       14.1626    
   5.76900       14.1626    
   5.77000       14.1626    
   5.77100       14.1625    
   5.77200       14.1625    
   5.77300       14.1625    
   5.77400       14.1625    
   5.77500       14.1624    
   5.77600       14.1624    
   5.77700       14.1624    
   5.77800       14.1624    
   5.77900       14.1624    
   5.78000       14.1623    
   5.78100       14.1623    
   5.78200       14.1623    
   5.78300       14.1623    
   5.78400       14.1622    
   5.78500       14.1622    
   5.78600       14.1622    
   5.78700       14.1622    
   5.78800       14.1622    
   5.78900       14.1621    
   5.79000       14.1621    
   5.79100       14.1621    
   5.79200       14.1621    
   5.79300       14.1620    
   5.79400       14.1620    
   5.79500       14.1620    
   5.79600       14.1620    
   5.79700       14.1619    
   5.79800       14.1619    
   5.79900       14.1619    
   5.80000       14.1619    
   5.80100       14.1619    
   5.80200       14.1618    
   5.80300       14.1618    
   5.80400       14.1618    
   5.80500       14.1618    
   5.80600       14.1617    
   5.80700       14.1617    
   5.80800       14.1617    
   5.80900       14.1617    
   5.81000       14.1617    
   5.81100       14.1616    
   5.81200       14.1616    
   5.81300       14.1616    
   5.81400       14.1616    
   5.81500       14.1615    
   5.81600       14.1615    
   5.81700       14.1615    
   5.81800       14.1615    
   5.81900       14.1615    
   5.82000       14.1614    
   5.82100       14.1614    
   5.82200       14.1614    
   5.82300       14.1614    
   5.82400       14.1614    
   5.82500       14.1613    
   5.82600       14.1613    
   5.82700       14.1613    
   5.82800       14.1613    
   5.82900       14.1612    
   5.83000       14.1612    
   5.83100       14.1612    
   5.83200       14.1612    
   5.83300       14.1612    
   5.83400       14.1611    
   5.83500       14.1611    
   5.83600       14.1611    
   5.83700       14.1611    
   5.83800       14.1610    
   5.83900       14.1610    
   5.84000       14.1610    
   5.84100       14.1610    
   5.84200       14.1610    
   5.84300       14.1609    
   5.84400       14.1609    
   5.84500       14.1609    
   5.84600       14.1609    
   5.84700       14.1609    
   5.84800       14.1608    
   5.84900       14.1608    
   5.85000       14.1608    
   5.85100       14.1608    
   5.85200       14.1607    
   5.85300       14.1607    
   5.85400       14.1607    
   5.85500       14.1607    
   5.85600       14.1607    
   5.85700       14.1606    
   5.85800       14.1606    
   5.85900       14.1606    
   5.86000       14.1606    
   5.86100       14.1606    
   5.86200       14.1605    
   5.86300       14.1605    
   5.86400       14.1605    
   5.86500       14.1605    
   5.86600       14.1604    
   5.86700       14.1604    
   5.86800       14.1604    
   5.86900       14.1604    
   5.87000       14.1604    
   5.87100       14.1603    
   5.87200       14.1603    
   5.87300       14.1603    
   5.87400       14.1603    
   5.87500       14.1603    
   5.87600       14.1602    
   5.87700       14.1602    
   5.87800       14.1602    
   5.87900       14.1602    
   5.88000       14.1602    
   5.88100       14.1601    
   5.88200       14.1601    
   5.88300       14.1601    
   5.88400       14.1601    
   5.88500       14.1601    
   5.88600       14.1600    
   5.88700       14.1600    
   5.88800       14.1600    
   5.88900       14.1600    
   5.89000       14.1599    
   5.89100       14.1599    
   5.89200       14.1599    
   5.89300       14.1599    
   5.89400       14.1599    
   5.89500       14.1598    
   5.89600       14.1598    
   5.89700       14.1598    
   5.89800       14.1598    
   5.89900       14.1598    
   5.90000       14.1597    
   5.90100       14.1597    
   5.90200       14.1597    
   5.90300       14.1597    
   5.90400       14.1597    
   5.90500       14.1596    
   5.90600       14.1596    
   5.90700       14.1596    
   5.90800       14.1596    
   5.90900       14.1596    
   5.91000       14.1595    
   5.91100       14.1595    
   5.91200       14.1595    
   5.91300       14.1595    
   5.91400       14.1595    
   5.91500       14.1594    
   5.91600       14.1594    
   5.91700       14.1594    
   5.91800       14.1594    
   5.91900       14.1594    
   5.92000       14.1593    
   5.92100       14.1593    
   5.92200       14.1593    
   5.92300       14.1593    
   5.92400       14.1593    
   5.92500       14.1592    
   5.92600       14.1592    
   5.92700       14.1592    
   5.92800       14.1592    
   5.92900       14.1592    
   5.93000       14.1591    
   5.93100       14.1591    
   5.93200       14.1591    
   5.93300       14.1591    
   5.93400       14.1591    
   5.93500       14.1590    
   5.93600       14.1590    
   5.93700       14.1590    
   5.93800       14.1590    
   5.93900       14.1590    
   5.94000       14.1589    
   5.94100       14.1589    
   5.94200       14.1589    
   5.94300       14.1589    
   5.94400       14.1589    
   5.94500       14.1588    
   5.94600       14.1588    
   5.94700       14.1588    
   5.94800       14.1588    
   5.94900       14.1588    
   5.95000       14.1587    
   5.95100       14.1587    
   5.95200       14.1587    
   5.95300       14.1587    
   5.95400       14.1587    
   5.95500       14.1586    
   5.95600       14.1586    
   5.95700       14.1586    
   5.95800       14.1586    
   5.95900       14.1586    
   5.96000       14.1585    
   5.96100       14.1585    
   5.96200       14.1585    
   5.96300       14.1585    
   5.96400       14.1585    
   5.96500       14.1584    
   5.96600       14.1584    
   5.96700       14.1584    
   5.96800       14.1584    
   5.96900       14.1584    
   5.97000       14.1583    
   5.97100       14.1583    
   5.97200       14.1583    
   5.97300       14.1583    
   5.97400       14.1583    
   5.97500       14.1583    
   5.97600       14.1582    
   5.97700       14.1582    
   5.97800       14.1582    
   5.97900       14.1582    
   5.98000       14.1582    
   5.98100       14.1581    
   5.98200       14.1581    
   5.98300       14.1581    
   5.98400       14.1581    
   5.98500       14.1581    
   5.98600       14.1580    
   5.98700       14.1580    
   5.98800       14.1580    
   5.98900       14.1580    
   5.99000       14.1580    
   5.99100       14.1579    
   5.99200       14.1579    
   5.99300       14.1579    
   5.99400       14.1579    
   5.99500       14.1579    
   5.99600       14.1579    
   5.99700       14.1578    
   5.99800       14.1578    
   5.99900       14.1578    
   6.00000       14.1578    
 ]
 A1000=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3041    
  3.000000E-03   22.2615    
  4.000000E-03   22.2207    
  5.000000E-03   22.1815    
  6.000000E-03   22.1439    
  7.000000E-03   22.1077    
  8.000000E-03   22.0728    
  9.000000E-03   22.0392    
  1.000000E-02   22.0069    
  1.100000E-02   21.9757    
  1.200000E-02   21.9456    
  1.300000E-02   21.9165    
  1.400000E-02   21.8883    
  1.500000E-02   21.8611    
  1.600000E-02   21.8348    
  1.700000E-02   21.8093    
  1.800000E-02   21.7846    
  1.900000E-02   21.7607    
  2.000000E-02   21.7374    
  2.100000E-02   21.7149    
  2.200000E-02   21.6930    
  2.300000E-02   21.6717    
  2.400000E-02   21.6510    
  2.500000E-02   21.6308    
  2.600000E-02   21.6112    
  2.700000E-02   21.5921    
  2.800000E-02   21.5735    
  2.900000E-02   21.5553    
  3.000000E-02   21.5377    
  3.100000E-02   21.5204    
  3.200000E-02   21.5035    
  3.300000E-02   21.4871    
  3.400000E-02   21.4710    
  3.500000E-02   21.4552    
  3.600000E-02   21.4398    
  3.700000E-02   21.4248    
  3.800000E-02   21.4100    
  3.900000E-02   21.3956    
  4.000000E-02   21.3814    
  4.100000E-02   21.3675    
  4.200000E-02   21.3539    
  4.300000E-02   21.3405    
  4.400000E-02   21.3274    
  4.500000E-02   21.3145    
  4.600000E-02   21.3019    
  4.700000E-02   21.2894    
  4.800000E-02   21.2772    
  4.900000E-02   21.2652    
  5.000000E-02   21.2533    
  5.100000E-02   21.2417    
  5.200000E-02   21.2302    
  5.300000E-02   21.2189    
  5.400000E-02   21.2077    
  5.500000E-02   21.1968    
  5.600000E-02   21.1859    
  5.700000E-02   21.1752    
  5.800000E-02   21.1647    
  5.900000E-02   21.1543    
  6.000000E-02   21.1440    
  6.100000E-02   21.1338    
  6.200000E-02   21.1237    
  6.300000E-02   21.1138    
  6.400000E-02   21.1040    
  6.500000E-02   21.0943    
  6.600000E-02   21.0846    
  6.700000E-02   21.0751    
  6.800000E-02   21.0657    
  6.900000E-02   21.0564    
  7.000000E-02   21.0471    
  7.100000E-02   21.0380    
  7.200000E-02   21.0289    
  7.300000E-02   21.0199    
  7.400000E-02   21.0110    
  7.500000E-02   21.0021    
  7.600000E-02   20.9933    
  7.700000E-02   20.9846    
  7.800000E-02   20.9760    
  7.900000E-02   20.9674    
  8.000000E-02   20.9589    
  8.100000E-02   20.9504    
  8.200000E-02   20.9420    
  8.300000E-02   20.9337    
  8.400000E-02   20.9254    
  8.500000E-02   20.9171    
  8.600000E-02   20.9089    
  8.700000E-02   20.9008    
  8.800000E-02   20.8927    
  8.900000E-02   20.8846    
  9.000000E-02   20.8766    
  9.100000E-02   20.8686    
  9.200000E-02   20.8607    
  9.300000E-02   20.8528    
  9.400000E-02   20.8449    
  9.500000E-02   20.8371    
  9.600000E-02   20.8293    
  9.700000E-02   20.8215    
  9.800000E-02   20.8138    
  9.900000E-02   20.8061    
  0.100000       20.7984    
  0.101000       20.7908    
  0.102000       20.7832    
  0.103000       20.7756    
  0.104000       20.7681    
  0.105000       20.7606    
  0.106000       20.7531    
  0.107000       20.7456    
  0.108000       20.7382    
  0.109000       20.7308    
  0.110000       20.7234    
  0.111000       20.7160    
  0.112000       20.7086    
  0.113000       20.7013    
  0.114000       20.6940    
  0.115000       20.6867    
  0.116000       20.6794    
  0.117000       20.6722    
  0.118000       20.6650    
  0.119000       20.6577    
  0.120000       20.6505    
  0.121000       20.6434    
  0.122000       20.6362    
  0.123000       20.6291    
  0.124000       20.6219    
  0.125000       20.6148    
  0.126000       20.6077    
  0.127000       20.6007    
  0.128000       20.5936    
  0.129000       20.5865    
  0.130000       20.5795    
  0.131000       20.5725    
  0.132000       20.5655    
  0.133000       20.5585    
  0.134000       20.5515    
  0.135000       20.5445    
  0.136000       20.5376    
  0.137000       20.5306    
  0.138000       20.5237    
  0.139000       20.5168    
  0.140000       20.5099    
  0.141000       20.5030    
  0.142000       20.4961    
  0.143000       20.4893    
  0.144000       20.4824    
  0.145000       20.4756    
  0.146000       20.4687    
  0.147000       20.4619    
  0.148000       20.4551    
  0.149000       20.4483    
  0.150000       20.4415    
  0.151000       20.4347    
  0.152000       20.4280    
  0.153000       20.4212    
  0.154000       20.4144    
  0.155000       20.4077    
  0.156000       20.4010    
  0.157000       20.3943    
  0.158000       20.3876    
  0.159000       20.3809    
  0.160000       20.3742    
  0.161000       20.3675    
  0.162000       20.3608    
  0.163000       20.3542    
  0.164000       20.3475    
  0.165000       20.3409    
  0.166000       20.3343    
  0.167000       20.3276    
  0.168000       20.3210    
  0.169000       20.3144    
  0.170000       20.3078    
  0.171000       20.3013    
  0.172000       20.2947    
  0.173000       20.2881    
  0.174000       20.2816    
  0.175000       20.2750    
  0.176000       20.2685    
  0.177000       20.2620    
  0.178000       20.2554    
  0.179000       20.2489    
  0.180000       20.2424    
  0.181000       20.2359    
  0.182000       20.2294    
  0.183000       20.2230    
  0.184000       20.2165    
  0.185000       20.2100    
  0.186000       20.2036    
  0.187000       20.1971    
  0.188000       20.1907    
  0.189000       20.1843    
  0.190000       20.1779    
  0.191000       20.1715    
  0.192000       20.1651    
  0.193000       20.1587    
  0.194000       20.1523    
  0.195000       20.1459    
  0.196000       20.1396    
  0.197000       20.1332    
  0.198000       20.1269    
  0.199000       20.1205    
  0.200000       20.1142    
  0.201000       20.1079    
  0.202000       20.1015    
  0.203000       20.0952    
  0.204000       20.0889    
  0.205000       20.0826    
  0.206000       20.0764    
  0.207000       20.0701    
  0.208000       20.0638    
  0.209000       20.0576    
  0.210000       20.0513    
  0.211000       20.0451    
  0.212000       20.0388    
  0.213000       20.0326    
  0.214000       20.0264    
  0.215000       20.0202    
  0.216000       20.0140    
  0.217000       20.0078    
  0.218000       20.0016    
  0.219000       19.9954    
  0.220000       19.9892    
  0.221000       19.9831    
  0.222000       19.9769    
  0.223000       19.9708    
  0.224000       19.9646    
  0.225000       19.9585    
  0.226000       19.9524    
  0.227000       19.9463    
  0.228000       19.9402    
  0.229000       19.9341    
  0.230000       19.9280    
  0.231000       19.9219    
  0.232000       19.9158    
  0.233000       19.9097    
  0.234000       19.9037    
  0.235000       19.8976    
  0.236000       19.8916    
  0.237000       19.8855    
  0.238000       19.8795    
  0.239000       19.8735    
  0.240000       19.8675    
  0.241000       19.8615    
  0.242000       19.8555    
  0.243000       19.8495    
  0.244000       19.8435    
  0.245000       19.8375    
  0.246000       19.8315    
  0.247000       19.8256    
  0.248000       19.8196    
  0.249000       19.8137    
  0.250000       19.8077    
  0.251000       19.8018    
  0.252000       19.7959    
  0.253000       19.7900    
  0.254000       19.7841    
  0.255000       19.7782    
  0.256000       19.7723    
  0.257000       19.7664    
  0.258000       19.7605    
  0.259000       19.7546    
  0.260000       19.7488    
  0.261000       19.7429    
  0.262000       19.7370    
  0.263000       19.7312    
  0.264000       19.7254    
  0.265000       19.7195    
  0.266000       19.7137    
  0.267000       19.7079    
  0.268000       19.7021    
  0.269000       19.6963    
  0.270000       19.6905    
  0.271000       19.6847    
  0.272000       19.6789    
  0.273000       19.6732    
  0.274000       19.6674    
  0.275000       19.6617    
  0.276000       19.6559    
  0.277000       19.6502    
  0.278000       19.6444    
  0.279000       19.6387    
  0.280000       19.6330    
  0.281000       19.6273    
  0.282000       19.6216    
  0.283000       19.6159    
  0.284000       19.6102    
  0.285000       19.6045    
  0.286000       19.5988    
  0.287000       19.5931    
  0.288000       19.5875    
  0.289000       19.5818    
  0.290000       19.5762    
  0.291000       19.5705    
  0.292000       19.5649    
  0.293000       19.5593    
  0.294000       19.5536    
  0.295000       19.5480    
  0.296000       19.5424    
  0.297000       19.5368    
  0.298000       19.5312    
  0.299000       19.5256    
  0.300000       19.5200    
  0.301000       19.5145    
  0.302000       19.5089    
  0.303000       19.5033    
  0.304000       19.4978    
  0.305000       19.4922    
  0.306000       19.4867    
  0.307000       19.4811    
  0.308000       19.4756    
  0.309000       19.4701    
  0.310000       19.4646    
  0.311000       19.4591    
  0.312000       19.4536    
  0.313000       19.4481    
  0.314000       19.4426    
  0.315000       19.4371    
  0.316000       19.4316    
  0.317000       19.4262    
  0.318000       19.4207    
  0.319000       19.4152    
  0.320000       19.4098    
  0.321000       19.4044    
  0.322000       19.3989    
  0.323000       19.3935    
  0.324000       19.3881    
  0.325000       19.3827    
  0.326000       19.3772    
  0.327000       19.3718    
  0.328000       19.3664    
  0.329000       19.3611    
  0.330000       19.3557    
  0.331000       19.3503    
  0.332000       19.3449    
  0.333000       19.3396    
  0.334000       19.3342    
  0.335000       19.3288    
  0.336000       19.3235    
  0.337000       19.3182    
  0.338000       19.3128    
  0.339000       19.3075    
  0.340000       19.3022    
  0.341000       19.2969    
  0.342000       19.2915    
  0.343000       19.2862    
  0.344000       19.2809    
  0.345000       19.2757    
  0.346000       19.2704    
  0.347000       19.2651    
  0.348000       19.2598    
  0.349000       19.2546    
  0.350000       19.2493    
  0.351000       19.2440    
  0.352000       19.2388    
  0.353000       19.2336    
  0.354000       19.2283    
  0.355000       19.2231    
  0.356000       19.2179    
  0.357000       19.2127    
  0.358000       19.2074    
  0.359000       19.2022    
  0.360000       19.1970    
  0.361000       19.1918    
  0.362000       19.1867    
  0.363000       19.1815    
  0.364000       19.1763    
  0.365000       19.1711    
  0.366000       19.1660    
  0.367000       19.1608    
  0.368000       19.1557    
  0.369000       19.1505    
  0.370000       19.1454    
  0.371000       19.1402    
  0.372000       19.1351    
  0.373000       19.1300    
  0.374000       19.1249    
  0.375000       19.1198    
  0.376000       19.1147    
  0.377000       19.1096    
  0.378000       19.1045    
  0.379000       19.0994    
  0.380000       19.0943    
  0.381000       19.0892    
  0.382000       19.0842    
  0.383000       19.0791    
  0.384000       19.0740    
  0.385000       19.0690    
  0.386000       19.0639    
  0.387000       19.0589    
  0.388000       19.0539    
  0.389000       19.0488    
  0.390000       19.0438    
  0.391000       19.0388    
  0.392000       19.0338    
  0.393000       19.0288    
  0.394000       19.0238    
  0.395000       19.0188    
  0.396000       19.0138    
  0.397000       19.0088    
  0.398000       19.0038    
  0.399000       18.9989    
  0.400000       18.9939    
  0.401000       18.9889    
  0.402000       18.9840    
  0.403000       18.9790    
  0.404000       18.9741    
  0.405000       18.9691    
  0.406000       18.9642    
  0.407000       18.9593    
  0.408000       18.9544    
  0.409000       18.9494    
  0.410000       18.9445    
  0.411000       18.9396    
  0.412000       18.9347    
  0.413000       18.9298    
  0.414000       18.9249    
  0.415000       18.9200    
  0.416000       18.9152    
  0.417000       18.9103    
  0.418000       18.9054    
  0.419000       18.9006    
  0.420000       18.8957    
  0.421000       18.8908    
  0.422000       18.8860    
  0.423000       18.8812    
  0.424000       18.8763    
  0.425000       18.8715    
  0.426000       18.8667    
  0.427000       18.8618    
  0.428000       18.8570    
  0.429000       18.8522    
  0.430000       18.8474    
  0.431000       18.8426    
  0.432000       18.8378    
  0.433000       18.8330    
  0.434000       18.8283    
  0.435000       18.8235    
  0.436000       18.8187    
  0.437000       18.8139    
  0.438000       18.8092    
  0.439000       18.8044    
  0.440000       18.7997    
  0.441000       18.7949    
  0.442000       18.7902    
  0.443000       18.7854    
  0.444000       18.7807    
  0.445000       18.7760    
  0.446000       18.7713    
  0.447000       18.7665    
  0.448000       18.7618    
  0.449000       18.7571    
  0.450000       18.7524    
  0.451000       18.7477    
  0.452000       18.7430    
  0.453000       18.7384    
  0.454000       18.7337    
  0.455000       18.7290    
  0.456000       18.7243    
  0.457000       18.7197    
  0.458000       18.7150    
  0.459000       18.7104    
  0.460000       18.7057    
  0.461000       18.7011    
  0.462000       18.6964    
  0.463000       18.6918    
  0.464000       18.6872    
  0.465000       18.6825    
  0.466000       18.6779    
  0.467000       18.6733    
  0.468000       18.6687    
  0.469000       18.6641    
  0.470000       18.6595    
  0.471000       18.6549    
  0.472000       18.6503    
  0.473000       18.6457    
  0.474000       18.6411    
  0.475000       18.6366    
  0.476000       18.6320    
  0.477000       18.6274    
  0.478000       18.6229    
  0.479000       18.6183    
  0.480000       18.6138    
  0.481000       18.6092    
  0.482000       18.6047    
  0.483000       18.6002    
  0.484000       18.5956    
  0.485000       18.5911    
  0.486000       18.5866    
  0.487000       18.5821    
  0.488000       18.5775    
  0.489000       18.5730    
  0.490000       18.5685    
  0.491000       18.5640    
  0.492000       18.5596    
  0.493000       18.5551    
  0.494000       18.5506    
  0.495000       18.5461    
  0.496000       18.5416    
  0.497000       18.5372    
  0.498000       18.5327    
  0.499000       18.5282    
  0.500000       18.5238    
  0.501000       18.5193    
  0.502000       18.5149    
  0.503000       18.5105    
  0.504000       18.5060    
  0.505000       18.5016    
  0.506000       18.4972    
  0.507000       18.4927    
  0.508000       18.4883    
  0.509000       18.4839    
  0.510000       18.4795    
  0.511000       18.4751    
  0.512000       18.4707    
  0.513000       18.4663    
  0.514000       18.4619    
  0.515000       18.4576    
  0.516000       18.4532    
  0.517000       18.4488    
  0.518000       18.4444    
  0.519000       18.4401    
  0.520000       18.4357    
  0.521000       18.4314    
  0.522000       18.4270    
  0.523000       18.4227    
  0.524000       18.4183    
  0.525000       18.4140    
  0.526000       18.4096    
  0.527000       18.4053    
  0.528000       18.4010    
  0.529000       18.3967    
  0.530000       18.3924    
  0.531000       18.3881    
  0.532000       18.3837    
  0.533000       18.3794    
  0.534000       18.3751    
  0.535000       18.3709    
  0.536000       18.3666    
  0.537000       18.3623    
  0.538000       18.3580    
  0.539000       18.3537    
  0.540000       18.3495    
  0.541000       18.3452    
  0.542000       18.3409    
  0.543000       18.3367    
  0.544000       18.3324    
  0.545000       18.3282    
  0.546000       18.3240    
  0.547000       18.3197    
  0.548000       18.3155    
  0.549000       18.3113    
  0.550000       18.3070    
  0.551000       18.3028    
  0.552000       18.2986    
  0.553000       18.2944    
  0.554000       18.2902    
  0.555000       18.2860    
  0.556000       18.2818    
  0.557000       18.2776    
  0.558000       18.2734    
  0.559000       18.2692    
  0.560000       18.2650    
  0.561000       18.2609    
  0.562000       18.2567    
  0.563000       18.2525    
  0.564000       18.2484    
  0.565000       18.2442    
  0.566000       18.2400    
  0.567000       18.2359    
  0.568000       18.2318    
  0.569000       18.2276    
  0.570000       18.2235    
  0.571000       18.2193    
  0.572000       18.2152    
  0.573000       18.2111    
  0.574000       18.2070    
  0.575000       18.2029    
  0.576000       18.1987    
  0.577000       18.1946    
  0.578000       18.1905    
  0.579000       18.1864    
  0.580000       18.1824    
  0.581000       18.1783    
  0.582000       18.1742    
  0.583000       18.1701    
  0.584000       18.1660    
  0.585000       18.1620    
  0.586000       18.1579    
  0.587000       18.1538    
  0.588000       18.1498    
  0.589000       18.1457    
  0.590000       18.1417    
  0.591000       18.1376    
  0.592000       18.1336    
  0.593000       18.1295    
  0.594000       18.1255    
  0.595000       18.1215    
  0.596000       18.1174    
  0.597000       18.1134    
  0.598000       18.1094    
  0.599000       18.1054    
  0.600000       18.1014    
  0.601000       18.0974    
  0.602000       18.0934    
  0.603000       18.0894    
  0.604000       18.0854    
  0.605000       18.0814    
  0.606000       18.0774    
  0.607000       18.0734    
  0.608000       18.0695    
  0.609000       18.0655    
  0.610000       18.0615    
  0.611000       18.0576    
  0.612000       18.0536    
  0.613000       18.0497    
  0.614000       18.0457    
  0.615000       18.0418    
  0.616000       18.0378    
  0.617000       18.0339    
  0.618000       18.0299    
  0.619000       18.0260    
  0.620000       18.0221    
  0.621000       18.0182    
  0.622000       18.0143    
  0.623000       18.0103    
  0.624000       18.0064    
  0.625000       18.0025    
  0.626000       17.9986    
  0.627000       17.9947    
  0.628000       17.9908    
  0.629000       17.9869    
  0.630000       17.9831    
  0.631000       17.9792    
  0.632000       17.9753    
  0.633000       17.9714    
  0.634000       17.9676    
  0.635000       17.9637    
  0.636000       17.9598    
  0.637000       17.9560    
  0.638000       17.9521    
  0.639000       17.9483    
  0.640000       17.9444    
  0.641000       17.9406    
  0.642000       17.9368    
  0.643000       17.9329    
  0.644000       17.9291    
  0.645000       17.9253    
  0.646000       17.9215    
  0.647000       17.9176    
  0.648000       17.9138    
  0.649000       17.9100    
  0.650000       17.9062    
  0.651000       17.9024    
  0.652000       17.8986    
  0.653000       17.8948    
  0.654000       17.8910    
  0.655000       17.8872    
  0.656000       17.8835    
  0.657000       17.8797    
  0.658000       17.8759    
  0.659000       17.8721    
  0.660000       17.8684    
  0.661000       17.8646    
  0.662000       17.8609    
  0.663000       17.8571    
  0.664000       17.8534    
  0.665000       17.8496    
  0.666000       17.8459    
  0.667000       17.8421    
  0.668000       17.8384    
  0.669000       17.8347    
  0.670000       17.8309    
  0.671000       17.8272    
  0.672000       17.8235    
  0.673000       17.8198    
  0.674000       17.8161    
  0.675000       17.8124    
  0.676000       17.8087    
  0.677000       17.8050    
  0.678000       17.8013    
  0.679000       17.7976    
  0.680000       17.7939    
  0.681000       17.7902    
  0.682000       17.7865    
  0.683000       17.7829    
  0.684000       17.7792    
  0.685000       17.7755    
  0.686000       17.7719    
  0.687000       17.7682    
  0.688000       17.7645    
  0.689000       17.7609    
  0.690000       17.7572    
  0.691000       17.7536    
  0.692000       17.7499    
  0.693000       17.7463    
  0.694000       17.7427    
  0.695000       17.7390    
  0.696000       17.7354    
  0.697000       17.7318    
  0.698000       17.7282    
  0.699000       17.7246    
  0.700000       17.7210    
  0.701000       17.7173    
  0.702000       17.7137    
  0.703000       17.7101    
  0.704000       17.7065    
  0.705000       17.7030    
  0.706000       17.6994    
  0.707000       17.6958    
  0.708000       17.6922    
  0.709000       17.6886    
  0.710000       17.6850    
  0.711000       17.6815    
  0.712000       17.6779    
  0.713000       17.6743    
  0.714000       17.6708    
  0.715000       17.6672    
  0.716000       17.6637    
  0.717000       17.6601    
  0.718000       17.6566    
  0.719000       17.6531    
  0.720000       17.6495    
  0.721000       17.6460    
  0.722000       17.6425    
  0.723000       17.6389    
  0.724000       17.6354    
  0.725000       17.6319    
  0.726000       17.6284    
  0.727000       17.6249    
  0.728000       17.6214    
  0.729000       17.6179    
  0.730000       17.6144    
  0.731000       17.6109    
  0.732000       17.6074    
  0.733000       17.6039    
  0.734000       17.6004    
  0.735000       17.5969    
  0.736000       17.5934    
  0.737000       17.5900    
  0.738000       17.5865    
  0.739000       17.5830    
  0.740000       17.5796    
  0.741000       17.5761    
  0.742000       17.5726    
  0.743000       17.5692    
  0.744000       17.5657    
  0.745000       17.5623    
  0.746000       17.5588    
  0.747000       17.5554    
  0.748000       17.5520    
  0.749000       17.5485    
  0.750000       17.5451    
  0.751000       17.5417    
  0.752000       17.5383    
  0.753000       17.5349    
  0.754000       17.5314    
  0.755000       17.5280    
  0.756000       17.5246    
  0.757000       17.5212    
  0.758000       17.5178    
  0.759000       17.5144    
  0.760000       17.5110    
  0.761000       17.5076    
  0.762000       17.5043    
  0.763000       17.5009    
  0.764000       17.4975    
  0.765000       17.4941    
  0.766000       17.4908    
  0.767000       17.4874    
  0.768000       17.4840    
  0.769000       17.4807    
  0.770000       17.4773    
  0.771000       17.4740    
  0.772000       17.4706    
  0.773000       17.4673    
  0.774000       17.4639    
  0.775000       17.4606    
  0.776000       17.4572    
  0.777000       17.4539    
  0.778000       17.4506    
  0.779000       17.4473    
  0.780000       17.4439    
  0.781000       17.4406    
  0.782000       17.4373    
  0.783000       17.4340    
  0.784000       17.4307    
  0.785000       17.4274    
  0.786000       17.4241    
  0.787000       17.4208    
  0.788000       17.4175    
  0.789000       17.4142    
  0.790000       17.4109    
  0.791000       17.4076    
  0.792000       17.4043    
  0.793000       17.4011    
  0.794000       17.3978    
  0.795000       17.3945    
  0.796000       17.3913    
  0.797000       17.3880    
  0.798000       17.3847    
  0.799000       17.3815    
  0.800000       17.3782    
  0.801000       17.3750    
  0.802000       17.3717    
  0.803000       17.3685    
  0.804000       17.3652    
  0.805000       17.3620    
  0.806000       17.3588    
  0.807000       17.3555    
  0.808000       17.3523    
  0.809000       17.3491    
  0.810000       17.3459    
  0.811000       17.3427    
  0.812000       17.3394    
  0.813000       17.3362    
  0.814000       17.3330    
  0.815000       17.3298    
  0.816000       17.3266    
  0.817000       17.3234    
  0.818000       17.3202    
  0.819000       17.3171    
  0.820000       17.3139    
  0.821000       17.3107    
  0.822000       17.3075    
  0.823000       17.3043    
  0.824000       17.3012    
  0.825000       17.2980    
  0.826000       17.2948    
  0.827000       17.2917    
  0.828000       17.2885    
  0.829000       17.2853    
  0.830000       17.2822    
  0.831000       17.2790    
  0.832000       17.2759    
  0.833000       17.2728    
  0.834000       17.2696    
  0.835000       17.2665    
  0.836000       17.2633    
  0.837000       17.2602    
  0.838000       17.2571    
  0.839000       17.2540    
  0.840000       17.2508    
  0.841000       17.2477    
  0.842000       17.2446    
  0.843000       17.2415    
  0.844000       17.2384    
  0.845000       17.2353    
  0.846000       17.2322    
  0.847000       17.2291    
  0.848000       17.2260    
  0.849000       17.2229    
  0.850000       17.2198    
  0.851000       17.2167    
  0.852000       17.2137    
  0.853000       17.2106    
  0.854000       17.2075    
  0.855000       17.2044    
  0.856000       17.2014    
  0.857000       17.1983    
  0.858000       17.1952    
  0.859000       17.1922    
  0.860000       17.1891    
  0.861000       17.1861    
  0.862000       17.1830    
  0.863000       17.1800    
  0.864000       17.1769    
  0.865000       17.1739    
  0.866000       17.1708    
  0.867000       17.1678    
  0.868000       17.1648    
  0.869000       17.1618    
  0.870000       17.1587    
  0.871000       17.1557    
  0.872000       17.1527    
  0.873000       17.1497    
  0.874000       17.1467    
  0.875000       17.1437    
  0.876000       17.1407    
  0.877000       17.1376    
  0.878000       17.1347    
  0.879000       17.1317    
  0.880000       17.1287    
  0.881000       17.1257    
  0.882000       17.1227    
  0.883000       17.1197    
  0.884000       17.1167    
  0.885000       17.1137    
  0.886000       17.1108    
  0.887000       17.1078    
  0.888000       17.1048    
  0.889000       17.1019    
  0.890000       17.0989    
  0.891000       17.0959    
  0.892000       17.0930    
  0.893000       17.0900    
  0.894000       17.0871    
  0.895000       17.0841    
  0.896000       17.0812    
  0.897000       17.0783    
  0.898000       17.0753    
  0.899000       17.0724    
  0.900000       17.0695    
  0.901000       17.0665    
  0.902000       17.0636    
  0.903000       17.0607    
  0.904000       17.0578    
  0.905000       17.0548    
  0.906000       17.0519    
  0.907000       17.0490    
  0.908000       17.0461    
  0.909000       17.0432    
  0.910000       17.0403    
  0.911000       17.0374    
  0.912000       17.0345    
  0.913000       17.0316    
  0.914000       17.0287    
  0.915000       17.0258    
  0.916000       17.0230    
  0.917000       17.0201    
  0.918000       17.0172    
  0.919000       17.0143    
  0.920000       17.0115    
  0.921000       17.0086    
  0.922000       17.0057    
  0.923000       17.0029    
  0.924000       17.0000    
  0.925000       16.9971    
  0.926000       16.9943    
  0.927000       16.9914    
  0.928000       16.9886    
  0.929000       16.9858    
  0.930000       16.9829    
  0.931000       16.9801    
  0.932000       16.9772    
  0.933000       16.9744    
  0.934000       16.9716    
  0.935000       16.9687    
  0.936000       16.9659    
  0.937000       16.9631    
  0.938000       16.9603    
  0.939000       16.9575    
  0.940000       16.9547    
  0.941000       16.9518    
  0.942000       16.9490    
  0.943000       16.9462    
  0.944000       16.9434    
  0.945000       16.9406    
  0.946000       16.9378    
  0.947000       16.9350    
  0.948000       16.9323    
  0.949000       16.9295    
  0.950000       16.9267    
  0.951000       16.9239    
  0.952000       16.9211    
  0.953000       16.9184    
  0.954000       16.9156    
  0.955000       16.9128    
  0.956000       16.9100    
  0.957000       16.9073    
  0.958000       16.9045    
  0.959000       16.9018    
  0.960000       16.8990    
  0.961000       16.8963    
  0.962000       16.8935    
  0.963000       16.8908    
  0.964000       16.8880    
  0.965000       16.8853    
  0.966000       16.8825    
  0.967000       16.8798    
  0.968000       16.8771    
  0.969000       16.8743    
  0.970000       16.8716    
  0.971000       16.8689    
  0.972000       16.8662    
  0.973000       16.8635    
  0.974000       16.8607    
  0.975000       16.8580    
  0.976000       16.8553    
  0.977000       16.8526    
  0.978000       16.8499    
  0.979000       16.8472    
  0.980000       16.8445    
  0.981000       16.8418    
  0.982000       16.8391    
  0.983000       16.8364    
  0.984000       16.8337    
  0.985000       16.8311    
  0.986000       16.8284    
  0.987000       16.8257    
  0.988000       16.8230    
  0.989000       16.8203    
  0.990000       16.8177    
  0.991000       16.8150    
  0.992000       16.8123    
  0.993000       16.8097    
  0.994000       16.8070    
  0.995000       16.8044    
  0.996000       16.8017    
  0.997000       16.7990    
  0.998000       16.7964    
  0.999000       16.7938    
   1.00000       16.7911    
   1.00100       16.7885    
   1.00200       16.7858    
   1.00300       16.7832    
   1.00400       16.7806    
   1.00500       16.7779    
   1.00600       16.7753    
   1.00700       16.7727    
   1.00800       16.7701    
   1.00900       16.7674    
   1.01000       16.7648    
   1.01100       16.7622    
   1.01200       16.7596    
   1.01300       16.7570    
   1.01400       16.7544    
   1.01500       16.7518    
   1.01600       16.7492    
   1.01700       16.7466    
   1.01800       16.7440    
   1.01900       16.7414    
   1.02000       16.7388    
   1.02100       16.7362    
   1.02200       16.7336    
   1.02300       16.7310    
   1.02400       16.7285    
   1.02500       16.7259    
   1.02600       16.7233    
   1.02700       16.7207    
   1.02800       16.7182    
   1.02900       16.7156    
   1.03000       16.7130    
   1.03100       16.7105    
   1.03200       16.7079    
   1.03300       16.7054    
   1.03400       16.7028    
   1.03500       16.7003    
   1.03600       16.6977    
   1.03700       16.6952    
   1.03800       16.6926    
   1.03900       16.6901    
   1.04000       16.6875    
   1.04100       16.6850    
   1.04200       16.6825    
   1.04300       16.6799    
   1.04400       16.6774    
   1.04500       16.6749    
   1.04600       16.6724    
   1.04700       16.6698    
   1.04800       16.6673    
   1.04900       16.6648    
   1.05000       16.6623    
   1.05100       16.6598    
   1.05200       16.6573    
   1.05300       16.6548    
   1.05400       16.6523    
   1.05500       16.6498    
   1.05600       16.6473    
   1.05700       16.6448    
   1.05800       16.6423    
   1.05900       16.6398    
   1.06000       16.6373    
   1.06100       16.6348    
   1.06200       16.6324    
   1.06300       16.6299    
   1.06400       16.6274    
   1.06500       16.6249    
   1.06600       16.6225    
   1.06700       16.6200    
   1.06800       16.6175    
   1.06900       16.6151    
   1.07000       16.6126    
   1.07100       16.6101    
   1.07200       16.6077    
   1.07300       16.6052    
   1.07400       16.6028    
   1.07500       16.6003    
   1.07600       16.5979    
   1.07700       16.5954    
   1.07800       16.5930    
   1.07900       16.5906    
   1.08000       16.5881    
   1.08100       16.5857    
   1.08200       16.5833    
   1.08300       16.5808    
   1.08400       16.5784    
   1.08500       16.5760    
   1.08600       16.5736    
   1.08700       16.5711    
   1.08800       16.5687    
   1.08900       16.5663    
   1.09000       16.5639    
   1.09100       16.5615    
   1.09200       16.5591    
   1.09300       16.5567    
   1.09400       16.5543    
   1.09500       16.5519    
   1.09600       16.5495    
   1.09700       16.5471    
   1.09800       16.5447    
   1.09900       16.5423    
   1.10000       16.5399    
   1.10100       16.5375    
   1.10200       16.5351    
   1.10300       16.5328    
   1.10400       16.5304    
   1.10500       16.5280    
   1.10600       16.5256    
   1.10700       16.5233    
   1.10800       16.5209    
   1.10900       16.5185    
   1.11000       16.5162    
   1.11100       16.5138    
   1.11200       16.5114    
   1.11300       16.5091    
   1.11400       16.5067    
   1.11500       16.5044    
   1.11600       16.5020    
   1.11700       16.4997    
   1.11800       16.4973    
   1.11900       16.4950    
   1.12000       16.4927    
   1.12100       16.4903    
   1.12200       16.4880    
   1.12300       16.4857    
   1.12400       16.4833    
   1.12500       16.4810    
   1.12600       16.4787    
   1.12700       16.4763    
   1.12800       16.4740    
   1.12900       16.4717    
   1.13000       16.4694    
   1.13100       16.4671    
   1.13200       16.4648    
   1.13300       16.4625    
   1.13400       16.4601    
   1.13500       16.4578    
   1.13600       16.4555    
   1.13700       16.4532    
   1.13800       16.4509    
   1.13900       16.4486    
   1.14000       16.4464    
   1.14100       16.4441    
   1.14200       16.4418    
   1.14300       16.4395    
   1.14400       16.4372    
   1.14500       16.4349    
   1.14600       16.4326    
   1.14700       16.4304    
   1.14800       16.4281    
   1.14900       16.4258    
   1.15000       16.4236    
   1.15100       16.4213    
   1.15200       16.4190    
   1.15300       16.4168    
   1.15400       16.4145    
   1.15500       16.4122    
   1.15600       16.4100    
   1.15700       16.4077    
   1.15800       16.4055    
   1.15900       16.4032    
   1.16000       16.4010    
   1.16100       16.3987    
   1.16200       16.3965    
   1.16300       16.3943    
   1.16400       16.3920    
   1.16500       16.3898    
   1.16600       16.3875    
   1.16700       16.3853    
   1.16800       16.3831    
   1.16900       16.3809    
   1.17000       16.3786    
   1.17100       16.3764    
   1.17200       16.3742    
   1.17300       16.3720    
   1.17400       16.3698    
   1.17500       16.3675    
   1.17600       16.3653    
   1.17700       16.3631    
   1.17800       16.3609    
   1.17900       16.3587    
   1.18000       16.3565    
   1.18100       16.3543    
   1.18200       16.3521    
   1.18300       16.3499    
   1.18400       16.3477    
   1.18500       16.3455    
   1.18600       16.3433    
   1.18700       16.3412    
   1.18800       16.3390    
   1.18900       16.3368    
   1.19000       16.3346    
   1.19100       16.3324    
   1.19200       16.3303    
   1.19300       16.3281    
   1.19400       16.3259    
   1.19500       16.3237    
   1.19600       16.3216    
   1.19700       16.3194    
   1.19800       16.3172    
   1.19900       16.3151    
   1.20000       16.3129    
   1.20100       16.3108    
   1.20200       16.3086    
   1.20300       16.3065    
   1.20400       16.3043    
   1.20500       16.3022    
   1.20600       16.3000    
   1.20700       16.2979    
   1.20800       16.2957    
   1.20900       16.2936    
   1.21000       16.2915    
   1.21100       16.2893    
   1.21200       16.2872    
   1.21300       16.2851    
   1.21400       16.2829    
   1.21500       16.2808    
   1.21600       16.2787    
   1.21700       16.2766    
   1.21800       16.2744    
   1.21900       16.2723    
   1.22000       16.2702    
   1.22100       16.2681    
   1.22200       16.2660    
   1.22300       16.2639    
   1.22400       16.2618    
   1.22500       16.2597    
   1.22600       16.2576    
   1.22700       16.2554    
   1.22800       16.2534    
   1.22900       16.2513    
   1.23000       16.2492    
   1.23100       16.2471    
   1.23200       16.2450    
   1.23300       16.2429    
   1.23400       16.2408    
   1.23500       16.2387    
   1.23600       16.2366    
   1.23700       16.2346    
   1.23800       16.2325    
   1.23900       16.2304    
   1.24000       16.2283    
   1.24100       16.2263    
   1.24200       16.2242    
   1.24300       16.2221    
   1.24400       16.2201    
   1.24500       16.2180    
   1.24600       16.2159    
   1.24700       16.2139    
   1.24800       16.2118    
   1.24900       16.2098    
   1.25000       16.2077    
   1.25100       16.2057    
   1.25200       16.2036    
   1.25300       16.2016    
   1.25400       16.1995    
   1.25500       16.1975    
   1.25600       16.1954    
   1.25700       16.1934    
   1.25800       16.1913    
   1.25900       16.1893    
   1.26000       16.1873    
   1.26100       16.1853    
   1.26200       16.1832    
   1.26300       16.1812    
   1.26400       16.1792    
   1.26500       16.1771    
   1.26600       16.1751    
   1.26700       16.1731    
   1.26800       16.1711    
   1.26900       16.1691    
   1.27000       16.1671    
   1.27100       16.1651    
   1.27200       16.1630    
   1.27300       16.1610    
   1.27400       16.1590    
   1.27500       16.1570    
   1.27600       16.1550    
   1.27700       16.1530    
   1.27800       16.1510    
   1.27900       16.1490    
   1.28000       16.1470    
   1.28100       16.1451    
   1.28200       16.1431    
   1.28300       16.1411    
   1.28400       16.1391    
   1.28500       16.1371    
   1.28600       16.1351    
   1.28700       16.1332    
   1.28800       16.1312    
   1.28900       16.1292    
   1.29000       16.1272    
   1.29100       16.1253    
   1.29200       16.1233    
   1.29300       16.1213    
   1.29400       16.1194    
   1.29500       16.1174    
   1.29600       16.1154    
   1.29700       16.1135    
   1.29800       16.1115    
   1.29900       16.1096    
   1.30000       16.1076    
   1.30100       16.1057    
   1.30200       16.1037    
   1.30300       16.1018    
   1.30400       16.0998    
   1.30500       16.0979    
   1.30600       16.0959    
   1.30700       16.0940    
   1.30800       16.0920    
   1.30900       16.0901    
   1.31000       16.0882    
   1.31100       16.0862    
   1.31200       16.0843    
   1.31300       16.0824    
   1.31400       16.0805    
   1.31500       16.0785    
   1.31600       16.0766    
   1.31700       16.0747    
   1.31800       16.0728    
   1.31900       16.0709    
   1.32000       16.0689    
   1.32100       16.0670    
   1.32200       16.0651    
   1.32300       16.0632    
   1.32400       16.0613    
   1.32500       16.0594    
   1.32600       16.0575    
   1.32700       16.0556    
   1.32800       16.0537    
   1.32900       16.0518    
   1.33000       16.0499    
   1.33100       16.0480    
   1.33200       16.0461    
   1.33300       16.0442    
   1.33400       16.0423    
   1.33500       16.0404    
   1.33600       16.0386    
   1.33700       16.0367    
   1.33800       16.0348    
   1.33900       16.0329    
   1.34000       16.0310    
   1.34100       16.0292    
   1.34200       16.0273    
   1.34300       16.0254    
   1.34400       16.0235    
   1.34500       16.0217    
   1.34600       16.0198    
   1.34700       16.0179    
   1.34800       16.0161    
   1.34900       16.0142    
   1.35000       16.0124    
   1.35100       16.0105    
   1.35200       16.0087    
   1.35300       16.0068    
   1.35400       16.0049    
   1.35500       16.0031    
   1.35600       16.0012    
   1.35700       15.9994    
   1.35800       15.9976    
   1.35900       15.9957    
   1.36000       15.9939    
   1.36100       15.9920    
   1.36200       15.9902    
   1.36300       15.9884    
   1.36400       15.9865    
   1.36500       15.9847    
   1.36600       15.9829    
   1.36700       15.9810    
   1.36800       15.9792    
   1.36900       15.9774    
   1.37000       15.9756    
   1.37100       15.9737    
   1.37200       15.9719    
   1.37300       15.9701    
   1.37400       15.9683    
   1.37500       15.9665    
   1.37600       15.9647    
   1.37700       15.9629    
   1.37800       15.9611    
   1.37900       15.9592    
   1.38000       15.9574    
   1.38100       15.9556    
   1.38200       15.9538    
   1.38300       15.9520    
   1.38400       15.9502    
   1.38500       15.9484    
   1.38600       15.9467    
   1.38700       15.9449    
   1.38800       15.9431    
   1.38900       15.9413    
   1.39000       15.9395    
   1.39100       15.9377    
   1.39200       15.9359    
   1.39300       15.9341    
   1.39400       15.9324    
   1.39500       15.9306    
   1.39600       15.9288    
   1.39700       15.9270    
   1.39800       15.9253    
   1.39900       15.9235    
   1.40000       15.9217    
   1.40100       15.9200    
   1.40200       15.9182    
   1.40300       15.9164    
   1.40400       15.9147    
   1.40500       15.9129    
   1.40600       15.9111    
   1.40700       15.9094    
   1.40800       15.9076    
   1.40900       15.9059    
   1.41000       15.9041    
   1.41100       15.9024    
   1.41200       15.9006    
   1.41300       15.8989    
   1.41400       15.8971    
   1.41500       15.8954    
   1.41600       15.8937    
   1.41700       15.8919    
   1.41800       15.8902    
   1.41900       15.8884    
   1.42000       15.8867    
   1.42100       15.8850    
   1.42200       15.8832    
   1.42300       15.8815    
   1.42400       15.8798    
   1.42500       15.8781    
   1.42600       15.8763    
   1.42700       15.8746    
   1.42800       15.8729    
   1.42900       15.8712    
   1.43000       15.8694    
   1.43100       15.8677    
   1.43200       15.8660    
   1.43300       15.8643    
   1.43400       15.8626    
   1.43500       15.8609    
   1.43600       15.8592    
   1.43700       15.8575    
   1.43800       15.8558    
   1.43900       15.8541    
   1.44000       15.8524    
   1.44100       15.8507    
   1.44200       15.8490    
   1.44300       15.8473    
   1.44400       15.8456    
   1.44500       15.8439    
   1.44600       15.8422    
   1.44700       15.8405    
   1.44800       15.8388    
   1.44900       15.8371    
   1.45000       15.8354    
   1.45100       15.8338    
   1.45200       15.8321    
   1.45300       15.8304    
   1.45400       15.8287    
   1.45500       15.8270    
   1.45600       15.8254    
   1.45700       15.8237    
   1.45800       15.8220    
   1.45900       15.8204    
   1.46000       15.8187    
   1.46100       15.8170    
   1.46200       15.8154    
   1.46300       15.8137    
   1.46400       15.8120    
   1.46500       15.8104    
   1.46600       15.8087    
   1.46700       15.8071    
   1.46800       15.8054    
   1.46900       15.8038    
   1.47000       15.8021    
   1.47100       15.8005    
   1.47200       15.7988    
   1.47300       15.7972    
   1.47400       15.7955    
   1.47500       15.7939    
   1.47600       15.7922    
   1.47700       15.7906    
   1.47800       15.7890    
   1.47900       15.7873    
   1.48000       15.7857    
   1.48100       15.7840    
   1.48200       15.7824    
   1.48300       15.7808    
   1.48400       15.7792    
   1.48500       15.7775    
   1.48600       15.7759    
   1.48700       15.7743    
   1.48800       15.7727    
   1.48900       15.7710    
   1.49000       15.7694    
   1.49100       15.7678    
   1.49200       15.7662    
   1.49300       15.7646    
   1.49400       15.7630    
   1.49500       15.7613    
   1.49600       15.7597    
   1.49700       15.7581    
   1.49800       15.7565    
   1.49900       15.7549    
   1.50000       15.7533    
   1.50100       15.7517    
   1.50200       15.7501    
   1.50300       15.7485    
   1.50400       15.7469    
   1.50500       15.7453    
   1.50600       15.7437    
   1.50700       15.7421    
   1.50800       15.7405    
   1.50900       15.7389    
   1.51000       15.7374    
   1.51100       15.7358    
   1.51200       15.7342    
   1.51300       15.7326    
   1.51400       15.7310    
   1.51500       15.7294    
   1.51600       15.7279    
   1.51700       15.7263    
   1.51800       15.7247    
   1.51900       15.7231    
   1.52000       15.7216    
   1.52100       15.7200    
   1.52200       15.7184    
   1.52300       15.7169    
   1.52400       15.7153    
   1.52500       15.7137    
   1.52600       15.7122    
   1.52700       15.7106    
   1.52800       15.7090    
   1.52900       15.7075    
   1.53000       15.7059    
   1.53100       15.7044    
   1.53200       15.7028    
   1.53300       15.7013    
   1.53400       15.6997    
   1.53500       15.6982    
   1.53600       15.6966    
   1.53700       15.6951    
   1.53800       15.6935    
   1.53900       15.6920    
   1.54000       15.6904    
   1.54100       15.6889    
   1.54200       15.6874    
   1.54300       15.6858    
   1.54400       15.6843    
   1.54500       15.6827    
   1.54600       15.6812    
   1.54700       15.6797    
   1.54800       15.6782    
   1.54900       15.6766    
   1.55000       15.6751    
   1.55100       15.6736    
   1.55200       15.6720    
   1.55300       15.6705    
   1.55400       15.6690    
   1.55500       15.6675    
   1.55600       15.6660    
   1.55700       15.6644    
   1.55800       15.6629    
   1.55900       15.6614    
   1.56000       15.6599    
   1.56100       15.6584    
   1.56200       15.6569    
   1.56300       15.6554    
   1.56400       15.6539    
   1.56500       15.6524    
   1.56600       15.6509    
   1.56700       15.6494    
   1.56800       15.6479    
   1.56900       15.6464    
   1.57000       15.6449    
   1.57100       15.6434    
   1.57200       15.6419    
   1.57300       15.6404    
   1.57400       15.6389    
   1.57500       15.6374    
   1.57600       15.6359    
   1.57700       15.6344    
   1.57800       15.6329    
   1.57900       15.6315    
   1.58000       15.6300    
   1.58100       15.6285    
   1.58200       15.6270    
   1.58300       15.6255    
   1.58400       15.6241    
   1.58500       15.6226    
   1.58600       15.6211    
   1.58700       15.6196    
   1.58800       15.6182    
   1.58900       15.6167    
   1.59000       15.6152    
   1.59100       15.6138    
   1.59200       15.6123    
   1.59300       15.6108    
   1.59400       15.6094    
   1.59500       15.6079    
   1.59600       15.6064    
   1.59700       15.6050    
   1.59800       15.6035    
   1.59900       15.6021    
   1.60000       15.6006    
   1.60100       15.5992    
   1.60200       15.5977    
   1.60300       15.5963    
   1.60400       15.5948    
   1.60500       15.5934    
   1.60600       15.5919    
   1.60700       15.5905    
   1.60800       15.5890    
   1.60900       15.5876    
   1.61000       15.5862    
   1.61100       15.5847    
   1.61200       15.5833    
   1.61300       15.5818    
   1.61400       15.5804    
   1.61500       15.5790    
   1.61600       15.5775    
   1.61700       15.5761    
   1.61800       15.5747    
   1.61900       15.5733    
   1.62000       15.5718    
   1.62100       15.5704    
   1.62200       15.5690    
   1.62300       15.5676    
   1.62400       15.5661    
   1.62500       15.5647    
   1.62600       15.5633    
   1.62700       15.5619    
   1.62800       15.5605    
   1.62900       15.5591    
   1.63000       15.5576    
   1.63100       15.5562    
   1.63200       15.5548    
   1.63300       15.5534    
   1.63400       15.5520    
   1.63500       15.5506    
   1.63600       15.5492    
   1.63700       15.5478    
   1.63800       15.5464    
   1.63900       15.5450    
   1.64000       15.5436    
   1.64100       15.5422    
   1.64200       15.5408    
   1.64300       15.5394    
   1.64400       15.5380    
   1.64500       15.5366    
   1.64600       15.5352    
   1.64700       15.5338    
   1.64800       15.5325    
   1.64900       15.5311    
   1.65000       15.5297    
   1.65100       15.5283    
   1.65200       15.5269    
   1.65300       15.5255    
   1.65400       15.5242    
   1.65500       15.5228    
   1.65600       15.5214    
   1.65700       15.5200    
   1.65800       15.5187    
   1.65900       15.5173    
   1.66000       15.5159    
   1.66100       15.5145    
   1.66200       15.5132    
   1.66300       15.5118    
   1.66400       15.5104    
   1.66500       15.5091    
   1.66600       15.5077    
   1.66700       15.5063    
   1.66800       15.5050    
   1.66900       15.5036    
   1.67000       15.5023    
   1.67100       15.5009    
   1.67200       15.4996    
   1.67300       15.4982    
   1.67400       15.4968    
   1.67500       15.4955    
   1.67600       15.4941    
   1.67700       15.4928    
   1.67800       15.4914    
   1.67900       15.4901    
   1.68000       15.4888    
   1.68100       15.4874    
   1.68200       15.4861    
   1.68300       15.4847    
   1.68400       15.4834    
   1.68500       15.4821    
   1.68600       15.4807    
   1.68700       15.4794    
   1.68800       15.4780    
   1.68900       15.4767    
   1.69000       15.4754    
   1.69100       15.4740    
   1.69200       15.4727    
   1.69300       15.4714    
   1.69400       15.4701    
   1.69500       15.4687    
   1.69600       15.4674    
   1.69700       15.4661    
   1.69800       15.4648    
   1.69900       15.4634    
   1.70000       15.4621    
   1.70100       15.4608    
   1.70200       15.4595    
   1.70300       15.4582    
   1.70400       15.4569    
   1.70500       15.4555    
   1.70600       15.4542    
   1.70700       15.4529    
   1.70800       15.4516    
   1.70900       15.4503    
   1.71000       15.4490    
   1.71100       15.4477    
   1.71200       15.4464    
   1.71300       15.4451    
   1.71400       15.4438    
   1.71500       15.4425    
   1.71600       15.4412    
   1.71700       15.4399    
   1.71800       15.4386    
   1.71900       15.4373    
   1.72000       15.4360    
   1.72100       15.4347    
   1.72200       15.4334    
   1.72300       15.4321    
   1.72400       15.4308    
   1.72500       15.4296    
   1.72600       15.4283    
   1.72700       15.4270    
   1.72800       15.4257    
   1.72900       15.4244    
   1.73000       15.4231    
   1.73100       15.4219    
   1.73200       15.4206    
   1.73300       15.4193    
   1.73400       15.4180    
   1.73500       15.4168    
   1.73600       15.4155    
   1.73700       15.4142    
   1.73800       15.4129    
   1.73900       15.4117    
   1.74000       15.4104    
   1.74100       15.4091    
   1.74200       15.4079    
   1.74300       15.4066    
   1.74400       15.4053    
   1.74500       15.4041    
   1.74600       15.4028    
   1.74700       15.4015    
   1.74800       15.4003    
   1.74900       15.3990    
   1.75000       15.3978    
   1.75100       15.3965    
   1.75200       15.3953    
   1.75300       15.3940    
   1.75400       15.3928    
   1.75500       15.3915    
   1.75600       15.3903    
   1.75700       15.3890    
   1.75800       15.3878    
   1.75900       15.3865    
   1.76000       15.3853    
   1.76100       15.3840    
   1.76200       15.3828    
   1.76300       15.3815    
   1.76400       15.3803    
   1.76500       15.3791    
   1.76600       15.3778    
   1.76700       15.3766    
   1.76800       15.3754    
   1.76900       15.3741    
   1.77000       15.3729    
   1.77100       15.3717    
   1.77200       15.3704    
   1.77300       15.3692    
   1.77400       15.3680    
   1.77500       15.3667    
   1.77600       15.3655    
   1.77700       15.3643    
   1.77800       15.3631    
   1.77900       15.3619    
   1.78000       15.3606    
   1.78100       15.3594    
   1.78200       15.3582    
   1.78300       15.3570    
   1.78400       15.3558    
   1.78500       15.3545    
   1.78600       15.3533    
   1.78700       15.3521    
   1.78800       15.3509    
   1.78900       15.3497    
   1.79000       15.3485    
   1.79100       15.3473    
   1.79200       15.3461    
   1.79300       15.3449    
   1.79400       15.3437    
   1.79500       15.3425    
   1.79600       15.3413    
   1.79700       15.3401    
   1.79800       15.3389    
   1.79900       15.3377    
   1.80000       15.3365    
   1.80100       15.3353    
   1.80200       15.3341    
   1.80300       15.3329    
   1.80400       15.3317    
   1.80500       15.3305    
   1.80600       15.3293    
   1.80700       15.3281    
   1.80800       15.3269    
   1.80900       15.3257    
   1.81000       15.3246    
   1.81100       15.3234    
   1.81200       15.3222    
   1.81300       15.3210    
   1.81400       15.3198    
   1.81500       15.3187    
   1.81600       15.3175    
   1.81700       15.3163    
   1.81800       15.3151    
   1.81900       15.3139    
   1.82000       15.3128    
   1.82100       15.3116    
   1.82200       15.3104    
   1.82300       15.3093    
   1.82400       15.3081    
   1.82500       15.3069    
   1.82600       15.3058    
   1.82700       15.3046    
   1.82800       15.3034    
   1.82900       15.3023    
   1.83000       15.3011    
   1.83100       15.2999    
   1.83200       15.2988    
   1.83300       15.2976    
   1.83400       15.2965    
   1.83500       15.2953    
   1.83600       15.2941    
   1.83700       15.2930    
   1.83800       15.2918    
   1.83900       15.2907    
   1.84000       15.2895    
   1.84100       15.2884    
   1.84200       15.2872    
   1.84300       15.2861    
   1.84400       15.2849    
   1.84500       15.2838    
   1.84600       15.2826    
   1.84700       15.2815    
   1.84800       15.2804    
   1.84900       15.2792    
   1.85000       15.2781    
   1.85100       15.2769    
   1.85200       15.2758    
   1.85300       15.2747    
   1.85400       15.2735    
   1.85500       15.2724    
   1.85600       15.2713    
   1.85700       15.2701    
   1.85800       15.2690    
   1.85900       15.2679    
   1.86000       15.2667    
   1.86100       15.2656    
   1.86200       15.2645    
   1.86300       15.2633    
   1.86400       15.2622    
   1.86500       15.2611    
   1.86600       15.2600    
   1.86700       15.2589    
   1.86800       15.2577    
   1.86900       15.2566    
   1.87000       15.2555    
   1.87100       15.2544    
   1.87200       15.2533    
   1.87300       15.2521    
   1.87400       15.2510    
   1.87500       15.2499    
   1.87600       15.2488    
   1.87700       15.2477    
   1.87800       15.2466    
   1.87900       15.2455    
   1.88000       15.2444    
   1.88100       15.2433    
   1.88200       15.2422    
   1.88300       15.2411    
   1.88400       15.2400    
   1.88500       15.2389    
   1.88600       15.2377    
   1.88700       15.2366    
   1.88800       15.2356    
   1.88900       15.2345    
   1.89000       15.2334    
   1.89100       15.2323    
   1.89200       15.2312    
   1.89300       15.2301    
   1.89400       15.2290    
   1.89500       15.2279    
   1.89600       15.2268    
   1.89700       15.2257    
   1.89800       15.2246    
   1.89900       15.2235    
   1.90000       15.2224    
   1.90100       15.2214    
   1.90200       15.2203    
   1.90300       15.2192    
   1.90400       15.2181    
   1.90500       15.2170    
   1.90600       15.2159    
   1.90700       15.2149    
   1.90800       15.2138    
   1.90900       15.2127    
   1.91000       15.2116    
   1.91100       15.2106    
   1.91200       15.2095    
   1.91300       15.2084    
   1.91400       15.2073    
   1.91500       15.2063    
   1.91600       15.2052    
   1.91700       15.2041    
   1.91800       15.2031    
   1.91900       15.2020    
   1.92000       15.2009    
   1.92100       15.1999    
   1.92200       15.1988    
   1.92300       15.1977    
   1.92400       15.1967    
   1.92500       15.1956    
   1.92600       15.1946    
   1.92700       15.1935    
   1.92800       15.1925    
   1.92900       15.1914    
   1.93000       15.1903    
   1.93100       15.1893    
   1.93200       15.1882    
   1.93300       15.1872    
   1.93400       15.1861    
   1.93500       15.1851    
   1.93600       15.1840    
   1.93700       15.1830    
   1.93800       15.1819    
   1.93900       15.1809    
   1.94000       15.1798    
   1.94100       15.1788    
   1.94200       15.1778    
   1.94300       15.1767    
   1.94400       15.1757    
   1.94500       15.1746    
   1.94600       15.1736    
   1.94700       15.1726    
   1.94800       15.1715    
   1.94900       15.1705    
   1.95000       15.1695    
   1.95100       15.1684    
   1.95200       15.1674    
   1.95300       15.1664    
   1.95400       15.1653    
   1.95500       15.1643    
   1.95600       15.1633    
   1.95700       15.1622    
   1.95800       15.1612    
   1.95900       15.1602    
   1.96000       15.1592    
   1.96100       15.1581    
   1.96200       15.1571    
   1.96300       15.1561    
   1.96400       15.1551    
   1.96500       15.1541    
   1.96600       15.1530    
   1.96700       15.1520    
   1.96800       15.1510    
   1.96900       15.1500    
   1.97000       15.1490    
   1.97100       15.1480    
   1.97200       15.1469    
   1.97300       15.1459    
   1.97400       15.1449    
   1.97500       15.1439    
   1.97600       15.1429    
   1.97700       15.1419    
   1.97800       15.1409    
   1.97900       15.1399    
   1.98000       15.1389    
   1.98100       15.1379    
   1.98200       15.1369    
   1.98300       15.1359    
   1.98400       15.1349    
   1.98500       15.1339    
   1.98600       15.1329    
   1.98700       15.1319    
   1.98800       15.1309    
   1.98900       15.1299    
   1.99000       15.1289    
   1.99100       15.1279    
   1.99200       15.1269    
   1.99300       15.1259    
   1.99400       15.1249    
   1.99500       15.1239    
   1.99600       15.1229    
   1.99700       15.1219    
   1.99800       15.1209    
   1.99900       15.1200    
   2.00000       15.1190    
   2.00100       15.1180    
   2.00200       15.1170    
   2.00300       15.1160    
   2.00400       15.1150    
   2.00500       15.1141    
   2.00600       15.1131    
   2.00700       15.1121    
   2.00800       15.1111    
   2.00900       15.1101    
   2.01000       15.1092    
   2.01100       15.1082    
   2.01200       15.1072    
   2.01300       15.1062    
   2.01400       15.1053    
   2.01500       15.1043    
   2.01600       15.1033    
   2.01700       15.1024    
   2.01800       15.1014    
   2.01900       15.1004    
   2.02000       15.0995    
   2.02100       15.0985    
   2.02200       15.0975    
   2.02300       15.0966    
   2.02400       15.0956    
   2.02500       15.0946    
   2.02600       15.0937    
   2.02700       15.0927    
   2.02800       15.0918    
   2.02900       15.0908    
   2.03000       15.0898    
   2.03100       15.0889    
   2.03200       15.0879    
   2.03300       15.0870    
   2.03400       15.0860    
   2.03500       15.0851    
   2.03600       15.0841    
   2.03700       15.0832    
   2.03800       15.0822    
   2.03900       15.0813    
   2.04000       15.0803    
   2.04100       15.0794    
   2.04200       15.0784    
   2.04300       15.0775    
   2.04400       15.0765    
   2.04500       15.0756    
   2.04600       15.0747    
   2.04700       15.0737    
   2.04800       15.0728    
   2.04900       15.0718    
   2.05000       15.0709    
   2.05100       15.0700    
   2.05200       15.0690    
   2.05300       15.0681    
   2.05400       15.0671    
   2.05500       15.0662    
   2.05600       15.0653    
   2.05700       15.0643    
   2.05800       15.0634    
   2.05900       15.0625    
   2.06000       15.0616    
   2.06100       15.0606    
   2.06200       15.0597    
   2.06300       15.0588    
   2.06400       15.0578    
   2.06500       15.0569    
   2.06600       15.0560    
   2.06700       15.0551    
   2.06800       15.0542    
   2.06900       15.0532    
   2.07000       15.0523    
   2.07100       15.0514    
   2.07200       15.0505    
   2.07300       15.0496    
   2.07400       15.0486    
   2.07500       15.0477    
   2.07600       15.0468    
   2.07700       15.0459    
   2.07800       15.0450    
   2.07900       15.0441    
   2.08000       15.0432    
   2.08100       15.0422    
   2.08200       15.0413    
   2.08300       15.0404    
   2.08400       15.0395    
   2.08500       15.0386    
   2.08600       15.0377    
   2.08700       15.0368    
   2.08800       15.0359    
   2.08900       15.0350    
   2.09000       15.0341    
   2.09100       15.0332    
   2.09200       15.0323    
   2.09300       15.0314    
   2.09400       15.0305    
   2.09500       15.0296    
   2.09600       15.0287    
   2.09700       15.0278    
   2.09800       15.0269    
   2.09900       15.0260    
   2.10000       15.0251    
   2.10100       15.0242    
   2.10200       15.0233    
   2.10300       15.0224    
   2.10400       15.0215    
   2.10500       15.0206    
   2.10600       15.0198    
   2.10700       15.0189    
   2.10800       15.0180    
   2.10900       15.0171    
   2.11000       15.0162    
   2.11100       15.0153    
   2.11200       15.0144    
   2.11300       15.0136    
   2.11400       15.0127    
   2.11500       15.0118    
   2.11600       15.0109    
   2.11700       15.0100    
   2.11800       15.0092    
   2.11900       15.0083    
   2.12000       15.0074    
   2.12100       15.0065    
   2.12200       15.0056    
   2.12300       15.0048    
   2.12400       15.0039    
   2.12500       15.0030    
   2.12600       15.0022    
   2.12700       15.0013    
   2.12800       15.0004    
   2.12900       14.9995    
   2.13000       14.9987    
   2.13100       14.9978    
   2.13200       14.9969    
   2.13300       14.9961    
   2.13400       14.9952    
   2.13500       14.9943    
   2.13600       14.9935    
   2.13700       14.9926    
   2.13800       14.9918    
   2.13900       14.9909    
   2.14000       14.9900    
   2.14100       14.9892    
   2.14200       14.9883    
   2.14300       14.9875    
   2.14400       14.9866    
   2.14500       14.9858    
   2.14600       14.9849    
   2.14700       14.9840    
   2.14800       14.9832    
   2.14900       14.9823    
   2.15000       14.9815    
   2.15100       14.9806    
   2.15200       14.9798    
   2.15300       14.9789    
   2.15400       14.9781    
   2.15500       14.9772    
   2.15600       14.9764    
   2.15700       14.9756    
   2.15800       14.9747    
   2.15900       14.9739    
   2.16000       14.9730    
   2.16100       14.9722    
   2.16200       14.9713    
   2.16300       14.9705    
   2.16400       14.9697    
   2.16500       14.9688    
   2.16600       14.9680    
   2.16700       14.9671    
   2.16800       14.9663    
   2.16900       14.9655    
   2.17000       14.9646    
   2.17100       14.9638    
   2.17200       14.9630    
   2.17300       14.9621    
   2.17400       14.9613    
   2.17500       14.9605    
   2.17600       14.9596    
   2.17700       14.9588    
   2.17800       14.9580    
   2.17900       14.9572    
   2.18000       14.9563    
   2.18100       14.9555    
   2.18200       14.9547    
   2.18300       14.9538    
   2.18400       14.9530    
   2.18500       14.9522    
   2.18600       14.9514    
   2.18700       14.9506    
   2.18800       14.9497    
   2.18900       14.9489    
   2.19000       14.9481    
   2.19100       14.9473    
   2.19200       14.9465    
   2.19300       14.9456    
   2.19400       14.9448    
   2.19500       14.9440    
   2.19600       14.9432    
   2.19700       14.9424    
   2.19800       14.9416    
   2.19900       14.9408    
   2.20000       14.9400    
   2.20100       14.9391    
   2.20200       14.9383    
   2.20300       14.9375    
   2.20400       14.9367    
   2.20500       14.9359    
   2.20600       14.9351    
   2.20700       14.9343    
   2.20800       14.9335    
   2.20900       14.9327    
   2.21000       14.9319    
   2.21100       14.9311    
   2.21200       14.9303    
   2.21300       14.9295    
   2.21400       14.9287    
   2.21500       14.9279    
   2.21600       14.9271    
   2.21700       14.9263    
   2.21800       14.9255    
   2.21900       14.9247    
   2.22000       14.9239    
   2.22100       14.9231    
   2.22200       14.9223    
   2.22300       14.9215    
   2.22400       14.9207    
   2.22500       14.9199    
   2.22600       14.9192    
   2.22700       14.9184    
   2.22800       14.9176    
   2.22900       14.9168    
   2.23000       14.9160    
   2.23100       14.9152    
   2.23200       14.9144    
   2.23300       14.9136    
   2.23400       14.9129    
   2.23500       14.9121    
   2.23600       14.9113    
   2.23700       14.9105    
   2.23800       14.9097    
   2.23900       14.9089    
   2.24000       14.9082    
   2.24100       14.9074    
   2.24200       14.9066    
   2.24300       14.9058    
   2.24400       14.9051    
   2.24500       14.9043    
   2.24600       14.9035    
   2.24700       14.9027    
   2.24800       14.9020    
   2.24900       14.9012    
   2.25000       14.9004    
   2.25100       14.8996    
   2.25200       14.8989    
   2.25300       14.8981    
   2.25400       14.8973    
   2.25500       14.8966    
   2.25600       14.8958    
   2.25700       14.8950    
   2.25800       14.8943    
   2.25900       14.8935    
   2.26000       14.8927    
   2.26100       14.8920    
   2.26200       14.8912    
   2.26300       14.8904    
   2.26400       14.8897    
   2.26500       14.8889    
   2.26600       14.8882    
   2.26700       14.8874    
   2.26800       14.8866    
   2.26900       14.8859    
   2.27000       14.8851    
   2.27100       14.8844    
   2.27200       14.8836    
   2.27300       14.8829    
   2.27400       14.8821    
   2.27500       14.8814    
   2.27600       14.8806    
   2.27700       14.8798    
   2.27800       14.8791    
   2.27900       14.8783    
   2.28000       14.8776    
   2.28100       14.8768    
   2.28200       14.8761    
   2.28300       14.8754    
   2.28400       14.8746    
   2.28500       14.8739    
   2.28600       14.8731    
   2.28700       14.8724    
   2.28800       14.8716    
   2.28900       14.8709    
   2.29000       14.8701    
   2.29100       14.8694    
   2.29200       14.8687    
   2.29300       14.8679    
   2.29400       14.8672    
   2.29500       14.8664    
   2.29600       14.8657    
   2.29700       14.8650    
   2.29800       14.8642    
   2.29900       14.8635    
   2.30000       14.8628    
   2.30100       14.8620    
   2.30200       14.8613    
   2.30300       14.8606    
   2.30400       14.8598    
   2.30500       14.8591    
   2.30600       14.8584    
   2.30700       14.8576    
   2.30800       14.8569    
   2.30900       14.8562    
   2.31000       14.8555    
   2.31100       14.8547    
   2.31200       14.8540    
   2.31300       14.8533    
   2.31400       14.8525    
   2.31500       14.8518    
   2.31600       14.8511    
   2.31700       14.8504    
   2.31800       14.8497    
   2.31900       14.8489    
   2.32000       14.8482    
   2.32100       14.8475    
   2.32200       14.8468    
   2.32300       14.8461    
   2.32400       14.8453    
   2.32500       14.8446    
   2.32600       14.8439    
   2.32700       14.8432    
   2.32800       14.8425    
   2.32900       14.8418    
   2.33000       14.8410    
   2.33100       14.8403    
   2.33200       14.8396    
   2.33300       14.8389    
   2.33400       14.8382    
   2.33500       14.8375    
   2.33600       14.8368    
   2.33700       14.8361    
   2.33800       14.8354    
   2.33900       14.8347    
   2.34000       14.8339    
   2.34100       14.8332    
   2.34200       14.8325    
   2.34300       14.8318    
   2.34400       14.8311    
   2.34500       14.8304    
   2.34600       14.8297    
   2.34700       14.8290    
   2.34800       14.8283    
   2.34900       14.8276    
   2.35000       14.8269    
   2.35100       14.8262    
   2.35200       14.8255    
   2.35300       14.8248    
   2.35400       14.8241    
   2.35500       14.8234    
   2.35600       14.8227    
   2.35700       14.8220    
   2.35800       14.8213    
   2.35900       14.8207    
   2.36000       14.8200    
   2.36100       14.8193    
   2.36200       14.8186    
   2.36300       14.8179    
   2.36400       14.8172    
   2.36500       14.8165    
   2.36600       14.8158    
   2.36700       14.8151    
   2.36800       14.8144    
   2.36900       14.8138    
   2.37000       14.8131    
   2.37100       14.8124    
   2.37200       14.8117    
   2.37300       14.8110    
   2.37400       14.8103    
   2.37500       14.8097    
   2.37600       14.8090    
   2.37700       14.8083    
   2.37800       14.8076    
   2.37900       14.8069    
   2.38000       14.8063    
   2.38100       14.8056    
   2.38200       14.8049    
   2.38300       14.8042    
   2.38400       14.8035    
   2.38500       14.8029    
   2.38600       14.8022    
   2.38700       14.8015    
   2.38800       14.8008    
   2.38900       14.8002    
   2.39000       14.7995    
   2.39100       14.7988    
   2.39200       14.7982    
   2.39300       14.7975    
   2.39400       14.7968    
   2.39500       14.7961    
   2.39600       14.7955    
   2.39700       14.7948    
   2.39800       14.7941    
   2.39900       14.7935    
   2.40000       14.7928    
   2.40100       14.7921    
   2.40200       14.7915    
   2.40300       14.7908    
   2.40400       14.7902    
   2.40500       14.7895    
   2.40600       14.7888    
   2.40700       14.7882    
   2.40800       14.7875    
   2.40900       14.7868    
   2.41000       14.7862    
   2.41100       14.7855    
   2.41200       14.7849    
   2.41300       14.7842    
   2.41400       14.7836    
   2.41500       14.7829    
   2.41600       14.7822    
   2.41700       14.7816    
   2.41800       14.7809    
   2.41900       14.7803    
   2.42000       14.7796    
   2.42100       14.7790    
   2.42200       14.7783    
   2.42300       14.7777    
   2.42400       14.7770    
   2.42500       14.7764    
   2.42600       14.7757    
   2.42700       14.7751    
   2.42800       14.7744    
   2.42900       14.7738    
   2.43000       14.7731    
   2.43100       14.7725    
   2.43200       14.7718    
   2.43300       14.7712    
   2.43400       14.7706    
   2.43500       14.7699    
   2.43600       14.7693    
   2.43700       14.7686    
   2.43800       14.7680    
   2.43900       14.7673    
   2.44000       14.7667    
   2.44100       14.7661    
   2.44200       14.7654    
   2.44300       14.7648    
   2.44400       14.7642    
   2.44500       14.7635    
   2.44600       14.7629    
   2.44700       14.7622    
   2.44800       14.7616    
   2.44900       14.7610    
   2.45000       14.7603    
   2.45100       14.7597    
   2.45200       14.7591    
   2.45300       14.7584    
   2.45400       14.7578    
   2.45500       14.7572    
   2.45600       14.7566    
   2.45700       14.7559    
   2.45800       14.7553    
   2.45900       14.7547    
   2.46000       14.7540    
   2.46100       14.7534    
   2.46200       14.7528    
   2.46300       14.7522    
   2.46400       14.7515    
   2.46500       14.7509    
   2.46600       14.7503    
   2.46700       14.7497    
   2.46800       14.7490    
   2.46900       14.7484    
   2.47000       14.7478    
   2.47100       14.7472    
   2.47200       14.7466    
   2.47300       14.7459    
   2.47400       14.7453    
   2.47500       14.7447    
   2.47600       14.7441    
   2.47700       14.7435    
   2.47800       14.7429    
   2.47900       14.7422    
   2.48000       14.7416    
   2.48100       14.7410    
   2.48200       14.7404    
   2.48300       14.7398    
   2.48400       14.7392    
   2.48500       14.7386    
   2.48600       14.7380    
   2.48700       14.7373    
   2.48800       14.7367    
   2.48900       14.7361    
   2.49000       14.7355    
   2.49100       14.7349    
   2.49200       14.7343    
   2.49300       14.7337    
   2.49400       14.7331    
   2.49500       14.7325    
   2.49600       14.7319    
   2.49700       14.7313    
   2.49800       14.7307    
   2.49900       14.7301    
   2.50000       14.7295    
   2.50100       14.7289    
   2.50200       14.7283    
   2.50300       14.7277    
   2.50400       14.7271    
   2.50500       14.7265    
   2.50600       14.7259    
   2.50700       14.7253    
   2.50800       14.7247    
   2.50900       14.7241    
   2.51000       14.7235    
   2.51100       14.7229    
   2.51200       14.7223    
   2.51300       14.7217    
   2.51400       14.7211    
   2.51500       14.7205    
   2.51600       14.7199    
   2.51700       14.7193    
   2.51800       14.7187    
   2.51900       14.7181    
   2.52000       14.7175    
   2.52100       14.7169    
   2.52200       14.7163    
   2.52300       14.7158    
   2.52400       14.7152    
   2.52500       14.7146    
   2.52600       14.7140    
   2.52700       14.7134    
   2.52800       14.7128    
   2.52900       14.7122    
   2.53000       14.7117    
   2.53100       14.7111    
   2.53200       14.7105    
   2.53300       14.7099    
   2.53400       14.7093    
   2.53500       14.7087    
   2.53600       14.7082    
   2.53700       14.7076    
   2.53800       14.7070    
   2.53900       14.7064    
   2.54000       14.7058    
   2.54100       14.7053    
   2.54200       14.7047    
   2.54300       14.7041    
   2.54400       14.7035    
   2.54500       14.7029    
   2.54600       14.7024    
   2.54700       14.7018    
   2.54800       14.7012    
   2.54900       14.7006    
   2.55000       14.7001    
   2.55100       14.6995    
   2.55200       14.6989    
   2.55300       14.6984    
   2.55400       14.6978    
   2.55500       14.6972    
   2.55600       14.6966    
   2.55700       14.6961    
   2.55800       14.6955    
   2.55900       14.6949    
   2.56000       14.6944    
   2.56100       14.6938    
   2.56200       14.6932    
   2.56300       14.6927    
   2.56400       14.6921    
   2.56500       14.6915    
   2.56600       14.6910    
   2.56700       14.6904    
   2.56800       14.6898    
   2.56900       14.6893    
   2.57000       14.6887    
   2.57100       14.6882    
   2.57200       14.6876    
   2.57300       14.6870    
   2.57400       14.6865    
   2.57500       14.6859    
   2.57600       14.6854    
   2.57700       14.6848    
   2.57800       14.6842    
   2.57900       14.6837    
   2.58000       14.6831    
   2.58100       14.6826    
   2.58200       14.6820    
   2.58300       14.6815    
   2.58400       14.6809    
   2.58500       14.6804    
   2.58600       14.6798    
   2.58700       14.6793    
   2.58800       14.6787    
   2.58900       14.6782    
   2.59000       14.6776    
   2.59100       14.6770    
   2.59200       14.6765    
   2.59300       14.6760    
   2.59400       14.6754    
   2.59500       14.6749    
   2.59600       14.6743    
   2.59700       14.6738    
   2.59800       14.6732    
   2.59900       14.6727    
   2.60000       14.6721    
   2.60100       14.6716    
   2.60200       14.6710    
   2.60300       14.6705    
   2.60400       14.6699    
   2.60500       14.6694    
   2.60600       14.6689    
   2.60700       14.6683    
   2.60800       14.6678    
   2.60900       14.6672    
   2.61000       14.6667    
   2.61100       14.6662    
   2.61200       14.6656    
   2.61300       14.6651    
   2.61400       14.6645    
   2.61500       14.6640    
   2.61600       14.6635    
   2.61700       14.6629    
   2.61800       14.6624    
   2.61900       14.6619    
   2.62000       14.6613    
   2.62100       14.6608    
   2.62200       14.6603    
   2.62300       14.6597    
   2.62400       14.6592    
   2.62500       14.6587    
   2.62600       14.6581    
   2.62700       14.6576    
   2.62800       14.6571    
   2.62900       14.6565    
   2.63000       14.6560    
   2.63100       14.6555    
   2.63200       14.6550    
   2.63300       14.6544    
   2.63400       14.6539    
   2.63500       14.6534    
   2.63600       14.6528    
   2.63700       14.6523    
   2.63800       14.6518    
   2.63900       14.6513    
   2.64000       14.6508    
   2.64100       14.6502    
   2.64200       14.6497    
   2.64300       14.6492    
   2.64400       14.6487    
   2.64500       14.6481    
   2.64600       14.6476    
   2.64700       14.6471    
   2.64800       14.6466    
   2.64900       14.6461    
   2.65000       14.6455    
   2.65100       14.6450    
   2.65200       14.6445    
   2.65300       14.6440    
   2.65400       14.6435    
   2.65500       14.6430    
   2.65600       14.6424    
   2.65700       14.6419    
   2.65800       14.6414    
   2.65900       14.6409    
   2.66000       14.6404    
   2.66100       14.6399    
   2.66200       14.6394    
   2.66300       14.6388    
   2.66400       14.6383    
   2.66500       14.6378    
   2.66600       14.6373    
   2.66700       14.6368    
   2.66800       14.6363    
   2.66900       14.6358    
   2.67000       14.6353    
   2.67100       14.6348    
   2.67200       14.6343    
   2.67300       14.6338    
   2.67400       14.6332    
   2.67500       14.6327    
   2.67600       14.6322    
   2.67700       14.6317    
   2.67800       14.6312    
   2.67900       14.6307    
   2.68000       14.6302    
   2.68100       14.6297    
   2.68200       14.6292    
   2.68300       14.6287    
   2.68400       14.6282    
   2.68500       14.6277    
   2.68600       14.6272    
   2.68700       14.6267    
   2.68800       14.6262    
   2.68900       14.6257    
   2.69000       14.6252    
   2.69100       14.6247    
   2.69200       14.6242    
   2.69300       14.6237    
   2.69400       14.6232    
   2.69500       14.6227    
   2.69600       14.6222    
   2.69700       14.6217    
   2.69800       14.6213    
   2.69900       14.6208    
   2.70000       14.6203    
   2.70100       14.6198    
   2.70200       14.6193    
   2.70300       14.6188    
   2.70400       14.6183    
   2.70500       14.6178    
   2.70600       14.6173    
   2.70700       14.6168    
   2.70800       14.6163    
   2.70900       14.6159    
   2.71000       14.6154    
   2.71100       14.6149    
   2.71200       14.6144    
   2.71300       14.6139    
   2.71400       14.6134    
   2.71500       14.6129    
   2.71600       14.6124    
   2.71700       14.6120    
   2.71800       14.6115    
   2.71900       14.6110    
   2.72000       14.6105    
   2.72100       14.6100    
   2.72200       14.6095    
   2.72300       14.6091    
   2.72400       14.6086    
   2.72500       14.6081    
   2.72600       14.6076    
   2.72700       14.6071    
   2.72800       14.6067    
   2.72900       14.6062    
   2.73000       14.6057    
   2.73100       14.6052    
   2.73200       14.6047    
   2.73300       14.6043    
   2.73400       14.6038    
   2.73500       14.6033    
   2.73600       14.6028    
   2.73700       14.6024    
   2.73800       14.6019    
   2.73900       14.6014    
   2.74000       14.6009    
   2.74100       14.6005    
   2.74200       14.6000    
   2.74300       14.5995    
   2.74400       14.5991    
   2.74500       14.5986    
   2.74600       14.5981    
   2.74700       14.5976    
   2.74800       14.5972    
   2.74900       14.5967    
   2.75000       14.5962    
   2.75100       14.5958    
   2.75200       14.5953    
   2.75300       14.5948    
   2.75400       14.5944    
   2.75500       14.5939    
   2.75600       14.5934    
   2.75700       14.5930    
   2.75800       14.5925    
   2.75900       14.5920    
   2.76000       14.5916    
   2.76100       14.5911    
   2.76200       14.5907    
   2.76300       14.5902    
   2.76400       14.5897    
   2.76500       14.5893    
   2.76600       14.5888    
   2.76700       14.5883    
   2.76800       14.5879    
   2.76900       14.5874    
   2.77000       14.5870    
   2.77100       14.5865    
   2.77200       14.5860    
   2.77300       14.5856    
   2.77400       14.5851    
   2.77500       14.5847    
   2.77600       14.5842    
   2.77700       14.5838    
   2.77800       14.5833    
   2.77900       14.5828    
   2.78000       14.5824    
   2.78100       14.5819    
   2.78200       14.5815    
   2.78300       14.5810    
   2.78400       14.5806    
   2.78500       14.5801    
   2.78600       14.5797    
   2.78700       14.5792    
   2.78800       14.5788    
   2.78900       14.5783    
   2.79000       14.5779    
   2.79100       14.5774    
   2.79200       14.5770    
   2.79300       14.5765    
   2.79400       14.5761    
   2.79500       14.5756    
   2.79600       14.5752    
   2.79700       14.5747    
   2.79800       14.5743    
   2.79900       14.5738    
   2.80000       14.5734    
   2.80100       14.5730    
   2.80200       14.5725    
   2.80300       14.5721    
   2.80400       14.5716    
   2.80500       14.5712    
   2.80600       14.5707    
   2.80700       14.5703    
   2.80800       14.5699    
   2.80900       14.5694    
   2.81000       14.5690    
   2.81100       14.5685    
   2.81200       14.5681    
   2.81300       14.5676    
   2.81400       14.5672    
   2.81500       14.5668    
   2.81600       14.5663    
   2.81700       14.5659    
   2.81800       14.5655    
   2.81900       14.5650    
   2.82000       14.5646    
   2.82100       14.5641    
   2.82200       14.5637    
   2.82300       14.5633    
   2.82400       14.5628    
   2.82500       14.5624    
   2.82600       14.5620    
   2.82700       14.5615    
   2.82800       14.5611    
   2.82900       14.5607    
   2.83000       14.5602    
   2.83100       14.5598    
   2.83200       14.5594    
   2.83300       14.5589    
   2.83400       14.5585    
   2.83500       14.5581    
   2.83600       14.5577    
   2.83700       14.5572    
   2.83800       14.5568    
   2.83900       14.5564    
   2.84000       14.5559    
   2.84100       14.5555    
   2.84200       14.5551    
   2.84300       14.5547    
   2.84400       14.5542    
   2.84500       14.5538    
   2.84600       14.5534    
   2.84700       14.5530    
   2.84800       14.5525    
   2.84900       14.5521    
   2.85000       14.5517    
   2.85100       14.5513    
   2.85200       14.5508    
   2.85300       14.5504    
   2.85400       14.5500    
   2.85500       14.5496    
   2.85600       14.5492    
   2.85700       14.5487    
   2.85800       14.5483    
   2.85900       14.5479    
   2.86000       14.5475    
   2.86100       14.5471    
   2.86200       14.5466    
   2.86300       14.5462    
   2.86400       14.5458    
   2.86500       14.5454    
   2.86600       14.5450    
   2.86700       14.5446    
   2.86800       14.5441    
   2.86900       14.5437    
   2.87000       14.5433    
   2.87100       14.5429    
   2.87200       14.5425    
   2.87300       14.5421    
   2.87400       14.5417    
   2.87500       14.5413    
   2.87600       14.5408    
   2.87700       14.5404    
   2.87800       14.5400    
   2.87900       14.5396    
   2.88000       14.5392    
   2.88100       14.5388    
   2.88200       14.5384    
   2.88300       14.5380    
   2.88400       14.5376    
   2.88500       14.5371    
   2.88600       14.5367    
   2.88700       14.5363    
   2.88800       14.5359    
   2.88900       14.5355    
   2.89000       14.5351    
   2.89100       14.5347    
   2.89200       14.5343    
   2.89300       14.5339    
   2.89400       14.5335    
   2.89500       14.5331    
   2.89600       14.5327    
   2.89700       14.5323    
   2.89800       14.5319    
   2.89900       14.5315    
   2.90000       14.5311    
   2.90100       14.5307    
   2.90200       14.5303    
   2.90300       14.5299    
   2.90400       14.5295    
   2.90500       14.5291    
   2.90600       14.5287    
   2.90700       14.5283    
   2.90800       14.5279    
   2.90900       14.5275    
   2.91000       14.5271    
   2.91100       14.5267    
   2.91200       14.5263    
   2.91300       14.5259    
   2.91400       14.5255    
   2.91500       14.5251    
   2.91600       14.5247    
   2.91700       14.5243    
   2.91800       14.5239    
   2.91900       14.5235    
   2.92000       14.5231    
   2.92100       14.5227    
   2.92200       14.5223    
   2.92300       14.5219    
   2.92400       14.5215    
   2.92500       14.5211    
   2.92600       14.5208    
   2.92700       14.5204    
   2.92800       14.5200    
   2.92900       14.5196    
   2.93000       14.5192    
   2.93100       14.5188    
   2.93200       14.5184    
   2.93300       14.5180    
   2.93400       14.5176    
   2.93500       14.5172    
   2.93600       14.5169    
   2.93700       14.5165    
   2.93800       14.5161    
   2.93900       14.5157    
   2.94000       14.5153    
   2.94100       14.5149    
   2.94200       14.5145    
   2.94300       14.5142    
   2.94400       14.5138    
   2.94500       14.5134    
   2.94600       14.5130    
   2.94700       14.5126    
   2.94800       14.5122    
   2.94900       14.5119    
   2.95000       14.5115    
   2.95100       14.5111    
   2.95200       14.5107    
   2.95300       14.5103    
   2.95400       14.5100    
   2.95500       14.5096    
   2.95600       14.5092    
   2.95700       14.5088    
   2.95800       14.5084    
   2.95900       14.5081    
   2.96000       14.5077    
   2.96100       14.5073    
   2.96200       14.5069    
   2.96300       14.5065    
   2.96400       14.5062    
   2.96500       14.5058    
   2.96600       14.5054    
   2.96700       14.5050    
   2.96800       14.5047    
   2.96900       14.5043    
   2.97000       14.5039    
   2.97100       14.5035    
   2.97200       14.5032    
   2.97300       14.5028    
   2.97400       14.5024    
   2.97500       14.5021    
   2.97600       14.5017    
   2.97700       14.5013    
   2.97800       14.5009    
   2.97900       14.5006    
   2.98000       14.5002    
   2.98100       14.4998    
   2.98200       14.4995    
   2.98300       14.4991    
   2.98400       14.4987    
   2.98500       14.4983    
   2.98600       14.4980    
   2.98700       14.4976    
   2.98800       14.4972    
   2.98900       14.4969    
   2.99000       14.4965    
   2.99100       14.4961    
   2.99200       14.4958    
   2.99300       14.4954    
   2.99400       14.4950    
   2.99500       14.4947    
   2.99600       14.4943    
   2.99700       14.4940    
   2.99800       14.4936    
   2.99900       14.4932    
   3.00000       14.4929    
   3.00100       14.4925    
   3.00200       14.4921    
   3.00300       14.4918    
   3.00400       14.4914    
   3.00500       14.4911    
   3.00600       14.4907    
   3.00700       14.4903    
   3.00800       14.4900    
   3.00900       14.4896    
   3.01000       14.4893    
   3.01100       14.4889    
   3.01200       14.4885    
   3.01300       14.4882    
   3.01400       14.4878    
   3.01500       14.4875    
   3.01600       14.4871    
   3.01700       14.4868    
   3.01800       14.4864    
   3.01900       14.4860    
   3.02000       14.4857    
   3.02100       14.4853    
   3.02200       14.4850    
   3.02300       14.4846    
   3.02400       14.4843    
   3.02500       14.4839    
   3.02600       14.4836    
   3.02700       14.4832    
   3.02800       14.4829    
   3.02900       14.4825    
   3.03000       14.4822    
   3.03100       14.4818    
   3.03200       14.4814    
   3.03300       14.4811    
   3.03400       14.4807    
   3.03500       14.4804    
   3.03600       14.4800    
   3.03700       14.4797    
   3.03800       14.4793    
   3.03900       14.4790    
   3.04000       14.4787    
   3.04100       14.4783    
   3.04200       14.4780    
   3.04300       14.4776    
   3.04400       14.4773    
   3.04500       14.4769    
   3.04600       14.4766    
   3.04700       14.4762    
   3.04800       14.4759    
   3.04900       14.4755    
   3.05000       14.4752    
   3.05100       14.4748    
   3.05200       14.4745    
   3.05300       14.4742    
   3.05400       14.4738    
   3.05500       14.4735    
   3.05600       14.4731    
   3.05700       14.4728    
   3.05800       14.4724    
   3.05900       14.4721    
   3.06000       14.4718    
   3.06100       14.4714    
   3.06200       14.4711    
   3.06300       14.4707    
   3.06400       14.4704    
   3.06500       14.4701    
   3.06600       14.4697    
   3.06700       14.4694    
   3.06800       14.4690    
   3.06900       14.4687    
   3.07000       14.4684    
   3.07100       14.4680    
   3.07200       14.4677    
   3.07300       14.4674    
   3.07400       14.4670    
   3.07500       14.4667    
   3.07600       14.4664    
   3.07700       14.4660    
   3.07800       14.4657    
   3.07900       14.4653    
   3.08000       14.4650    
   3.08100       14.4647    
   3.08200       14.4643    
   3.08300       14.4640    
   3.08400       14.4637    
   3.08500       14.4634    
   3.08600       14.4630    
   3.08700       14.4627    
   3.08800       14.4624    
   3.08900       14.4620    
   3.09000       14.4617    
   3.09100       14.4614    
   3.09200       14.4610    
   3.09300       14.4607    
   3.09400       14.4604    
   3.09500       14.4600    
   3.09600       14.4597    
   3.09700       14.4594    
   3.09800       14.4591    
   3.09900       14.4587    
   3.10000       14.4584    
   3.10100       14.4581    
   3.10200       14.4578    
   3.10300       14.4574    
   3.10400       14.4571    
   3.10500       14.4568    
   3.10600       14.4564    
   3.10700       14.4561    
   3.10800       14.4558    
   3.10900       14.4555    
   3.11000       14.4552    
   3.11100       14.4548    
   3.11200       14.4545    
   3.11300       14.4542    
   3.11400       14.4539    
   3.11500       14.4535    
   3.11600       14.4532    
   3.11700       14.4529    
   3.11800       14.4526    
   3.11900       14.4523    
   3.12000       14.4519    
   3.12100       14.4516    
   3.12200       14.4513    
   3.12300       14.4510    
   3.12400       14.4507    
   3.12500       14.4503    
   3.12600       14.4500    
   3.12700       14.4497    
   3.12800       14.4494    
   3.12900       14.4491    
   3.13000       14.4487    
   3.13100       14.4484    
   3.13200       14.4481    
   3.13300       14.4478    
   3.13400       14.4475    
   3.13500       14.4472    
   3.13600       14.4468    
   3.13700       14.4465    
   3.13800       14.4462    
   3.13900       14.4459    
   3.14000       14.4456    
   3.14100       14.4453    
   3.14200       14.4450    
   3.14300       14.4447    
   3.14400       14.4443    
   3.14500       14.4440    
   3.14600       14.4437    
   3.14700       14.4434    
   3.14800       14.4431    
   3.14900       14.4428    
   3.15000       14.4425    
   3.15100       14.4422    
   3.15200       14.4418    
   3.15300       14.4415    
   3.15400       14.4412    
   3.15500       14.4409    
   3.15600       14.4406    
   3.15700       14.4403    
   3.15800       14.4400    
   3.15900       14.4397    
   3.16000       14.4394    
   3.16100       14.4391    
   3.16200       14.4388    
   3.16300       14.4385    
   3.16400       14.4382    
   3.16500       14.4378    
   3.16600       14.4375    
   3.16700       14.4372    
   3.16800       14.4369    
   3.16900       14.4366    
   3.17000       14.4363    
   3.17100       14.4360    
   3.17200       14.4357    
   3.17300       14.4354    
   3.17400       14.4351    
   3.17500       14.4348    
   3.17600       14.4345    
   3.17700       14.4342    
   3.17800       14.4339    
   3.17900       14.4336    
   3.18000       14.4333    
   3.18100       14.4330    
   3.18200       14.4327    
   3.18300       14.4324    
   3.18400       14.4321    
   3.18500       14.4318    
   3.18600       14.4315    
   3.18700       14.4312    
   3.18800       14.4309    
   3.18900       14.4306    
   3.19000       14.4303    
   3.19100       14.4300    
   3.19200       14.4297    
   3.19300       14.4294    
   3.19400       14.4291    
   3.19500       14.4288    
   3.19600       14.4285    
   3.19700       14.4282    
   3.19800       14.4279    
   3.19900       14.4276    
   3.20000       14.4273    
   3.20100       14.4270    
   3.20200       14.4267    
   3.20300       14.4265    
   3.20400       14.4262    
   3.20500       14.4259    
   3.20600       14.4256    
   3.20700       14.4253    
   3.20800       14.4250    
   3.20900       14.4247    
   3.21000       14.4244    
   3.21100       14.4241    
   3.21200       14.4238    
   3.21300       14.4235    
   3.21400       14.4232    
   3.21500       14.4230    
   3.21600       14.4227    
   3.21700       14.4224    
   3.21800       14.4221    
   3.21900       14.4218    
   3.22000       14.4215    
   3.22100       14.4212    
   3.22200       14.4209    
   3.22300       14.4206    
   3.22400       14.4204    
   3.22500       14.4201    
   3.22600       14.4198    
   3.22700       14.4195    
   3.22800       14.4192    
   3.22900       14.4189    
   3.23000       14.4186    
   3.23100       14.4183    
   3.23200       14.4181    
   3.23300       14.4178    
   3.23400       14.4175    
   3.23500       14.4172    
   3.23600       14.4169    
   3.23700       14.4166    
   3.23800       14.4164    
   3.23900       14.4161    
   3.24000       14.4158    
   3.24100       14.4155    
   3.24200       14.4152    
   3.24300       14.4149    
   3.24400       14.4147    
   3.24500       14.4144    
   3.24600       14.4141    
   3.24700       14.4138    
   3.24800       14.4135    
   3.24900       14.4133    
   3.25000       14.4130    
   3.25100       14.4127    
   3.25200       14.4124    
   3.25300       14.4121    
   3.25400       14.4119    
   3.25500       14.4116    
   3.25600       14.4113    
   3.25700       14.4110    
   3.25800       14.4107    
   3.25900       14.4105    
   3.26000       14.4102    
   3.26100       14.4099    
   3.26200       14.4096    
   3.26300       14.4094    
   3.26400       14.4091    
   3.26500       14.4088    
   3.26600       14.4085    
   3.26700       14.4083    
   3.26800       14.4080    
   3.26900       14.4077    
   3.27000       14.4074    
   3.27100       14.4072    
   3.27200       14.4069    
   3.27300       14.4066    
   3.27400       14.4063    
   3.27500       14.4061    
   3.27600       14.4058    
   3.27700       14.4055    
   3.27800       14.4053    
   3.27900       14.4050    
   3.28000       14.4047    
   3.28100       14.4044    
   3.28200       14.4042    
   3.28300       14.4039    
   3.28400       14.4036    
   3.28500       14.4034    
   3.28600       14.4031    
   3.28700       14.4028    
   3.28800       14.4026    
   3.28900       14.4023    
   3.29000       14.4020    
   3.29100       14.4017    
   3.29200       14.4015    
   3.29300       14.4012    
   3.29400       14.4009    
   3.29500       14.4007    
   3.29600       14.4004    
   3.29700       14.4001    
   3.29800       14.3999    
   3.29900       14.3996    
   3.30000       14.3993    
   3.30100       14.3991    
   3.30200       14.3988    
   3.30300       14.3985    
   3.30400       14.3983    
   3.30500       14.3980    
   3.30600       14.3978    
   3.30700       14.3975    
   3.30800       14.3972    
   3.30900       14.3970    
   3.31000       14.3967    
   3.31100       14.3964    
   3.31200       14.3962    
   3.31300       14.3959    
   3.31400       14.3957    
   3.31500       14.3954    
   3.31600       14.3951    
   3.31700       14.3949    
   3.31800       14.3946    
   3.31900       14.3943    
   3.32000       14.3941    
   3.32100       14.3938    
   3.32200       14.3936    
   3.32300       14.3933    
   3.32400       14.3931    
   3.32500       14.3928    
   3.32600       14.3925    
   3.32700       14.3923    
   3.32800       14.3920    
   3.32900       14.3918    
   3.33000       14.3915    
   3.33100       14.3912    
   3.33200       14.3910    
   3.33300       14.3907    
   3.33400       14.3905    
   3.33500       14.3902    
   3.33600       14.3900    
   3.33700       14.3897    
   3.33800       14.3895    
   3.33900       14.3892    
   3.34000       14.3889    
   3.34100       14.3887    
   3.34200       14.3884    
   3.34300       14.3882    
   3.34400       14.3879    
   3.34500       14.3877    
   3.34600       14.3874    
   3.34700       14.3872    
   3.34800       14.3869    
   3.34900       14.3867    
   3.35000       14.3864    
   3.35100       14.3862    
   3.35200       14.3859    
   3.35300       14.3857    
   3.35400       14.3854    
   3.35500       14.3852    
   3.35600       14.3849    
   3.35700       14.3846    
   3.35800       14.3844    
   3.35900       14.3842    
   3.36000       14.3839    
   3.36100       14.3837    
   3.36200       14.3834    
   3.36300       14.3832    
   3.36400       14.3829    
   3.36500       14.3827    
   3.36600       14.3824    
   3.36700       14.3822    
   3.36800       14.3819    
   3.36900       14.3817    
   3.37000       14.3814    
   3.37100       14.3812    
   3.37200       14.3809    
   3.37300       14.3807    
   3.37400       14.3804    
   3.37500       14.3802    
   3.37600       14.3799    
   3.37700       14.3797    
   3.37800       14.3795    
   3.37900       14.3792    
   3.38000       14.3790    
   3.38100       14.3787    
   3.38200       14.3785    
   3.38300       14.3782    
   3.38400       14.3780    
   3.38500       14.3777    
   3.38600       14.3775    
   3.38700       14.3773    
   3.38800       14.3770    
   3.38900       14.3768    
   3.39000       14.3765    
   3.39100       14.3763    
   3.39200       14.3761    
   3.39300       14.3758    
   3.39400       14.3756    
   3.39500       14.3753    
   3.39600       14.3751    
   3.39700       14.3748    
   3.39800       14.3746    
   3.39900       14.3744    
   3.40000       14.3741    
   3.40100       14.3739    
   3.40200       14.3737    
   3.40300       14.3734    
   3.40400       14.3732    
   3.40500       14.3729    
   3.40600       14.3727    
   3.40700       14.3725    
   3.40800       14.3722    
   3.40900       14.3720    
   3.41000       14.3718    
   3.41100       14.3715    
   3.41200       14.3713    
   3.41300       14.3710    
   3.41400       14.3708    
   3.41500       14.3706    
   3.41600       14.3703    
   3.41700       14.3701    
   3.41800       14.3699    
   3.41900       14.3696    
   3.42000       14.3694    
   3.42100       14.3692    
   3.42200       14.3689    
   3.42300       14.3687    
   3.42400       14.3685    
   3.42500       14.3682    
   3.42600       14.3680    
   3.42700       14.3678    
   3.42800       14.3675    
   3.42900       14.3673    
   3.43000       14.3671    
   3.43100       14.3668    
   3.43200       14.3666    
   3.43300       14.3664    
   3.43400       14.3661    
   3.43500       14.3659    
   3.43600       14.3657    
   3.43700       14.3655    
   3.43800       14.3652    
   3.43900       14.3650    
   3.44000       14.3648    
   3.44100       14.3645    
   3.44200       14.3643    
   3.44300       14.3641    
   3.44400       14.3638    
   3.44500       14.3636    
   3.44600       14.3634    
   3.44700       14.3632    
   3.44800       14.3629    
   3.44900       14.3627    
   3.45000       14.3625    
   3.45100       14.3623    
   3.45200       14.3620    
   3.45300       14.3618    
   3.45400       14.3616    
   3.45500       14.3613    
   3.45600       14.3611    
   3.45700       14.3609    
   3.45800       14.3607    
   3.45900       14.3604    
   3.46000       14.3602    
   3.46100       14.3600    
   3.46200       14.3598    
   3.46300       14.3595    
   3.46400       14.3593    
   3.46500       14.3591    
   3.46600       14.3589    
   3.46700       14.3587    
   3.46800       14.3584    
   3.46900       14.3582    
   3.47000       14.3580    
   3.47100       14.3578    
   3.47200       14.3575    
   3.47300       14.3573    
   3.47400       14.3571    
   3.47500       14.3569    
   3.47600       14.3567    
   3.47700       14.3564    
   3.47800       14.3562    
   3.47900       14.3560    
   3.48000       14.3558    
   3.48100       14.3556    
   3.48200       14.3553    
   3.48300       14.3551    
   3.48400       14.3549    
   3.48500       14.3547    
   3.48600       14.3545    
   3.48700       14.3542    
   3.48800       14.3540    
   3.48900       14.3538    
   3.49000       14.3536    
   3.49100       14.3534    
   3.49200       14.3532    
   3.49300       14.3529    
   3.49400       14.3527    
   3.49500       14.3525    
   3.49600       14.3523    
   3.49700       14.3521    
   3.49800       14.3519    
   3.49900       14.3516    
   3.50000       14.3514    
   3.50100       14.3512    
   3.50200       14.3510    
   3.50300       14.3508    
   3.50400       14.3506    
   3.50500       14.3504    
   3.50600       14.3501    
   3.50700       14.3499    
   3.50800       14.3497    
   3.50900       14.3495    
   3.51000       14.3493    
   3.51100       14.3491    
   3.51200       14.3489    
   3.51300       14.3486    
   3.51400       14.3484    
   3.51500       14.3482    
   3.51600       14.3480    
   3.51700       14.3478    
   3.51800       14.3476    
   3.51900       14.3474    
   3.52000       14.3472    
   3.52100       14.3470    
   3.52200       14.3467    
   3.52300       14.3465    
   3.52400       14.3463    
   3.52500       14.3461    
   3.52600       14.3459    
   3.52700       14.3457    
   3.52800       14.3455    
   3.52900       14.3453    
   3.53000       14.3451    
   3.53100       14.3449    
   3.53200       14.3446    
   3.53300       14.3444    
   3.53400       14.3442    
   3.53500       14.3440    
   3.53600       14.3438    
   3.53700       14.3436    
   3.53800       14.3434    
   3.53900       14.3432    
   3.54000       14.3430    
   3.54100       14.3428    
   3.54200       14.3426    
   3.54300       14.3424    
   3.54400       14.3422    
   3.54500       14.3420    
   3.54600       14.3418    
   3.54700       14.3415    
   3.54800       14.3413    
   3.54900       14.3411    
   3.55000       14.3409    
   3.55100       14.3407    
   3.55200       14.3405    
   3.55300       14.3403    
   3.55400       14.3401    
   3.55500       14.3399    
   3.55600       14.3397    
   3.55700       14.3395    
   3.55800       14.3393    
   3.55900       14.3391    
   3.56000       14.3389    
   3.56100       14.3387    
   3.56200       14.3385    
   3.56300       14.3383    
   3.56400       14.3381    
   3.56500       14.3379    
   3.56600       14.3377    
   3.56700       14.3375    
   3.56800       14.3373    
   3.56900       14.3371    
   3.57000       14.3369    
   3.57100       14.3367    
   3.57200       14.3365    
   3.57300       14.3363    
   3.57400       14.3361    
   3.57500       14.3359    
   3.57600       14.3357    
   3.57700       14.3355    
   3.57800       14.3353    
   3.57900       14.3351    
   3.58000       14.3349    
   3.58100       14.3347    
   3.58200       14.3345    
   3.58300       14.3343    
   3.58400       14.3341    
   3.58500       14.3339    
   3.58600       14.3337    
   3.58700       14.3335    
   3.58800       14.3333    
   3.58900       14.3331    
   3.59000       14.3329    
   3.59100       14.3327    
   3.59200       14.3325    
   3.59300       14.3323    
   3.59400       14.3321    
   3.59500       14.3320    
   3.59600       14.3318    
   3.59700       14.3316    
   3.59800       14.3314    
   3.59900       14.3312    
   3.60000       14.3310    
   3.60100       14.3308    
   3.60200       14.3306    
   3.60300       14.3304    
   3.60400       14.3302    
   3.60500       14.3300    
   3.60600       14.3298    
   3.60700       14.3296    
   3.60800       14.3294    
   3.60900       14.3292    
   3.61000       14.3291    
   3.61100       14.3289    
   3.61200       14.3287    
   3.61300       14.3285    
   3.61400       14.3283    
   3.61500       14.3281    
   3.61600       14.3279    
   3.61700       14.3277    
   3.61800       14.3275    
   3.61900       14.3273    
   3.62000       14.3271    
   3.62100       14.3270    
   3.62200       14.3268    
   3.62300       14.3266    
   3.62400       14.3264    
   3.62500       14.3262    
   3.62600       14.3260    
   3.62700       14.3258    
   3.62800       14.3256    
   3.62900       14.3254    
   3.63000       14.3253    
   3.63100       14.3251    
   3.63200       14.3249    
   3.63300       14.3247    
   3.63400       14.3245    
   3.63500       14.3243    
   3.63600       14.3241    
   3.63700       14.3239    
   3.63800       14.3238    
   3.63900       14.3236    
   3.64000       14.3234    
   3.64100       14.3232    
   3.64200       14.3230    
   3.64300       14.3228    
   3.64400       14.3226    
   3.64500       14.3225    
   3.64600       14.3223    
   3.64700       14.3221    
   3.64800       14.3219    
   3.64900       14.3217    
   3.65000       14.3215    
   3.65100       14.3214    
   3.65200       14.3212    
   3.65300       14.3210    
   3.65400       14.3208    
   3.65500       14.3206    
   3.65600       14.3204    
   3.65700       14.3203    
   3.65800       14.3201    
   3.65900       14.3199    
   3.66000       14.3197    
   3.66100       14.3195    
   3.66200       14.3193    
   3.66300       14.3192    
   3.66400       14.3190    
   3.66500       14.3188    
   3.66600       14.3186    
   3.66700       14.3184    
   3.66800       14.3183    
   3.66900       14.3181    
   3.67000       14.3179    
   3.67100       14.3177    
   3.67200       14.3175    
   3.67300       14.3174    
   3.67400       14.3172    
   3.67500       14.3170    
   3.67600       14.3168    
   3.67700       14.3166    
   3.67800       14.3165    
   3.67900       14.3163    
   3.68000       14.3161    
   3.68100       14.3159    
   3.68200       14.3157    
   3.68300       14.3156    
   3.68400       14.3154    
   3.68500       14.3152    
   3.68600       14.3150    
   3.68700       14.3149    
   3.68800       14.3147    
   3.68900       14.3145    
   3.69000       14.3143    
   3.69100       14.3142    
   3.69200       14.3140    
   3.69300       14.3138    
   3.69400       14.3136    
   3.69500       14.3135    
   3.69600       14.3133    
   3.69700       14.3131    
   3.69800       14.3129    
   3.69900       14.3128    
   3.70000       14.3126    
   3.70100       14.3124    
   3.70200       14.3122    
   3.70300       14.3121    
   3.70400       14.3119    
   3.70500       14.3117    
   3.70600       14.3115    
   3.70700       14.3114    
   3.70800       14.3112    
   3.70900       14.3110    
   3.71000       14.3108    
   3.71100       14.3107    
   3.71200       14.3105    
   3.71300       14.3103    
   3.71400       14.3102    
   3.71500       14.3100    
   3.71600       14.3098    
   3.71700       14.3096    
   3.71800       14.3095    
   3.71900       14.3093    
   3.72000       14.3091    
   3.72100       14.3090    
   3.72200       14.3088    
   3.72300       14.3086    
   3.72400       14.3084    
   3.72500       14.3083    
   3.72600       14.3081    
   3.72700       14.3079    
   3.72800       14.3078    
   3.72900       14.3076    
   3.73000       14.3074    
   3.73100       14.3073    
   3.73200       14.3071    
   3.73300       14.3069    
   3.73400       14.3067    
   3.73500       14.3066    
   3.73600       14.3064    
   3.73700       14.3062    
   3.73800       14.3061    
   3.73900       14.3059    
   3.74000       14.3057    
   3.74100       14.3056    
   3.74200       14.3054    
   3.74300       14.3052    
   3.74400       14.3051    
   3.74500       14.3049    
   3.74600       14.3047    
   3.74700       14.3046    
   3.74800       14.3044    
   3.74900       14.3042    
   3.75000       14.3041    
   3.75100       14.3039    
   3.75200       14.3037    
   3.75300       14.3036    
   3.75400       14.3034    
   3.75500       14.3033    
   3.75600       14.3031    
   3.75700       14.3029    
   3.75800       14.3028    
   3.75900       14.3026    
   3.76000       14.3024    
   3.76100       14.3023    
   3.76200       14.3021    
   3.76300       14.3019    
   3.76400       14.3018    
   3.76500       14.3016    
   3.76600       14.3014    
   3.76700       14.3013    
   3.76800       14.3011    
   3.76900       14.3010    
   3.77000       14.3008    
   3.77100       14.3006    
   3.77200       14.3005    
   3.77300       14.3003    
   3.77400       14.3002    
   3.77500       14.3000    
   3.77600       14.2998    
   3.77700       14.2997    
   3.77800       14.2995    
   3.77900       14.2993    
   3.78000       14.2992    
   3.78100       14.2990    
   3.78200       14.2989    
   3.78300       14.2987    
   3.78400       14.2985    
   3.78500       14.2984    
   3.78600       14.2982    
   3.78700       14.2981    
   3.78800       14.2979    
   3.78900       14.2977    
   3.79000       14.2976    
   3.79100       14.2974    
   3.79200       14.2973    
   3.79300       14.2971    
   3.79400       14.2970    
   3.79500       14.2968    
   3.79600       14.2966    
   3.79700       14.2965    
   3.79800       14.2963    
   3.79900       14.2962    
   3.80000       14.2960    
   3.80100       14.2959    
   3.80200       14.2957    
   3.80300       14.2955    
   3.80400       14.2954    
   3.80500       14.2952    
   3.80600       14.2951    
   3.80700       14.2949    
   3.80800       14.2948    
   3.80900       14.2946    
   3.81000       14.2944    
   3.81100       14.2943    
   3.81200       14.2941    
   3.81300       14.2940    
   3.81400       14.2938    
   3.81500       14.2937    
   3.81600       14.2935    
   3.81700       14.2934    
   3.81800       14.2932    
   3.81900       14.2931    
   3.82000       14.2929    
   3.82100       14.2927    
   3.82200       14.2926    
   3.82300       14.2924    
   3.82400       14.2923    
   3.82500       14.2921    
   3.82600       14.2920    
   3.82700       14.2918    
   3.82800       14.2917    
   3.82900       14.2915    
   3.83000       14.2914    
   3.83100       14.2912    
   3.83200       14.2911    
   3.83300       14.2909    
   3.83400       14.2908    
   3.83500       14.2906    
   3.83600       14.2905    
   3.83700       14.2903    
   3.83800       14.2902    
   3.83900       14.2900    
   3.84000       14.2899    
   3.84100       14.2897    
   3.84200       14.2896    
   3.84300       14.2894    
   3.84400       14.2893    
   3.84500       14.2891    
   3.84600       14.2890    
   3.84700       14.2888    
   3.84800       14.2887    
   3.84900       14.2885    
   3.85000       14.2884    
   3.85100       14.2882    
   3.85200       14.2881    
   3.85300       14.2879    
   3.85400       14.2878    
   3.85500       14.2876    
   3.85600       14.2875    
   3.85700       14.2873    
   3.85800       14.2872    
   3.85900       14.2870    
   3.86000       14.2869    
   3.86100       14.2867    
   3.86200       14.2866    
   3.86300       14.2864    
   3.86400       14.2863    
   3.86500       14.2861    
   3.86600       14.2860    
   3.86700       14.2858    
   3.86800       14.2857    
   3.86900       14.2856    
   3.87000       14.2854    
   3.87100       14.2853    
   3.87200       14.2851    
   3.87300       14.2850    
   3.87400       14.2848    
   3.87500       14.2847    
   3.87600       14.2845    
   3.87700       14.2844    
   3.87800       14.2842    
   3.87900       14.2841    
   3.88000       14.2840    
   3.88100       14.2838    
   3.88200       14.2837    
   3.88300       14.2835    
   3.88400       14.2834    
   3.88500       14.2832    
   3.88600       14.2831    
   3.88700       14.2829    
   3.88800       14.2828    
   3.88900       14.2827    
   3.89000       14.2825    
   3.89100       14.2824    
   3.89200       14.2822    
   3.89300       14.2821    
   3.89400       14.2819    
   3.89500       14.2818    
   3.89600       14.2817    
   3.89700       14.2815    
   3.89800       14.2814    
   3.89900       14.2812    
   3.90000       14.2811    
   3.90100       14.2810    
   3.90200       14.2808    
   3.90300       14.2807    
   3.90400       14.2805    
   3.90500       14.2804    
   3.90600       14.2802    
   3.90700       14.2801    
   3.90800       14.2800    
   3.90900       14.2798    
   3.91000       14.2797    
   3.91100       14.2795    
   3.91200       14.2794    
   3.91300       14.2793    
   3.91400       14.2791    
   3.91500       14.2790    
   3.91600       14.2788    
   3.91700       14.2787    
   3.91800       14.2786    
   3.91900       14.2784    
   3.92000       14.2783    
   3.92100       14.2782    
   3.92200       14.2780    
   3.92300       14.2779    
   3.92400       14.2777    
   3.92500       14.2776    
   3.92600       14.2775    
   3.92700       14.2773    
   3.92800       14.2772    
   3.92900       14.2771    
   3.93000       14.2769    
   3.93100       14.2768    
   3.93200       14.2766    
   3.93300       14.2765    
   3.93400       14.2764    
   3.93500       14.2762    
   3.93600       14.2761    
   3.93700       14.2760    
   3.93800       14.2758    
   3.93900       14.2757    
   3.94000       14.2756    
   3.94100       14.2754    
   3.94200       14.2753    
   3.94300       14.2751    
   3.94400       14.2750    
   3.94500       14.2749    
   3.94600       14.2747    
   3.94700       14.2746    
   3.94800       14.2745    
   3.94900       14.2743    
   3.95000       14.2742    
   3.95100       14.2741    
   3.95200       14.2739    
   3.95300       14.2738    
   3.95400       14.2737    
   3.95500       14.2735    
   3.95600       14.2734    
   3.95700       14.2733    
   3.95800       14.2731    
   3.95900       14.2730    
   3.96000       14.2729    
   3.96100       14.2727    
   3.96200       14.2726    
   3.96300       14.2725    
   3.96400       14.2723    
   3.96500       14.2722    
   3.96600       14.2721    
   3.96700       14.2719    
   3.96800       14.2718    
   3.96900       14.2717    
   3.97000       14.2715    
   3.97100       14.2714    
   3.97200       14.2713    
   3.97300       14.2711    
   3.97400       14.2710    
   3.97500       14.2709    
   3.97600       14.2708    
   3.97700       14.2706    
   3.97800       14.2705    
   3.97900       14.2704    
   3.98000       14.2702    
   3.98100       14.2701    
   3.98200       14.2700    
   3.98300       14.2698    
   3.98400       14.2697    
   3.98500       14.2696    
   3.98600       14.2695    
   3.98700       14.2693    
   3.98800       14.2692    
   3.98900       14.2691    
   3.99000       14.2689    
   3.99100       14.2688    
   3.99200       14.2687    
   3.99300       14.2686    
   3.99400       14.2684    
   3.99500       14.2683    
   3.99600       14.2682    
   3.99700       14.2680    
   3.99800       14.2679    
   3.99900       14.2678    
   4.00000       14.2677    
   4.00100       14.2675    
   4.00200       14.2674    
   4.00300       14.2673    
   4.00400       14.2672    
   4.00500       14.2670    
   4.00600       14.2669    
   4.00700       14.2668    
   4.00800       14.2666    
   4.00900       14.2665    
   4.01000       14.2664    
   4.01100       14.2663    
   4.01200       14.2661    
   4.01300       14.2660    
   4.01400       14.2659    
   4.01500       14.2658    
   4.01600       14.2656    
   4.01700       14.2655    
   4.01800       14.2654    
   4.01900       14.2653    
   4.02000       14.2651    
   4.02100       14.2650    
   4.02200       14.2649    
   4.02300       14.2648    
   4.02400       14.2646    
   4.02500       14.2645    
   4.02600       14.2644    
   4.02700       14.2643    
   4.02800       14.2641    
   4.02900       14.2640    
   4.03000       14.2639    
   4.03100       14.2638    
   4.03200       14.2636    
   4.03300       14.2635    
   4.03400       14.2634    
   4.03500       14.2633    
   4.03600       14.2632    
   4.03700       14.2630    
   4.03800       14.2629    
   4.03900       14.2628    
   4.04000       14.2627    
   4.04100       14.2625    
   4.04200       14.2624    
   4.04300       14.2623    
   4.04400       14.2622    
   4.04500       14.2621    
   4.04600       14.2619    
   4.04700       14.2618    
   4.04800       14.2617    
   4.04900       14.2616    
   4.05000       14.2615    
   4.05100       14.2613    
   4.05200       14.2612    
   4.05300       14.2611    
   4.05400       14.2610    
   4.05500       14.2608    
   4.05600       14.2607    
   4.05700       14.2606    
   4.05800       14.2605    
   4.05900       14.2604    
   4.06000       14.2602    
   4.06100       14.2601    
   4.06200       14.2600    
   4.06300       14.2599    
   4.06400       14.2598    
   4.06500       14.2597    
   4.06600       14.2595    
   4.06700       14.2594    
   4.06800       14.2593    
   4.06900       14.2592    
   4.07000       14.2591    
   4.07100       14.2589    
   4.07200       14.2588    
   4.07300       14.2587    
   4.07400       14.2586    
   4.07500       14.2585    
   4.07600       14.2583    
   4.07700       14.2582    
   4.07800       14.2581    
   4.07900       14.2580    
   4.08000       14.2579    
   4.08100       14.2578    
   4.08200       14.2576    
   4.08300       14.2575    
   4.08400       14.2574    
   4.08500       14.2573    
   4.08600       14.2572    
   4.08700       14.2571    
   4.08800       14.2569    
   4.08900       14.2568    
   4.09000       14.2567    
   4.09100       14.2566    
   4.09200       14.2565    
   4.09300       14.2564    
   4.09400       14.2562    
   4.09500       14.2561    
   4.09600       14.2560    
   4.09700       14.2559    
   4.09800       14.2558    
   4.09900       14.2557    
   4.10000       14.2556    
   4.10100       14.2554    
   4.10200       14.2553    
   4.10300       14.2552    
   4.10400       14.2551    
   4.10500       14.2550    
   4.10600       14.2549    
   4.10700       14.2548    
   4.10800       14.2546    
   4.10900       14.2545    
   4.11000       14.2544    
   4.11100       14.2543    
   4.11200       14.2542    
   4.11300       14.2541    
   4.11400       14.2540    
   4.11500       14.2538    
   4.11600       14.2537    
   4.11700       14.2536    
   4.11800       14.2535    
   4.11900       14.2534    
   4.12000       14.2533    
   4.12100       14.2532    
   4.12200       14.2531    
   4.12300       14.2529    
   4.12400       14.2528    
   4.12500       14.2527    
   4.12600       14.2526    
   4.12700       14.2525    
   4.12800       14.2524    
   4.12900       14.2523    
   4.13000       14.2522    
   4.13100       14.2521    
   4.13200       14.2519    
   4.13300       14.2518    
   4.13400       14.2517    
   4.13500       14.2516    
   4.13600       14.2515    
   4.13700       14.2514    
   4.13800       14.2513    
   4.13900       14.2512    
   4.14000       14.2511    
   4.14100       14.2509    
   4.14200       14.2508    
   4.14300       14.2507    
   4.14400       14.2506    
   4.14500       14.2505    
   4.14600       14.2504    
   4.14700       14.2503    
   4.14800       14.2502    
   4.14900       14.2501    
   4.15000       14.2500    
   4.15100       14.2499    
   4.15200       14.2497    
   4.15300       14.2496    
   4.15400       14.2495    
   4.15500       14.2494    
   4.15600       14.2493    
   4.15700       14.2492    
   4.15800       14.2491    
   4.15900       14.2490    
   4.16000       14.2489    
   4.16100       14.2488    
   4.16200       14.2487    
   4.16300       14.2486    
   4.16400       14.2484    
   4.16500       14.2483    
   4.16600       14.2482    
   4.16700       14.2481    
   4.16800       14.2480    
   4.16900       14.2479    
   4.17000       14.2478    
   4.17100       14.2477    
   4.17200       14.2476    
   4.17300       14.2475    
   4.17400       14.2474    
   4.17500       14.2473    
   4.17600       14.2472    
   4.17700       14.2471    
   4.17800       14.2470    
   4.17900       14.2468    
   4.18000       14.2467    
   4.18100       14.2466    
   4.18200       14.2465    
   4.18300       14.2464    
   4.18400       14.2463    
   4.18500       14.2462    
   4.18600       14.2461    
   4.18700       14.2460    
   4.18800       14.2459    
   4.18900       14.2458    
   4.19000       14.2457    
   4.19100       14.2456    
   4.19200       14.2455    
   4.19300       14.2454    
   4.19400       14.2453    
   4.19500       14.2452    
   4.19600       14.2451    
   4.19700       14.2450    
   4.19800       14.2449    
   4.19900       14.2448    
   4.20000       14.2447    
   4.20100       14.2445    
   4.20200       14.2444    
   4.20300       14.2443    
   4.20400       14.2442    
   4.20500       14.2441    
   4.20600       14.2440    
   4.20700       14.2439    
   4.20800       14.2438    
   4.20900       14.2437    
   4.21000       14.2436    
   4.21100       14.2435    
   4.21200       14.2434    
   4.21300       14.2433    
   4.21400       14.2432    
   4.21500       14.2431    
   4.21600       14.2430    
   4.21700       14.2429    
   4.21800       14.2428    
   4.21900       14.2427    
   4.22000       14.2426    
   4.22100       14.2425    
   4.22200       14.2424    
   4.22300       14.2423    
   4.22400       14.2422    
   4.22500       14.2421    
   4.22600       14.2420    
   4.22700       14.2419    
   4.22800       14.2418    
   4.22900       14.2417    
   4.23000       14.2416    
   4.23100       14.2415    
   4.23200       14.2414    
   4.23300       14.2413    
   4.23400       14.2412    
   4.23500       14.2411    
   4.23600       14.2410    
   4.23700       14.2409    
   4.23800       14.2408    
   4.23900       14.2407    
   4.24000       14.2406    
   4.24100       14.2405    
   4.24200       14.2404    
   4.24300       14.2403    
   4.24400       14.2402    
   4.24500       14.2401    
   4.24600       14.2400    
   4.24700       14.2399    
   4.24800       14.2398    
   4.24900       14.2397    
   4.25000       14.2396    
   4.25100       14.2395    
   4.25200       14.2394    
   4.25300       14.2393    
   4.25400       14.2392    
   4.25500       14.2391    
   4.25600       14.2390    
   4.25700       14.2389    
   4.25800       14.2388    
   4.25900       14.2387    
   4.26000       14.2386    
   4.26100       14.2385    
   4.26200       14.2384    
   4.26300       14.2383    
   4.26400       14.2382    
   4.26500       14.2381    
   4.26600       14.2380    
   4.26700       14.2380    
   4.26800       14.2379    
   4.26900       14.2378    
   4.27000       14.2377    
   4.27100       14.2376    
   4.27200       14.2375    
   4.27300       14.2374    
   4.27400       14.2373    
   4.27500       14.2372    
   4.27600       14.2371    
   4.27700       14.2370    
   4.27800       14.2369    
   4.27900       14.2368    
   4.28000       14.2367    
   4.28100       14.2366    
   4.28200       14.2365    
   4.28300       14.2364    
   4.28400       14.2363    
   4.28500       14.2362    
   4.28600       14.2361    
   4.28700       14.2360    
   4.28800       14.2359    
   4.28900       14.2358    
   4.29000       14.2358    
   4.29100       14.2357    
   4.29200       14.2356    
   4.29300       14.2355    
   4.29400       14.2354    
   4.29500       14.2353    
   4.29600       14.2352    
   4.29700       14.2351    
   4.29800       14.2350    
   4.29900       14.2349    
   4.30000       14.2348    
   4.30100       14.2347    
   4.30200       14.2346    
   4.30300       14.2345    
   4.30400       14.2344    
   4.30500       14.2344    
   4.30600       14.2343    
   4.30700       14.2342    
   4.30800       14.2341    
   4.30900       14.2340    
   4.31000       14.2339    
   4.31100       14.2338    
   4.31200       14.2337    
   4.31300       14.2336    
   4.31400       14.2335    
   4.31500       14.2334    
   4.31600       14.2333    
   4.31700       14.2332    
   4.31800       14.2332    
   4.31900       14.2331    
   4.32000       14.2330    
   4.32100       14.2329    
   4.32200       14.2328    
   4.32300       14.2327    
   4.32400       14.2326    
   4.32500       14.2325    
   4.32600       14.2324    
   4.32700       14.2323    
   4.32800       14.2322    
   4.32900       14.2321    
   4.33000       14.2321    
   4.33100       14.2320    
   4.33200       14.2319    
   4.33300       14.2318    
   4.33400       14.2317    
   4.33500       14.2316    
   4.33600       14.2315    
   4.33700       14.2314    
   4.33800       14.2313    
   4.33900       14.2312    
   4.34000       14.2312    
   4.34100       14.2311    
   4.34200       14.2310    
   4.34300       14.2309    
   4.34400       14.2308    
   4.34500       14.2307    
   4.34600       14.2306    
   4.34700       14.2305    
   4.34800       14.2304    
   4.34900       14.2304    
   4.35000       14.2303    
   4.35100       14.2302    
   4.35200       14.2301    
   4.35300       14.2300    
   4.35400       14.2299    
   4.35500       14.2298    
   4.35600       14.2297    
   4.35700       14.2296    
   4.35800       14.2296    
   4.35900       14.2295    
   4.36000       14.2294    
   4.36100       14.2293    
   4.36200       14.2292    
   4.36300       14.2291    
   4.36400       14.2290    
   4.36500       14.2289    
   4.36600       14.2289    
   4.36700       14.2288    
   4.36800       14.2287    
   4.36900       14.2286    
   4.37000       14.2285    
   4.37100       14.2284    
   4.37200       14.2283    
   4.37300       14.2283    
   4.37400       14.2282    
   4.37500       14.2281    
   4.37600       14.2280    
   4.37700       14.2279    
   4.37800       14.2278    
   4.37900       14.2277    
   4.38000       14.2276    
   4.38100       14.2276    
   4.38200       14.2275    
   4.38300       14.2274    
   4.38400       14.2273    
   4.38500       14.2272    
   4.38600       14.2271    
   4.38700       14.2270    
   4.38800       14.2270    
   4.38900       14.2269    
   4.39000       14.2268    
   4.39100       14.2267    
   4.39200       14.2266    
   4.39300       14.2265    
   4.39400       14.2265    
   4.39500       14.2264    
   4.39600       14.2263    
   4.39700       14.2262    
   4.39800       14.2261    
   4.39900       14.2260    
   4.40000       14.2259    
   4.40100       14.2259    
   4.40200       14.2258    
   4.40300       14.2257    
   4.40400       14.2256    
   4.40500       14.2255    
   4.40600       14.2254    
   4.40700       14.2254    
   4.40800       14.2253    
   4.40900       14.2252    
   4.41000       14.2251    
   4.41100       14.2250    
   4.41200       14.2249    
   4.41300       14.2249    
   4.41400       14.2248    
   4.41500       14.2247    
   4.41600       14.2246    
   4.41700       14.2245    
   4.41800       14.2244    
   4.41900       14.2244    
   4.42000       14.2243    
   4.42100       14.2242    
   4.42200       14.2241    
   4.42300       14.2240    
   4.42400       14.2239    
   4.42500       14.2239    
   4.42600       14.2238    
   4.42700       14.2237    
   4.42800       14.2236    
   4.42900       14.2235    
   4.43000       14.2235    
   4.43100       14.2234    
   4.43200       14.2233    
   4.43300       14.2232    
   4.43400       14.2231    
   4.43500       14.2230    
   4.43600       14.2230    
   4.43700       14.2229    
   4.43800       14.2228    
   4.43900       14.2227    
   4.44000       14.2226    
   4.44100       14.2226    
   4.44200       14.2225    
   4.44300       14.2224    
   4.44400       14.2223    
   4.44500       14.2222    
   4.44600       14.2222    
   4.44700       14.2221    
   4.44800       14.2220    
   4.44900       14.2219    
   4.45000       14.2218    
   4.45100       14.2218    
   4.45200       14.2217    
   4.45300       14.2216    
   4.45400       14.2215    
   4.45500       14.2214    
   4.45600       14.2214    
   4.45700       14.2213    
   4.45800       14.2212    
   4.45900       14.2211    
   4.46000       14.2210    
   4.46100       14.2210    
   4.46200       14.2209    
   4.46300       14.2208    
   4.46400       14.2207    
   4.46500       14.2206    
   4.46600       14.2206    
   4.46700       14.2205    
   4.46800       14.2204    
   4.46900       14.2203    
   4.47000       14.2203    
   4.47100       14.2202    
   4.47200       14.2201    
   4.47300       14.2200    
   4.47400       14.2199    
   4.47500       14.2199    
   4.47600       14.2198    
   4.47700       14.2197    
   4.47800       14.2196    
   4.47900       14.2195    
   4.48000       14.2195    
   4.48100       14.2194    
   4.48200       14.2193    
   4.48300       14.2192    
   4.48400       14.2192    
   4.48500       14.2191    
   4.48600       14.2190    
   4.48700       14.2189    
   4.48800       14.2189    
   4.48900       14.2188    
   4.49000       14.2187    
   4.49100       14.2186    
   4.49200       14.2185    
   4.49300       14.2185    
   4.49400       14.2184    
   4.49500       14.2183    
   4.49600       14.2182    
   4.49700       14.2182    
   4.49800       14.2181    
   4.49900       14.2180    
   4.50000       14.2179    
   4.50100       14.2179    
   4.50200       14.2178    
   4.50300       14.2177    
   4.50400       14.2176    
   4.50500       14.2176    
   4.50600       14.2175    
   4.50700       14.2174    
   4.50800       14.2173    
   4.50900       14.2173    
   4.51000       14.2172    
   4.51100       14.2171    
   4.51200       14.2170    
   4.51300       14.2170    
   4.51400       14.2169    
   4.51500       14.2168    
   4.51600       14.2167    
   4.51700       14.2167    
   4.51800       14.2166    
   4.51900       14.2165    
   4.52000       14.2164    
   4.52100       14.2164    
   4.52200       14.2163    
   4.52300       14.2162    
   4.52400       14.2161    
   4.52500       14.2161    
   4.52600       14.2160    
   4.52700       14.2159    
   4.52800       14.2158    
   4.52900       14.2158    
   4.53000       14.2157    
   4.53100       14.2156    
   4.53200       14.2155    
   4.53300       14.2155    
   4.53400       14.2154    
   4.53500       14.2153    
   4.53600       14.2152    
   4.53700       14.2152    
   4.53800       14.2151    
   4.53900       14.2150    
   4.54000       14.2150    
   4.54100       14.2149    
   4.54200       14.2148    
   4.54300       14.2147    
   4.54400       14.2147    
   4.54500       14.2146    
   4.54600       14.2145    
   4.54700       14.2144    
   4.54800       14.2144    
   4.54900       14.2143    
   4.55000       14.2142    
   4.55100       14.2142    
   4.55200       14.2141    
   4.55300       14.2140    
   4.55400       14.2139    
   4.55500       14.2139    
   4.55600       14.2138    
   4.55700       14.2137    
   4.55800       14.2136    
   4.55900       14.2136    
   4.56000       14.2135    
   4.56100       14.2134    
   4.56200       14.2134    
   4.56300       14.2133    
   4.56400       14.2132    
   4.56500       14.2131    
   4.56600       14.2131    
   4.56700       14.2130    
   4.56800       14.2129    
   4.56900       14.2129    
   4.57000       14.2128    
   4.57100       14.2127    
   4.57200       14.2127    
   4.57300       14.2126    
   4.57400       14.2125    
   4.57500       14.2124    
   4.57600       14.2124    
   4.57700       14.2123    
   4.57800       14.2122    
   4.57900       14.2122    
   4.58000       14.2121    
   4.58100       14.2120    
   4.58200       14.2119    
   4.58300       14.2119    
   4.58400       14.2118    
   4.58500       14.2117    
   4.58600       14.2117    
   4.58700       14.2116    
   4.58800       14.2115    
   4.58900       14.2115    
   4.59000       14.2114    
   4.59100       14.2113    
   4.59200       14.2112    
   4.59300       14.2112    
   4.59400       14.2111    
   4.59500       14.2110    
   4.59600       14.2110    
   4.59700       14.2109    
   4.59800       14.2108    
   4.59900       14.2108    
   4.60000       14.2107    
   4.60100       14.2106    
   4.60200       14.2106    
   4.60300       14.2105    
   4.60400       14.2104    
   4.60500       14.2104    
   4.60600       14.2103    
   4.60700       14.2102    
   4.60800       14.2101    
   4.60900       14.2101    
   4.61000       14.2100    
   4.61100       14.2099    
   4.61200       14.2099    
   4.61300       14.2098    
   4.61400       14.2097    
   4.61500       14.2097    
   4.61600       14.2096    
   4.61700       14.2095    
   4.61800       14.2095    
   4.61900       14.2094    
   4.62000       14.2093    
   4.62100       14.2093    
   4.62200       14.2092    
   4.62300       14.2091    
   4.62400       14.2091    
   4.62500       14.2090    
   4.62600       14.2089    
   4.62700       14.2089    
   4.62800       14.2088    
   4.62900       14.2087    
   4.63000       14.2087    
   4.63100       14.2086    
   4.63200       14.2085    
   4.63300       14.2085    
   4.63400       14.2084    
   4.63500       14.2083    
   4.63600       14.2083    
   4.63700       14.2082    
   4.63800       14.2081    
   4.63900       14.2081    
   4.64000       14.2080    
   4.64100       14.2079    
   4.64200       14.2079    
   4.64300       14.2078    
   4.64400       14.2077    
   4.64500       14.2077    
   4.64600       14.2076    
   4.64700       14.2075    
   4.64800       14.2075    
   4.64900       14.2074    
   4.65000       14.2073    
   4.65100       14.2073    
   4.65200       14.2072    
   4.65300       14.2071    
   4.65400       14.2071    
   4.65500       14.2070    
   4.65600       14.2070    
   4.65700       14.2069    
   4.65800       14.2068    
   4.65900       14.2068    
   4.66000       14.2067    
   4.66100       14.2066    
   4.66200       14.2066    
   4.66300       14.2065    
   4.66400       14.2064    
   4.66500       14.2064    
   4.66600       14.2063    
   4.66700       14.2062    
   4.66800       14.2062    
   4.66900       14.2061    
   4.67000       14.2060    
   4.67100       14.2060    
   4.67200       14.2059    
   4.67300       14.2059    
   4.67400       14.2058    
   4.67500       14.2057    
   4.67600       14.2057    
   4.67700       14.2056    
   4.67800       14.2055    
   4.67900       14.2055    
   4.68000       14.2054    
   4.68100       14.2053    
   4.68200       14.2053    
   4.68300       14.2052    
   4.68400       14.2052    
   4.68500       14.2051    
   4.68600       14.2050    
   4.68700       14.2050    
   4.68800       14.2049    
   4.68900       14.2048    
   4.69000       14.2048    
   4.69100       14.2047    
   4.69200       14.2047    
   4.69300       14.2046    
   4.69400       14.2045    
   4.69500       14.2045    
   4.69600       14.2044    
   4.69700       14.2043    
   4.69800       14.2043    
   4.69900       14.2042    
   4.70000       14.2042    
   4.70100       14.2041    
   4.70200       14.2040    
   4.70300       14.2040    
   4.70400       14.2039    
   4.70500       14.2038    
   4.70600       14.2038    
   4.70700       14.2037    
   4.70800       14.2037    
   4.70900       14.2036    
   4.71000       14.2035    
   4.71100       14.2035    
   4.71200       14.2034    
   4.71300       14.2034    
   4.71400       14.2033    
   4.71500       14.2032    
   4.71600       14.2032    
   4.71700       14.2031    
   4.71800       14.2030    
   4.71900       14.2030    
   4.72000       14.2029    
   4.72100       14.2029    
   4.72200       14.2028    
   4.72300       14.2027    
   4.72400       14.2027    
   4.72500       14.2026    
   4.72600       14.2026    
   4.72700       14.2025    
   4.72800       14.2024    
   4.72900       14.2024    
   4.73000       14.2023    
   4.73100       14.2023    
   4.73200       14.2022    
   4.73300       14.2021    
   4.73400       14.2021    
   4.73500       14.2020    
   4.73600       14.2020    
   4.73700       14.2019    
   4.73800       14.2018    
   4.73900       14.2018    
   4.74000       14.2017    
   4.74100       14.2017    
   4.74200       14.2016    
   4.74300       14.2015    
   4.74400       14.2015    
   4.74500       14.2014    
   4.74600       14.2014    
   4.74700       14.2013    
   4.74800       14.2012    
   4.74900       14.2012    
   4.75000       14.2011    
   4.75100       14.2011    
   4.75200       14.2010    
   4.75300       14.2009    
   4.75400       14.2009    
   4.75500       14.2008    
   4.75600       14.2008    
   4.75700       14.2007    
   4.75800       14.2006    
   4.75900       14.2006    
   4.76000       14.2005    
   4.76100       14.2005    
   4.76200       14.2004    
   4.76300       14.2004    
   4.76400       14.2003    
   4.76500       14.2002    
   4.76600       14.2002    
   4.76700       14.2001    
   4.76800       14.2001    
   4.76900       14.2000    
   4.77000       14.1999    
   4.77100       14.1999    
   4.77200       14.1998    
   4.77300       14.1998    
   4.77400       14.1997    
   4.77500       14.1997    
   4.77600       14.1996    
   4.77700       14.1995    
   4.77800       14.1995    
   4.77900       14.1994    
   4.78000       14.1994    
   4.78100       14.1993    
   4.78200       14.1993    
   4.78300       14.1992    
   4.78400       14.1991    
   4.78500       14.1991    
   4.78600       14.1990    
   4.78700       14.1990    
   4.78800       14.1989    
   4.78900       14.1989    
   4.79000       14.1988    
   4.79100       14.1987    
   4.79200       14.1987    
   4.79300       14.1986    
   4.79400       14.1986    
   4.79500       14.1985    
   4.79600       14.1985    
   4.79700       14.1984    
   4.79800       14.1983    
   4.79900       14.1983    
   4.80000       14.1982    
   4.80100       14.1982    
   4.80200       14.1981    
   4.80300       14.1981    
   4.80400       14.1980    
   4.80500       14.1980    
   4.80600       14.1979    
   4.80700       14.1978    
   4.80800       14.1978    
   4.80900       14.1977    
   4.81000       14.1977    
   4.81100       14.1976    
   4.81200       14.1976    
   4.81300       14.1975    
   4.81400       14.1974    
   4.81500       14.1974    
   4.81600       14.1973    
   4.81700       14.1973    
   4.81800       14.1972    
   4.81900       14.1972    
   4.82000       14.1971    
   4.82100       14.1971    
   4.82200       14.1970    
   4.82300       14.1970    
   4.82400       14.1969    
   4.82500       14.1968    
   4.82600       14.1968    
   4.82700       14.1967    
   4.82800       14.1967    
   4.82900       14.1966    
   4.83000       14.1966    
   4.83100       14.1965    
   4.83200       14.1965    
   4.83300       14.1964    
   4.83400       14.1963    
   4.83500       14.1963    
   4.83600       14.1962    
   4.83700       14.1962    
   4.83800       14.1961    
   4.83900       14.1961    
   4.84000       14.1960    
   4.84100       14.1960    
   4.84200       14.1959    
   4.84300       14.1959    
   4.84400       14.1958    
   4.84500       14.1958    
   4.84600       14.1957    
   4.84700       14.1956    
   4.84800       14.1956    
   4.84900       14.1955    
   4.85000       14.1955    
   4.85100       14.1954    
   4.85200       14.1954    
   4.85300       14.1953    
   4.85400       14.1953    
   4.85500       14.1952    
   4.85600       14.1952    
   4.85700       14.1951    
   4.85800       14.1951    
   4.85900       14.1950    
   4.86000       14.1949    
   4.86100       14.1949    
   4.86200       14.1948    
   4.86300       14.1948    
   4.86400       14.1947    
   4.86500       14.1947    
   4.86600       14.1946    
   4.86700       14.1946    
   4.86800       14.1945    
   4.86900       14.1945    
   4.87000       14.1944    
   4.87100       14.1944    
   4.87200       14.1943    
   4.87300       14.1943    
   4.87400       14.1942    
   4.87500       14.1942    
   4.87600       14.1941    
   4.87700       14.1941    
   4.87800       14.1940    
   4.87900       14.1940    
   4.88000       14.1939    
   4.88100       14.1938    
   4.88200       14.1938    
   4.88300       14.1937    
   4.88400       14.1937    
   4.88500       14.1936    
   4.88600       14.1936    
   4.88700       14.1935    
   4.88800       14.1935    
   4.88900       14.1934    
   4.89000       14.1934    
   4.89100       14.1933    
   4.89200       14.1933    
   4.89300       14.1932    
   4.89400       14.1932    
   4.89500       14.1931    
   4.89600       14.1931    
   4.89700       14.1930    
   4.89800       14.1930    
   4.89900       14.1929    
   4.90000       14.1929    
   4.90100       14.1928    
   4.90200       14.1928    
   4.90300       14.1927    
   4.90400       14.1927    
   4.90500       14.1926    
   4.90600       14.1926    
   4.90700       14.1925    
   4.90800       14.1925    
   4.90900       14.1924    
   4.91000       14.1924    
   4.91100       14.1923    
   4.91200       14.1923    
   4.91300       14.1922    
   4.91400       14.1922    
   4.91500       14.1921    
   4.91600       14.1921    
   4.91700       14.1920    
   4.91800       14.1920    
   4.91900       14.1919    
   4.92000       14.1919    
   4.92100       14.1918    
   4.92200       14.1918    
   4.92300       14.1917    
   4.92400       14.1917    
   4.92500       14.1916    
   4.92600       14.1916    
   4.92700       14.1915    
   4.92800       14.1915    
   4.92900       14.1914    
   4.93000       14.1914    
   4.93100       14.1913    
   4.93200       14.1913    
   4.93300       14.1912    
   4.93400       14.1912    
   4.93500       14.1911    
   4.93600       14.1911    
   4.93700       14.1910    
   4.93800       14.1910    
   4.93900       14.1909    
   4.94000       14.1909    
   4.94100       14.1908    
   4.94200       14.1908    
   4.94300       14.1907    
   4.94400       14.1907    
   4.94500       14.1906    
   4.94600       14.1906    
   4.94700       14.1905    
   4.94800       14.1905    
   4.94900       14.1904    
   4.95000       14.1904    
   4.95100       14.1903    
   4.95200       14.1903    
   4.95300       14.1902    
   4.95400       14.1902    
   4.95500       14.1901    
   4.95600       14.1901    
   4.95700       14.1900    
   4.95800       14.1900    
   4.95900       14.1899    
   4.96000       14.1899    
   4.96100       14.1898    
   4.96200       14.1898    
   4.96300       14.1897    
   4.96400       14.1897    
   4.96500       14.1897    
   4.96600       14.1896    
   4.96700       14.1896    
   4.96800       14.1895    
   4.96900       14.1895    
   4.97000       14.1894    
   4.97100       14.1894    
   4.97200       14.1893    
   4.97300       14.1893    
   4.97400       14.1892    
   4.97500       14.1892    
   4.97600       14.1891    
   4.97700       14.1891    
   4.97800       14.1890    
   4.97900       14.1890    
   4.98000       14.1889    
   4.98100       14.1889    
   4.98200       14.1888    
   4.98300       14.1888    
   4.98400       14.1887    
   4.98500       14.1887    
   4.98600       14.1887    
   4.98700       14.1886    
   4.98800       14.1886    
   4.98900       14.1885    
   4.99000       14.1885    
   4.99100       14.1884    
   4.99200       14.1884    
   4.99300       14.1883    
   4.99400       14.1883    
   4.99500       14.1882    
   4.99600       14.1882    
   4.99700       14.1881    
   4.99800       14.1881    
   4.99900       14.1880    
   5.00000       14.1880    
   5.00100       14.1880    
   5.00200       14.1879    
   5.00300       14.1879    
   5.00400       14.1878    
   5.00500       14.1878    
   5.00600       14.1877    
   5.00700       14.1877    
   5.00800       14.1876    
   5.00900       14.1876    
   5.01000       14.1875    
   5.01100       14.1875    
   5.01200       14.1874    
   5.01300       14.1874    
   5.01400       14.1874    
   5.01500       14.1873    
   5.01600       14.1873    
   5.01700       14.1872    
   5.01800       14.1872    
   5.01900       14.1871    
   5.02000       14.1871    
   5.02100       14.1870    
   5.02200       14.1870    
   5.02300       14.1869    
   5.02400       14.1869    
   5.02500       14.1869    
   5.02600       14.1868    
   5.02700       14.1868    
   5.02800       14.1867    
   5.02900       14.1867    
   5.03000       14.1866    
   5.03100       14.1866    
   5.03200       14.1865    
   5.03300       14.1865    
   5.03400       14.1865    
   5.03500       14.1864    
   5.03600       14.1864    
   5.03700       14.1863    
   5.03800       14.1863    
   5.03900       14.1862    
   5.04000       14.1862    
   5.04100       14.1861    
   5.04200       14.1861    
   5.04300       14.1861    
   5.04400       14.1860    
   5.04500       14.1860    
   5.04600       14.1859    
   5.04700       14.1859    
   5.04800       14.1858    
   5.04900       14.1858    
   5.05000       14.1857    
   5.05100       14.1857    
   5.05200       14.1857    
   5.05300       14.1856    
   5.05400       14.1856    
   5.05500       14.1855    
   5.05600       14.1855    
   5.05700       14.1854    
   5.05800       14.1854    
   5.05900       14.1853    
   5.06000       14.1853    
   5.06100       14.1853    
   5.06200       14.1852    
   5.06300       14.1852    
   5.06400       14.1851    
   5.06500       14.1851    
   5.06600       14.1850    
   5.06700       14.1850    
   5.06800       14.1850    
   5.06900       14.1849    
   5.07000       14.1849    
   5.07100       14.1848    
   5.07200       14.1848    
   5.07300       14.1847    
   5.07400       14.1847    
   5.07500       14.1846    
   5.07600       14.1846    
   5.07700       14.1846    
   5.07800       14.1845    
   5.07900       14.1845    
   5.08000       14.1844    
   5.08100       14.1844    
   5.08200       14.1843    
   5.08300       14.1843    
   5.08400       14.1843    
   5.08500       14.1842    
   5.08600       14.1842    
   5.08700       14.1841    
   5.08800       14.1841    
   5.08900       14.1841    
   5.09000       14.1840    
   5.09100       14.1840    
   5.09200       14.1839    
   5.09300       14.1839    
   5.09400       14.1838    
   5.09500       14.1838    
   5.09600       14.1838    
   5.09700       14.1837    
   5.09800       14.1837    
   5.09900       14.1836    
   5.10000       14.1836    
   5.10100       14.1835    
   5.10200       14.1835    
   5.10300       14.1835    
   5.10400       14.1834    
   5.10500       14.1834    
   5.10600       14.1833    
   5.10700       14.1833    
   5.10800       14.1832    
   5.10900       14.1832    
   5.11000       14.1832    
   5.11100       14.1831    
   5.11200       14.1831    
   5.11300       14.1830    
   5.11400       14.1830    
   5.11500       14.1830    
   5.11600       14.1829    
   5.11700       14.1829    
   5.11800       14.1828    
   5.11900       14.1828    
   5.12000       14.1828    
   5.12100       14.1827    
   5.12200       14.1827    
   5.12300       14.1826    
   5.12400       14.1826    
   5.12500       14.1825    
   5.12600       14.1825    
   5.12700       14.1825    
   5.12800       14.1824    
   5.12900       14.1824    
   5.13000       14.1823    
   5.13100       14.1823    
   5.13200       14.1823    
   5.13300       14.1822    
   5.13400       14.1822    
   5.13500       14.1821    
   5.13600       14.1821    
   5.13700       14.1821    
   5.13800       14.1820    
   5.13900       14.1820    
   5.14000       14.1819    
   5.14100       14.1819    
   5.14200       14.1819    
   5.14300       14.1818    
   5.14400       14.1818    
   5.14500       14.1817    
   5.14600       14.1817    
   5.14700       14.1817    
   5.14800       14.1816    
   5.14900       14.1816    
   5.15000       14.1815    
   5.15100       14.1815    
   5.15200       14.1814    
   5.15300       14.1814    
   5.15400       14.1814    
   5.15500       14.1813    
   5.15600       14.1813    
   5.15700       14.1812    
   5.15800       14.1812    
   5.15900       14.1812    
   5.16000       14.1811    
   5.16100       14.1811    
   5.16200       14.1811    
   5.16300       14.1810    
   5.16400       14.1810    
   5.16500       14.1809    
   5.16600       14.1809    
   5.16700       14.1809    
   5.16800       14.1808    
   5.16900       14.1808    
   5.17000       14.1807    
   5.17100       14.1807    
   5.17200       14.1807    
   5.17300       14.1806    
   5.17400       14.1806    
   5.17500       14.1805    
   5.17600       14.1805    
   5.17700       14.1805    
   5.17800       14.1804    
   5.17900       14.1804    
   5.18000       14.1803    
   5.18100       14.1803    
   5.18200       14.1803    
   5.18300       14.1802    
   5.18400       14.1802    
   5.18500       14.1801    
   5.18600       14.1801    
   5.18700       14.1801    
   5.18800       14.1800    
   5.18900       14.1800    
   5.19000       14.1800    
   5.19100       14.1799    
   5.19200       14.1799    
   5.19300       14.1798    
   5.19400       14.1798    
   5.19500       14.1798    
   5.19600       14.1797    
   5.19700       14.1797    
   5.19800       14.1796    
   5.19900       14.1796    
   5.20000       14.1796    
   5.20100       14.1795    
   5.20200       14.1795    
   5.20300       14.1795    
   5.20400       14.1794    
   5.20500       14.1794    
   5.20600       14.1793    
   5.20700       14.1793    
   5.20800       14.1793    
   5.20900       14.1792    
   5.21000       14.1792    
   5.21100       14.1792    
   5.21200       14.1791    
   5.21300       14.1791    
   5.21400       14.1790    
   5.21500       14.1790    
   5.21600       14.1790    
   5.21700       14.1789    
   5.21800       14.1789    
   5.21900       14.1788    
   5.22000       14.1788    
   5.22100       14.1788    
   5.22200       14.1787    
   5.22300       14.1787    
   5.22400       14.1787    
   5.22500       14.1786    
   5.22600       14.1786    
   5.22700       14.1785    
   5.22800       14.1785    
   5.22900       14.1785    
   5.23000       14.1784    
   5.23100       14.1784    
   5.23200       14.1784    
   5.23300       14.1783    
   5.23400       14.1783    
   5.23500       14.1783    
   5.23600       14.1782    
   5.23700       14.1782    
   5.23800       14.1781    
   5.23900       14.1781    
   5.24000       14.1781    
   5.24100       14.1780    
   5.24200       14.1780    
   5.24300       14.1780    
   5.24400       14.1779    
   5.24500       14.1779    
   5.24600       14.1778    
   5.24700       14.1778    
   5.24800       14.1778    
   5.24900       14.1777    
   5.25000       14.1777    
   5.25100       14.1777    
   5.25200       14.1776    
   5.25300       14.1776    
   5.25400       14.1776    
   5.25500       14.1775    
   5.25600       14.1775    
   5.25700       14.1774    
   5.25800       14.1774    
   5.25900       14.1774    
   5.26000       14.1773    
   5.26100       14.1773    
   5.26200       14.1773    
   5.26300       14.1772    
   5.26400       14.1772    
   5.26500       14.1772    
   5.26600       14.1771    
   5.26700       14.1771    
   5.26800       14.1770    
   5.26900       14.1770    
   5.27000       14.1770    
   5.27100       14.1769    
   5.27200       14.1769    
   5.27300       14.1769    
   5.27400       14.1768    
   5.27500       14.1768    
   5.27600       14.1768    
   5.27700       14.1767    
   5.27800       14.1767    
   5.27900       14.1767    
   5.28000       14.1766    
   5.28100       14.1766    
   5.28200       14.1765    
   5.28300       14.1765    
   5.28400       14.1765    
   5.28500       14.1764    
   5.28600       14.1764    
   5.28700       14.1764    
   5.28800       14.1763    
   5.28900       14.1763    
   5.29000       14.1763    
   5.29100       14.1762    
   5.29200       14.1762    
   5.29300       14.1762    
   5.29400       14.1761    
   5.29500       14.1761    
   5.29600       14.1761    
   5.29700       14.1760    
   5.29800       14.1760    
   5.29900       14.1760    
   5.30000       14.1759    
   5.30100       14.1759    
   5.30200       14.1758    
   5.30300       14.1758    
   5.30400       14.1758    
   5.30500       14.1757    
   5.30600       14.1757    
   5.30700       14.1757    
   5.30800       14.1756    
   5.30900       14.1756    
   5.31000       14.1756    
   5.31100       14.1755    
   5.31200       14.1755    
   5.31300       14.1755    
   5.31400       14.1754    
   5.31500       14.1754    
   5.31600       14.1754    
   5.31700       14.1753    
   5.31800       14.1753    
   5.31900       14.1753    
   5.32000       14.1752    
   5.32100       14.1752    
   5.32200       14.1752    
   5.32300       14.1751    
   5.32400       14.1751    
   5.32500       14.1751    
   5.32600       14.1750    
   5.32700       14.1750    
   5.32800       14.1750    
   5.32900       14.1749    
   5.33000       14.1749    
   5.33100       14.1749    
   5.33200       14.1748    
   5.33300       14.1748    
   5.33400       14.1748    
   5.33500       14.1747    
   5.33600       14.1747    
   5.33700       14.1746    
   5.33800       14.1746    
   5.33900       14.1746    
   5.34000       14.1745    
   5.34100       14.1745    
   5.34200       14.1745    
   5.34300       14.1744    
   5.34400       14.1744    
   5.34500       14.1744    
   5.34600       14.1743    
   5.34700       14.1743    
   5.34800       14.1743    
   5.34900       14.1742    
   5.35000       14.1742    
   5.35100       14.1742    
   5.35200       14.1741    
   5.35300       14.1741    
   5.35400       14.1741    
   5.35500       14.1740    
   5.35600       14.1740    
   5.35700       14.1740    
   5.35800       14.1739    
   5.35900       14.1739    
   5.36000       14.1739    
   5.36100       14.1738    
   5.36200       14.1738    
   5.36300       14.1738    
   5.36400       14.1738    
   5.36500       14.1737    
   5.36600       14.1737    
   5.36700       14.1737    
   5.36800       14.1736    
   5.36900       14.1736    
   5.37000       14.1736    
   5.37100       14.1735    
   5.37200       14.1735    
   5.37300       14.1735    
   5.37400       14.1734    
   5.37500       14.1734    
   5.37600       14.1734    
   5.37700       14.1733    
   5.37800       14.1733    
   5.37900       14.1733    
   5.38000       14.1732    
   5.38100       14.1732    
   5.38200       14.1732    
   5.38300       14.1731    
   5.38400       14.1731    
   5.38500       14.1731    
   5.38600       14.1730    
   5.38700       14.1730    
   5.38800       14.1730    
   5.38900       14.1729    
   5.39000       14.1729    
   5.39100       14.1729    
   5.39200       14.1728    
   5.39300       14.1728    
   5.39400       14.1728    
   5.39500       14.1727    
   5.39600       14.1727    
   5.39700       14.1727    
   5.39800       14.1727    
   5.39900       14.1726    
   5.40000       14.1726    
   5.40100       14.1726    
   5.40200       14.1725    
   5.40300       14.1725    
   5.40400       14.1725    
   5.40500       14.1724    
   5.40600       14.1724    
   5.40700       14.1724    
   5.40800       14.1723    
   5.40900       14.1723    
   5.41000       14.1723    
   5.41100       14.1722    
   5.41200       14.1722    
   5.41300       14.1722    
   5.41400       14.1721    
   5.41500       14.1721    
   5.41600       14.1721    
   5.41700       14.1721    
   5.41800       14.1720    
   5.41900       14.1720    
   5.42000       14.1720    
   5.42100       14.1719    
   5.42200       14.1719    
   5.42300       14.1719    
   5.42400       14.1718    
   5.42500       14.1718    
   5.42600       14.1718    
   5.42700       14.1717    
   5.42800       14.1717    
   5.42900       14.1717    
   5.43000       14.1716    
   5.43100       14.1716    
   5.43200       14.1716    
   5.43300       14.1716    
   5.43400       14.1715    
   5.43500       14.1715    
   5.43600       14.1715    
   5.43700       14.1714    
   5.43800       14.1714    
   5.43900       14.1714    
   5.44000       14.1713    
   5.44100       14.1713    
   5.44200       14.1713    
   5.44300       14.1712    
   5.44400       14.1712    
   5.44500       14.1712    
   5.44600       14.1712    
   5.44700       14.1711    
   5.44800       14.1711    
   5.44900       14.1711    
   5.45000       14.1710    
   5.45100       14.1710    
   5.45200       14.1710    
   5.45300       14.1709    
   5.45400       14.1709    
   5.45500       14.1709    
   5.45600       14.1709    
   5.45700       14.1708    
   5.45800       14.1708    
   5.45900       14.1708    
   5.46000       14.1707    
   5.46100       14.1707    
   5.46200       14.1707    
   5.46300       14.1706    
   5.46400       14.1706    
   5.46500       14.1706    
   5.46600       14.1706    
   5.46700       14.1705    
   5.46800       14.1705    
   5.46900       14.1705    
   5.47000       14.1704    
   5.47100       14.1704    
   5.47200       14.1704    
   5.47300       14.1703    
   5.47400       14.1703    
   5.47500       14.1703    
   5.47600       14.1703    
   5.47700       14.1702    
   5.47800       14.1702    
   5.47900       14.1702    
   5.48000       14.1701    
   5.48100       14.1701    
   5.48200       14.1701    
   5.48300       14.1700    
   5.48400       14.1700    
   5.48500       14.1700    
   5.48600       14.1700    
   5.48700       14.1699    
   5.48800       14.1699    
   5.48900       14.1699    
   5.49000       14.1698    
   5.49100       14.1698    
   5.49200       14.1698    
   5.49300       14.1698    
   5.49400       14.1697    
   5.49500       14.1697    
   5.49600       14.1697    
   5.49700       14.1696    
   5.49800       14.1696    
   5.49900       14.1696    
   5.50000       14.1695    
   5.50100       14.1695    
   5.50200       14.1695    
   5.50300       14.1695    
   5.50400       14.1694    
   5.50500       14.1694    
   5.50600       14.1694    
   5.50700       14.1693    
   5.50800       14.1693    
   5.50900       14.1693    
   5.51000       14.1693    
   5.51100       14.1692    
   5.51200       14.1692    
   5.51300       14.1692    
   5.51400       14.1691    
   5.51500       14.1691    
   5.51600       14.1691    
   5.51700       14.1691    
   5.51800       14.1690    
   5.51900       14.1690    
   5.52000       14.1690    
   5.52100       14.1689    
   5.52200       14.1689    
   5.52300       14.1689    
   5.52400       14.1689    
   5.52500       14.1688    
   5.52600       14.1688    
   5.52700       14.1688    
   5.52800       14.1687    
   5.52900       14.1687    
   5.53000       14.1687    
   5.53100       14.1687    
   5.53200       14.1686    
   5.53300       14.1686    
   5.53400       14.1686    
   5.53500       14.1685    
   5.53600       14.1685    
   5.53700       14.1685    
   5.53800       14.1685    
   5.53900       14.1684    
   5.54000       14.1684    
   5.54100       14.1684    
   5.54200       14.1684    
   5.54300       14.1683    
   5.54400       14.1683    
   5.54500       14.1683    
   5.54600       14.1682    
   5.54700       14.1682    
   5.54800       14.1682    
   5.54900       14.1682    
   5.55000       14.1681    
   5.55100       14.1681    
   5.55200       14.1681    
   5.55300       14.1680    
   5.55400       14.1680    
   5.55500       14.1680    
   5.55600       14.1680    
   5.55700       14.1679    
   5.55800       14.1679    
   5.55900       14.1679    
   5.56000       14.1679    
   5.56100       14.1678    
   5.56200       14.1678    
   5.56300       14.1678    
   5.56400       14.1677    
   5.56500       14.1677    
   5.56600       14.1677    
   5.56700       14.1677    
   5.56800       14.1676    
   5.56900       14.1676    
   5.57000       14.1676    
   5.57100       14.1676    
   5.57200       14.1675    
   5.57300       14.1675    
   5.57400       14.1675    
   5.57500       14.1674    
   5.57600       14.1674    
   5.57700       14.1674    
   5.57800       14.1674    
   5.57900       14.1673    
   5.58000       14.1673    
   5.58100       14.1673    
   5.58200       14.1673    
   5.58300       14.1672    
   5.58400       14.1672    
   5.58500       14.1672    
   5.58600       14.1671    
   5.58700       14.1671    
   5.58800       14.1671    
   5.58900       14.1671    
   5.59000       14.1670    
   5.59100       14.1670    
   5.59200       14.1670    
   5.59300       14.1670    
   5.59400       14.1669    
   5.59500       14.1669    
   5.59600       14.1669    
   5.59700       14.1669    
   5.59800       14.1668    
   5.59900       14.1668    
   5.60000       14.1668    
   5.60100       14.1667    
   5.60200       14.1667    
   5.60300       14.1667    
   5.60400       14.1667    
   5.60500       14.1666    
   5.60600       14.1666    
   5.60700       14.1666    
   5.60800       14.1666    
   5.60900       14.1665    
   5.61000       14.1665    
   5.61100       14.1665    
   5.61200       14.1665    
   5.61300       14.1664    
   5.61400       14.1664    
   5.61500       14.1664    
   5.61600       14.1664    
   5.61700       14.1663    
   5.61800       14.1663    
   5.61900       14.1663    
   5.62000       14.1662    
   5.62100       14.1662    
   5.62200       14.1662    
   5.62300       14.1662    
   5.62400       14.1661    
   5.62500       14.1661    
   5.62600       14.1661    
   5.62700       14.1661    
   5.62800       14.1660    
   5.62900       14.1660    
   5.63000       14.1660    
   5.63100       14.1660    
   5.63200       14.1659    
   5.63300       14.1659    
   5.63400       14.1659    
   5.63500       14.1659    
   5.63600       14.1658    
   5.63700       14.1658    
   5.63800       14.1658    
   5.63900       14.1658    
   5.64000       14.1657    
   5.64100       14.1657    
   5.64200       14.1657    
   5.64300       14.1657    
   5.64400       14.1656    
   5.64500       14.1656    
   5.64600       14.1656    
   5.64700       14.1656    
   5.64800       14.1655    
   5.64900       14.1655    
   5.65000       14.1655    
   5.65100       14.1655    
   5.65200       14.1654    
   5.65300       14.1654    
   5.65400       14.1654    
   5.65500       14.1653    
   5.65600       14.1653    
   5.65700       14.1653    
   5.65800       14.1653    
   5.65900       14.1652    
   5.66000       14.1652    
   5.66100       14.1652    
   5.66200       14.1652    
   5.66300       14.1651    
   5.66400       14.1651    
   5.66500       14.1651    
   5.66600       14.1651    
   5.66700       14.1650    
   5.66800       14.1650    
   5.66900       14.1650    
   5.67000       14.1650    
   5.67100       14.1649    
   5.67200       14.1649    
   5.67300       14.1649    
   5.67400       14.1649    
   5.67500       14.1648    
   5.67600       14.1648    
   5.67700       14.1648    
   5.67800       14.1648    
   5.67900       14.1647    
   5.68000       14.1647    
   5.68100       14.1647    
   5.68200       14.1647    
   5.68300       14.1647    
   5.68400       14.1646    
   5.68500       14.1646    
   5.68600       14.1646    
   5.68700       14.1646    
   5.68800       14.1645    
   5.68900       14.1645    
   5.69000       14.1645    
   5.69100       14.1645    
   5.69200       14.1644    
   5.69300       14.1644    
   5.69400       14.1644    
   5.69500       14.1644    
   5.69600       14.1643    
   5.69700       14.1643    
   5.69800       14.1643    
   5.69900       14.1643    
   5.70000       14.1642    
   5.70100       14.1642    
   5.70200       14.1642    
   5.70300       14.1642    
   5.70400       14.1641    
   5.70500       14.1641    
   5.70600       14.1641    
   5.70700       14.1641    
   5.70800       14.1640    
   5.70900       14.1640    
   5.71000       14.1640    
   5.71100       14.1640    
   5.71200       14.1639    
   5.71300       14.1639    
   5.71400       14.1639    
   5.71500       14.1639    
   5.71600       14.1638    
   5.71700       14.1638    
   5.71800       14.1638    
   5.71900       14.1638    
   5.72000       14.1638    
   5.72100       14.1637    
   5.72200       14.1637    
   5.72300       14.1637    
   5.72400       14.1637    
   5.72500       14.1636    
   5.72600       14.1636    
   5.72700       14.1636    
   5.72800       14.1636    
   5.72900       14.1635    
   5.73000       14.1635    
   5.73100       14.1635    
   5.73200       14.1635    
   5.73300       14.1634    
   5.73400       14.1634    
   5.73500       14.1634    
   5.73600       14.1634    
   5.73700       14.1633    
   5.73800       14.1633    
   5.73900       14.1633    
   5.74000       14.1633    
   5.74100       14.1633    
   5.74200       14.1632    
   5.74300       14.1632    
   5.74400       14.1632    
   5.74500       14.1632    
   5.74600       14.1631    
   5.74700       14.1631    
   5.74800       14.1631    
   5.74900       14.1631    
   5.75000       14.1630    
   5.75100       14.1630    
   5.75200       14.1630    
   5.75300       14.1630    
   5.75400       14.1630    
   5.75500       14.1629    
   5.75600       14.1629    
   5.75700       14.1629    
   5.75800       14.1629    
   5.75900       14.1628    
   5.76000       14.1628    
   5.76100       14.1628    
   5.76200       14.1628    
   5.76300       14.1627    
   5.76400       14.1627    
   5.76500       14.1627    
   5.76600       14.1627    
   5.76700       14.1627    
   5.76800       14.1626    
   5.76900       14.1626    
   5.77000       14.1626    
   5.77100       14.1626    
   5.77200       14.1625    
   5.77300       14.1625    
   5.77400       14.1625    
   5.77500       14.1625    
   5.77600       14.1624    
   5.77700       14.1624    
   5.77800       14.1624    
   5.77900       14.1624    
   5.78000       14.1624    
   5.78100       14.1623    
   5.78200       14.1623    
   5.78300       14.1623    
   5.78400       14.1623    
   5.78500       14.1622    
   5.78600       14.1622    
   5.78700       14.1622    
   5.78800       14.1622    
   5.78900       14.1622    
   5.79000       14.1621    
   5.79100       14.1621    
   5.79200       14.1621    
   5.79300       14.1621    
   5.79400       14.1620    
   5.79500       14.1620    
   5.79600       14.1620    
   5.79700       14.1620    
   5.79800       14.1620    
   5.79900       14.1619    
   5.80000       14.1619    
   5.80100       14.1619    
   5.80200       14.1619    
   5.80300       14.1618    
   5.80400       14.1618    
   5.80500       14.1618    
   5.80600       14.1618    
   5.80700       14.1618    
   5.80800       14.1617    
   5.80900       14.1617    
   5.81000       14.1617    
   5.81100       14.1617    
   5.81200       14.1616    
   5.81300       14.1616    
   5.81400       14.1616    
   5.81500       14.1616    
   5.81600       14.1616    
   5.81700       14.1615    
   5.81800       14.1615    
   5.81900       14.1615    
   5.82000       14.1615    
   5.82100       14.1614    
   5.82200       14.1614    
   5.82300       14.1614    
   5.82400       14.1614    
   5.82500       14.1614    
   5.82600       14.1613    
   5.82700       14.1613    
   5.82800       14.1613    
   5.82900       14.1613    
   5.83000       14.1612    
   5.83100       14.1612    
   5.83200       14.1612    
   5.83300       14.1612    
   5.83400       14.1612    
   5.83500       14.1611    
   5.83600       14.1611    
   5.83700       14.1611    
   5.83800       14.1611    
   5.83900       14.1611    
   5.84000       14.1610    
   5.84100       14.1610    
   5.84200       14.1610    
   5.84300       14.1610    
   5.84400       14.1609    
   5.84500       14.1609    
   5.84600       14.1609    
   5.84700       14.1609    
   5.84800       14.1609    
   5.84900       14.1608    
   5.85000       14.1608    
   5.85100       14.1608    
   5.85200       14.1608    
   5.85300       14.1608    
   5.85400       14.1607    
   5.85500       14.1607    
   5.85600       14.1607    
   5.85700       14.1607    
   5.85800       14.1606    
   5.85900       14.1606    
   5.86000       14.1606    
   5.86100       14.1606    
   5.86200       14.1606    
   5.86300       14.1605    
   5.86400       14.1605    
   5.86500       14.1605    
   5.86600       14.1605    
   5.86700       14.1605    
   5.86800       14.1604    
   5.86900       14.1604    
   5.87000       14.1604    
   5.87100       14.1604    
   5.87200       14.1603    
   5.87300       14.1603    
   5.87400       14.1603    
   5.87500       14.1603    
   5.87600       14.1603    
   5.87700       14.1602    
   5.87800       14.1602    
   5.87900       14.1602    
   5.88000       14.1602    
   5.88100       14.1602    
   5.88200       14.1601    
   5.88300       14.1601    
   5.88400       14.1601    
   5.88500       14.1601    
   5.88600       14.1601    
   5.88700       14.1600    
   5.88800       14.1600    
   5.88900       14.1600    
   5.89000       14.1600    
   5.89100       14.1600    
   5.89200       14.1599    
   5.89300       14.1599    
   5.89400       14.1599    
   5.89500       14.1599    
   5.89600       14.1599    
   5.89700       14.1598    
   5.89800       14.1598    
   5.89900       14.1598    
   5.90000       14.1598    
   5.90100       14.1597    
   5.90200       14.1597    
   5.90300       14.1597    
   5.90400       14.1597    
   5.90500       14.1597    
   5.90600       14.1596    
   5.90700       14.1596    
   5.90800       14.1596    
   5.90900       14.1596    
   5.91000       14.1596    
   5.91100       14.1595    
   5.91200       14.1595    
   5.91300       14.1595    
   5.91400       14.1595    
   5.91500       14.1595    
   5.91600       14.1594    
   5.91700       14.1594    
   5.91800       14.1594    
   5.91900       14.1594    
   5.92000       14.1594    
   5.92100       14.1593    
   5.92200       14.1593    
   5.92300       14.1593    
   5.92400       14.1593    
   5.92500       14.1593    
   5.92600       14.1592    
   5.92700       14.1592    
   5.92800       14.1592    
   5.92900       14.1592    
   5.93000       14.1592    
   5.93100       14.1591    
   5.93200       14.1591    
   5.93300       14.1591    
   5.93400       14.1591    
   5.93500       14.1591    
   5.93600       14.1590    
   5.93700       14.1590    
   5.93800       14.1590    
   5.93900       14.1590    
   5.94000       14.1590    
   5.94100       14.1589    
   5.94200       14.1589    
   5.94300       14.1589    
   5.94400       14.1589    
   5.94500       14.1589    
   5.94600       14.1588    
   5.94700       14.1588    
   5.94800       14.1588    
   5.94900       14.1588    
   5.95000       14.1588    
   5.95100       14.1587    
   5.95200       14.1587    
   5.95300       14.1587    
   5.95400       14.1587    
   5.95500       14.1587    
   5.95600       14.1586    
   5.95700       14.1586    
   5.95800       14.1586    
   5.95900       14.1586    
   5.96000       14.1586    
   5.96100       14.1586    
   5.96200       14.1585    
   5.96300       14.1585    
   5.96400       14.1585    
   5.96500       14.1585    
   5.96600       14.1585    
   5.96700       14.1584    
   5.96800       14.1584    
   5.96900       14.1584    
   5.97000       14.1584    
   5.97100       14.1584    
   5.97200       14.1583    
   5.97300       14.1583    
   5.97400       14.1583    
   5.97500       14.1583    
   5.97600       14.1583    
   5.97700       14.1582    
   5.97800       14.1582    
   5.97900       14.1582    
   5.98000       14.1582    
   5.98100       14.1582    
   5.98200       14.1581    
   5.98300       14.1581    
   5.98400       14.1581    
   5.98500       14.1581    
   5.98600       14.1581    
   5.98700       14.1581    
   5.98800       14.1580    
   5.98900       14.1580    
   5.99000       14.1580    
   5.99100       14.1580    
   5.99200       14.1580    
   5.99300       14.1579    
   5.99400       14.1579    
   5.99500       14.1579    
   5.99600       14.1579    
   5.99700       14.1579    
   5.99800       14.1578    
   5.99900       14.1578    
   6.00000       14.1578    
 ]
 A10000=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3041    
  3.000000E-03   22.2615    
  4.000000E-03   22.2207    
  5.000000E-03   22.1815    
  6.000000E-03   22.1439    
  7.000000E-03   22.1077    
  8.000000E-03   22.0728    
  9.000000E-03   22.0392    
  1.000000E-02   22.0069    
  1.100000E-02   21.9757    
  1.200000E-02   21.9456    
  1.300000E-02   21.9165    
  1.400000E-02   21.8883    
  1.500000E-02   21.8611    
  1.600000E-02   21.8348    
  1.700000E-02   21.8093    
  1.800000E-02   21.7846    
  1.900000E-02   21.7607    
  2.000000E-02   21.7374    
  2.100000E-02   21.7149    
  2.200000E-02   21.6930    
  2.300000E-02   21.6717    
  2.400000E-02   21.6510    
  2.500000E-02   21.6308    
  2.600000E-02   21.6112    
  2.700000E-02   21.5921    
  2.800000E-02   21.5735    
  2.900000E-02   21.5553    
  3.000000E-02   21.5377    
  3.100000E-02   21.5204    
  3.200000E-02   21.5035    
  3.300000E-02   21.4871    
  3.400000E-02   21.4710    
  3.500000E-02   21.4552    
  3.600000E-02   21.4398    
  3.700000E-02   21.4248    
  3.800000E-02   21.4100    
  3.900000E-02   21.3956    
  4.000000E-02   21.3814    
  4.100000E-02   21.3675    
  4.200000E-02   21.3539    
  4.300000E-02   21.3405    
  4.400000E-02   21.3274    
  4.500000E-02   21.3145    
  4.600000E-02   21.3019    
  4.700000E-02   21.2894    
  4.800000E-02   21.2772    
  4.900000E-02   21.2652    
  5.000000E-02   21.2533    
  5.100000E-02   21.2417    
  5.200000E-02   21.2302    
  5.300000E-02   21.2189    
  5.400000E-02   21.2077    
  5.500000E-02   21.1968    
  5.600000E-02   21.1859    
  5.700000E-02   21.1752    
  5.800000E-02   21.1647    
  5.900000E-02   21.1543    
  6.000000E-02   21.1440    
  6.100000E-02   21.1338    
  6.200000E-02   21.1237    
  6.300000E-02   21.1138    
  6.400000E-02   21.1040    
  6.500000E-02   21.0943    
  6.600000E-02   21.0846    
  6.700000E-02   21.0751    
  6.800000E-02   21.0657    
  6.900000E-02   21.0564    
  7.000000E-02   21.0471    
  7.100000E-02   21.0380    
  7.200000E-02   21.0289    
  7.300000E-02   21.0199    
  7.400000E-02   21.0110    
  7.500000E-02   21.0021    
  7.600000E-02   20.9933    
  7.700000E-02   20.9846    
  7.800000E-02   20.9760    
  7.900000E-02   20.9674    
  8.000000E-02   20.9589    
  8.100000E-02   20.9504    
  8.200000E-02   20.9420    
  8.300000E-02   20.9337    
  8.400000E-02   20.9254    
  8.500000E-02   20.9171    
  8.600000E-02   20.9089    
  8.700000E-02   20.9008    
  8.800000E-02   20.8927    
  8.900000E-02   20.8846    
  9.000000E-02   20.8766    
  9.100000E-02   20.8686    
  9.200000E-02   20.8607    
  9.300000E-02   20.8528    
  9.400000E-02   20.8449    
  9.500000E-02   20.8371    
  9.600000E-02   20.8293    
  9.700000E-02   20.8215    
  9.800000E-02   20.8138    
  9.900000E-02   20.8061    
  0.100000       20.7984    
  0.101000       20.7908    
  0.102000       20.7832    
  0.103000       20.7756    
  0.104000       20.7681    
  0.105000       20.7606    
  0.106000       20.7531    
  0.107000       20.7456    
  0.108000       20.7382    
  0.109000       20.7308    
  0.110000       20.7234    
  0.111000       20.7160    
  0.112000       20.7086    
  0.113000       20.7013    
  0.114000       20.6940    
  0.115000       20.6867    
  0.116000       20.6794    
  0.117000       20.6722    
  0.118000       20.6650    
  0.119000       20.6577    
  0.120000       20.6505    
  0.121000       20.6434    
  0.122000       20.6362    
  0.123000       20.6291    
  0.124000       20.6219    
  0.125000       20.6148    
  0.126000       20.6077    
  0.127000       20.6007    
  0.128000       20.5936    
  0.129000       20.5865    
  0.130000       20.5795    
  0.131000       20.5725    
  0.132000       20.5655    
  0.133000       20.5585    
  0.134000       20.5515    
  0.135000       20.5445    
  0.136000       20.5376    
  0.137000       20.5306    
  0.138000       20.5237    
  0.139000       20.5168    
  0.140000       20.5099    
  0.141000       20.5030    
  0.142000       20.4961    
  0.143000       20.4893    
  0.144000       20.4824    
  0.145000       20.4756    
  0.146000       20.4687    
  0.147000       20.4619    
  0.148000       20.4551    
  0.149000       20.4483    
  0.150000       20.4415    
  0.151000       20.4347    
  0.152000       20.4280    
  0.153000       20.4212    
  0.154000       20.4144    
  0.155000       20.4077    
  0.156000       20.4010    
  0.157000       20.3943    
  0.158000       20.3876    
  0.159000       20.3809    
  0.160000       20.3742    
  0.161000       20.3675    
  0.162000       20.3608    
  0.163000       20.3542    
  0.164000       20.3475    
  0.165000       20.3409    
  0.166000       20.3343    
  0.167000       20.3276    
  0.168000       20.3210    
  0.169000       20.3144    
  0.170000       20.3078    
  0.171000       20.3013    
  0.172000       20.2947    
  0.173000       20.2881    
  0.174000       20.2816    
  0.175000       20.2750    
  0.176000       20.2685    
  0.177000       20.2620    
  0.178000       20.2554    
  0.179000       20.2489    
  0.180000       20.2424    
  0.181000       20.2359    
  0.182000       20.2294    
  0.183000       20.2230    
  0.184000       20.2165    
  0.185000       20.2100    
  0.186000       20.2036    
  0.187000       20.1971    
  0.188000       20.1907    
  0.189000       20.1843    
  0.190000       20.1779    
  0.191000       20.1715    
  0.192000       20.1651    
  0.193000       20.1587    
  0.194000       20.1523    
  0.195000       20.1459    
  0.196000       20.1396    
  0.197000       20.1332    
  0.198000       20.1269    
  0.199000       20.1205    
  0.200000       20.1142    
  0.201000       20.1079    
  0.202000       20.1015    
  0.203000       20.0952    
  0.204000       20.0889    
  0.205000       20.0826    
  0.206000       20.0764    
  0.207000       20.0701    
  0.208000       20.0638    
  0.209000       20.0576    
  0.210000       20.0513    
  0.211000       20.0451    
  0.212000       20.0388    
  0.213000       20.0326    
  0.214000       20.0264    
  0.215000       20.0202    
  0.216000       20.0140    
  0.217000       20.0078    
  0.218000       20.0016    
  0.219000       19.9954    
  0.220000       19.9892    
  0.221000       19.9831    
  0.222000       19.9769    
  0.223000       19.9708    
  0.224000       19.9646    
  0.225000       19.9585    
  0.226000       19.9524    
  0.227000       19.9463    
  0.228000       19.9402    
  0.229000       19.9341    
  0.230000       19.9280    
  0.231000       19.9219    
  0.232000       19.9158    
  0.233000       19.9097    
  0.234000       19.9037    
  0.235000       19.8976    
  0.236000       19.8916    
  0.237000       19.8855    
  0.238000       19.8795    
  0.239000       19.8735    
  0.240000       19.8675    
  0.241000       19.8615    
  0.242000       19.8555    
  0.243000       19.8495    
  0.244000       19.8435    
  0.245000       19.8375    
  0.246000       19.8315    
  0.247000       19.8256    
  0.248000       19.8196    
  0.249000       19.8137    
  0.250000       19.8077    
  0.251000       19.8018    
  0.252000       19.7959    
  0.253000       19.7900    
  0.254000       19.7841    
  0.255000       19.7782    
  0.256000       19.7723    
  0.257000       19.7664    
  0.258000       19.7605    
  0.259000       19.7546    
  0.260000       19.7488    
  0.261000       19.7429    
  0.262000       19.7370    
  0.263000       19.7312    
  0.264000       19.7254    
  0.265000       19.7195    
  0.266000       19.7137    
  0.267000       19.7079    
  0.268000       19.7021    
  0.269000       19.6963    
  0.270000       19.6905    
  0.271000       19.6847    
  0.272000       19.6789    
  0.273000       19.6732    
  0.274000       19.6674    
  0.275000       19.6617    
  0.276000       19.6559    
  0.277000       19.6502    
  0.278000       19.6444    
  0.279000       19.6387    
  0.280000       19.6330    
  0.281000       19.6273    
  0.282000       19.6216    
  0.283000       19.6159    
  0.284000       19.6102    
  0.285000       19.6045    
  0.286000       19.5988    
  0.287000       19.5931    
  0.288000       19.5875    
  0.289000       19.5818    
  0.290000       19.5762    
  0.291000       19.5705    
  0.292000       19.5649    
  0.293000       19.5593    
  0.294000       19.5536    
  0.295000       19.5480    
  0.296000       19.5424    
  0.297000       19.5368    
  0.298000       19.5312    
  0.299000       19.5256    
  0.300000       19.5200    
  0.301000       19.5145    
  0.302000       19.5089    
  0.303000       19.5033    
  0.304000       19.4978    
  0.305000       19.4922    
  0.306000       19.4867    
  0.307000       19.4811    
  0.308000       19.4756    
  0.309000       19.4701    
  0.310000       19.4646    
  0.311000       19.4591    
  0.312000       19.4536    
  0.313000       19.4481    
  0.314000       19.4426    
  0.315000       19.4371    
  0.316000       19.4316    
  0.317000       19.4262    
  0.318000       19.4207    
  0.319000       19.4152    
  0.320000       19.4098    
  0.321000       19.4044    
  0.322000       19.3989    
  0.323000       19.3935    
  0.324000       19.3881    
  0.325000       19.3827    
  0.326000       19.3772    
  0.327000       19.3718    
  0.328000       19.3664    
  0.329000       19.3611    
  0.330000       19.3557    
  0.331000       19.3503    
  0.332000       19.3449    
  0.333000       19.3396    
  0.334000       19.3342    
  0.335000       19.3288    
  0.336000       19.3235    
  0.337000       19.3182    
  0.338000       19.3128    
  0.339000       19.3075    
  0.340000       19.3022    
  0.341000       19.2969    
  0.342000       19.2915    
  0.343000       19.2862    
  0.344000       19.2809    
  0.345000       19.2757    
  0.346000       19.2704    
  0.347000       19.2651    
  0.348000       19.2598    
  0.349000       19.2546    
  0.350000       19.2493    
  0.351000       19.2440    
  0.352000       19.2388    
  0.353000       19.2336    
  0.354000       19.2283    
  0.355000       19.2231    
  0.356000       19.2179    
  0.357000       19.2127    
  0.358000       19.2074    
  0.359000       19.2022    
  0.360000       19.1970    
  0.361000       19.1918    
  0.362000       19.1867    
  0.363000       19.1815    
  0.364000       19.1763    
  0.365000       19.1711    
  0.366000       19.1660    
  0.367000       19.1608    
  0.368000       19.1557    
  0.369000       19.1505    
  0.370000       19.1454    
  0.371000       19.1402    
  0.372000       19.1351    
  0.373000       19.1300    
  0.374000       19.1249    
  0.375000       19.1198    
  0.376000       19.1147    
  0.377000       19.1096    
  0.378000       19.1045    
  0.379000       19.0994    
  0.380000       19.0943    
  0.381000       19.0892    
  0.382000       19.0842    
  0.383000       19.0791    
  0.384000       19.0740    
  0.385000       19.0690    
  0.386000       19.0639    
  0.387000       19.0589    
  0.388000       19.0539    
  0.389000       19.0488    
  0.390000       19.0438    
  0.391000       19.0388    
  0.392000       19.0338    
  0.393000       19.0288    
  0.394000       19.0238    
  0.395000       19.0188    
  0.396000       19.0138    
  0.397000       19.0088    
  0.398000       19.0038    
  0.399000       18.9989    
  0.400000       18.9939    
  0.401000       18.9889    
  0.402000       18.9840    
  0.403000       18.9790    
  0.404000       18.9741    
  0.405000       18.9691    
  0.406000       18.9642    
  0.407000       18.9593    
  0.408000       18.9544    
  0.409000       18.9494    
  0.410000       18.9445    
  0.411000       18.9396    
  0.412000       18.9347    
  0.413000       18.9298    
  0.414000       18.9249    
  0.415000       18.9200    
  0.416000       18.9152    
  0.417000       18.9103    
  0.418000       18.9054    
  0.419000       18.9006    
  0.420000       18.8957    
  0.421000       18.8908    
  0.422000       18.8860    
  0.423000       18.8812    
  0.424000       18.8763    
  0.425000       18.8715    
  0.426000       18.8667    
  0.427000       18.8618    
  0.428000       18.8570    
  0.429000       18.8522    
  0.430000       18.8474    
  0.431000       18.8426    
  0.432000       18.8378    
  0.433000       18.8330    
  0.434000       18.8283    
  0.435000       18.8235    
  0.436000       18.8187    
  0.437000       18.8139    
  0.438000       18.8092    
  0.439000       18.8044    
  0.440000       18.7997    
  0.441000       18.7949    
  0.442000       18.7902    
  0.443000       18.7854    
  0.444000       18.7807    
  0.445000       18.7760    
  0.446000       18.7713    
  0.447000       18.7665    
  0.448000       18.7618    
  0.449000       18.7571    
  0.450000       18.7524    
  0.451000       18.7477    
  0.452000       18.7430    
  0.453000       18.7384    
  0.454000       18.7337    
  0.455000       18.7290    
  0.456000       18.7243    
  0.457000       18.7197    
  0.458000       18.7150    
  0.459000       18.7104    
  0.460000       18.7057    
  0.461000       18.7011    
  0.462000       18.6964    
  0.463000       18.6918    
  0.464000       18.6872    
  0.465000       18.6825    
  0.466000       18.6779    
  0.467000       18.6733    
  0.468000       18.6687    
  0.469000       18.6641    
  0.470000       18.6595    
  0.471000       18.6549    
  0.472000       18.6503    
  0.473000       18.6457    
  0.474000       18.6411    
  0.475000       18.6366    
  0.476000       18.6320    
  0.477000       18.6274    
  0.478000       18.6229    
  0.479000       18.6183    
  0.480000       18.6138    
  0.481000       18.6092    
  0.482000       18.6047    
  0.483000       18.6002    
  0.484000       18.5956    
  0.485000       18.5911    
  0.486000       18.5866    
  0.487000       18.5821    
  0.488000       18.5775    
  0.489000       18.5730    
  0.490000       18.5685    
  0.491000       18.5640    
  0.492000       18.5596    
  0.493000       18.5551    
  0.494000       18.5506    
  0.495000       18.5461    
  0.496000       18.5416    
  0.497000       18.5372    
  0.498000       18.5327    
  0.499000       18.5282    
  0.500000       18.5238    
  0.501000       18.5193    
  0.502000       18.5149    
  0.503000       18.5105    
  0.504000       18.5060    
  0.505000       18.5016    
  0.506000       18.4972    
  0.507000       18.4927    
  0.508000       18.4883    
  0.509000       18.4839    
  0.510000       18.4795    
  0.511000       18.4751    
  0.512000       18.4707    
  0.513000       18.4663    
  0.514000       18.4619    
  0.515000       18.4576    
  0.516000       18.4532    
  0.517000       18.4488    
  0.518000       18.4444    
  0.519000       18.4401    
  0.520000       18.4357    
  0.521000       18.4314    
  0.522000       18.4270    
  0.523000       18.4227    
  0.524000       18.4183    
  0.525000       18.4140    
  0.526000       18.4096    
  0.527000       18.4053    
  0.528000       18.4010    
  0.529000       18.3967    
  0.530000       18.3924    
  0.531000       18.3881    
  0.532000       18.3837    
  0.533000       18.3794    
  0.534000       18.3751    
  0.535000       18.3709    
  0.536000       18.3666    
  0.537000       18.3623    
  0.538000       18.3580    
  0.539000       18.3537    
  0.540000       18.3495    
  0.541000       18.3452    
  0.542000       18.3409    
  0.543000       18.3367    
  0.544000       18.3324    
  0.545000       18.3282    
  0.546000       18.3240    
  0.547000       18.3197    
  0.548000       18.3155    
  0.549000       18.3113    
  0.550000       18.3070    
  0.551000       18.3028    
  0.552000       18.2986    
  0.553000       18.2944    
  0.554000       18.2902    
  0.555000       18.2860    
  0.556000       18.2818    
  0.557000       18.2776    
  0.558000       18.2734    
  0.559000       18.2692    
  0.560000       18.2650    
  0.561000       18.2609    
  0.562000       18.2567    
  0.563000       18.2525    
  0.564000       18.2484    
  0.565000       18.2442    
  0.566000       18.2400    
  0.567000       18.2359    
  0.568000       18.2318    
  0.569000       18.2276    
  0.570000       18.2235    
  0.571000       18.2193    
  0.572000       18.2152    
  0.573000       18.2111    
  0.574000       18.2070    
  0.575000       18.2029    
  0.576000       18.1987    
  0.577000       18.1946    
  0.578000       18.1905    
  0.579000       18.1864    
  0.580000       18.1824    
  0.581000       18.1783    
  0.582000       18.1742    
  0.583000       18.1701    
  0.584000       18.1660    
  0.585000       18.1619    
  0.586000       18.1579    
  0.587000       18.1538    
  0.588000       18.1498    
  0.589000       18.1457    
  0.590000       18.1417    
  0.591000       18.1376    
  0.592000       18.1336    
  0.593000       18.1295    
  0.594000       18.1255    
  0.595000       18.1215    
  0.596000       18.1174    
  0.597000       18.1134    
  0.598000       18.1094    
  0.599000       18.1054    
  0.600000       18.1014    
  0.601000       18.0974    
  0.602000       18.0934    
  0.603000       18.0894    
  0.604000       18.0854    
  0.605000       18.0814    
  0.606000       18.0774    
  0.607000       18.0734    
  0.608000       18.0695    
  0.609000       18.0655    
  0.610000       18.0615    
  0.611000       18.0576    
  0.612000       18.0536    
  0.613000       18.0497    
  0.614000       18.0457    
  0.615000       18.0418    
  0.616000       18.0378    
  0.617000       18.0339    
  0.618000       18.0299    
  0.619000       18.0260    
  0.620000       18.0221    
  0.621000       18.0182    
  0.622000       18.0143    
  0.623000       18.0103    
  0.624000       18.0064    
  0.625000       18.0025    
  0.626000       17.9986    
  0.627000       17.9947    
  0.628000       17.9908    
  0.629000       17.9869    
  0.630000       17.9831    
  0.631000       17.9792    
  0.632000       17.9753    
  0.633000       17.9714    
  0.634000       17.9676    
  0.635000       17.9637    
  0.636000       17.9598    
  0.637000       17.9560    
  0.638000       17.9521    
  0.639000       17.9483    
  0.640000       17.9444    
  0.641000       17.9406    
  0.642000       17.9368    
  0.643000       17.9329    
  0.644000       17.9291    
  0.645000       17.9253    
  0.646000       17.9215    
  0.647000       17.9176    
  0.648000       17.9138    
  0.649000       17.9100    
  0.650000       17.9062    
  0.651000       17.9024    
  0.652000       17.8986    
  0.653000       17.8948    
  0.654000       17.8910    
  0.655000       17.8872    
  0.656000       17.8835    
  0.657000       17.8797    
  0.658000       17.8759    
  0.659000       17.8721    
  0.660000       17.8684    
  0.661000       17.8646    
  0.662000       17.8609    
  0.663000       17.8571    
  0.664000       17.8534    
  0.665000       17.8496    
  0.666000       17.8459    
  0.667000       17.8421    
  0.668000       17.8384    
  0.669000       17.8347    
  0.670000       17.8309    
  0.671000       17.8272    
  0.672000       17.8235    
  0.673000       17.8198    
  0.674000       17.8161    
  0.675000       17.8124    
  0.676000       17.8087    
  0.677000       17.8050    
  0.678000       17.8013    
  0.679000       17.7976    
  0.680000       17.7939    
  0.681000       17.7902    
  0.682000       17.7865    
  0.683000       17.7829    
  0.684000       17.7792    
  0.685000       17.7755    
  0.686000       17.7719    
  0.687000       17.7682    
  0.688000       17.7645    
  0.689000       17.7609    
  0.690000       17.7572    
  0.691000       17.7536    
  0.692000       17.7499    
  0.693000       17.7463    
  0.694000       17.7427    
  0.695000       17.7390    
  0.696000       17.7354    
  0.697000       17.7318    
  0.698000       17.7282    
  0.699000       17.7246    
  0.700000       17.7210    
  0.701000       17.7173    
  0.702000       17.7137    
  0.703000       17.7101    
  0.704000       17.7065    
  0.705000       17.7030    
  0.706000       17.6994    
  0.707000       17.6958    
  0.708000       17.6922    
  0.709000       17.6886    
  0.710000       17.6850    
  0.711000       17.6815    
  0.712000       17.6779    
  0.713000       17.6743    
  0.714000       17.6708    
  0.715000       17.6672    
  0.716000       17.6637    
  0.717000       17.6601    
  0.718000       17.6566    
  0.719000       17.6530    
  0.720000       17.6495    
  0.721000       17.6460    
  0.722000       17.6424    
  0.723000       17.6389    
  0.724000       17.6354    
  0.725000       17.6319    
  0.726000       17.6284    
  0.727000       17.6249    
  0.728000       17.6214    
  0.729000       17.6178    
  0.730000       17.6143    
  0.731000       17.6109    
  0.732000       17.6074    
  0.733000       17.6039    
  0.734000       17.6004    
  0.735000       17.5969    
  0.736000       17.5934    
  0.737000       17.5900    
  0.738000       17.5865    
  0.739000       17.5830    
  0.740000       17.5795    
  0.741000       17.5761    
  0.742000       17.5726    
  0.743000       17.5692    
  0.744000       17.5657    
  0.745000       17.5623    
  0.746000       17.5588    
  0.747000       17.5554    
  0.748000       17.5520    
  0.749000       17.5485    
  0.750000       17.5451    
  0.751000       17.5417    
  0.752000       17.5383    
  0.753000       17.5349    
  0.754000       17.5314    
  0.755000       17.5280    
  0.756000       17.5246    
  0.757000       17.5212    
  0.758000       17.5178    
  0.759000       17.5144    
  0.760000       17.5110    
  0.761000       17.5076    
  0.762000       17.5043    
  0.763000       17.5009    
  0.764000       17.4975    
  0.765000       17.4941    
  0.766000       17.4908    
  0.767000       17.4874    
  0.768000       17.4840    
  0.769000       17.4807    
  0.770000       17.4773    
  0.771000       17.4740    
  0.772000       17.4706    
  0.773000       17.4673    
  0.774000       17.4639    
  0.775000       17.4606    
  0.776000       17.4572    
  0.777000       17.4539    
  0.778000       17.4506    
  0.779000       17.4473    
  0.780000       17.4439    
  0.781000       17.4406    
  0.782000       17.4373    
  0.783000       17.4340    
  0.784000       17.4307    
  0.785000       17.4274    
  0.786000       17.4241    
  0.787000       17.4208    
  0.788000       17.4175    
  0.789000       17.4142    
  0.790000       17.4109    
  0.791000       17.4076    
  0.792000       17.4043    
  0.793000       17.4011    
  0.794000       17.3978    
  0.795000       17.3945    
  0.796000       17.3913    
  0.797000       17.3880    
  0.798000       17.3847    
  0.799000       17.3815    
  0.800000       17.3782    
  0.801000       17.3750    
  0.802000       17.3717    
  0.803000       17.3685    
  0.804000       17.3652    
  0.805000       17.3620    
  0.806000       17.3588    
  0.807000       17.3555    
  0.808000       17.3523    
  0.809000       17.3491    
  0.810000       17.3459    
  0.811000       17.3427    
  0.812000       17.3394    
  0.813000       17.3362    
  0.814000       17.3330    
  0.815000       17.3298    
  0.816000       17.3266    
  0.817000       17.3234    
  0.818000       17.3202    
  0.819000       17.3170    
  0.820000       17.3139    
  0.821000       17.3107    
  0.822000       17.3075    
  0.823000       17.3043    
  0.824000       17.3012    
  0.825000       17.2980    
  0.826000       17.2948    
  0.827000       17.2917    
  0.828000       17.2885    
  0.829000       17.2853    
  0.830000       17.2822    
  0.831000       17.2790    
  0.832000       17.2759    
  0.833000       17.2727    
  0.834000       17.2696    
  0.835000       17.2665    
  0.836000       17.2633    
  0.837000       17.2602    
  0.838000       17.2571    
  0.839000       17.2540    
  0.840000       17.2508    
  0.841000       17.2477    
  0.842000       17.2446    
  0.843000       17.2415    
  0.844000       17.2384    
  0.845000       17.2353    
  0.846000       17.2322    
  0.847000       17.2291    
  0.848000       17.2260    
  0.849000       17.2229    
  0.850000       17.2198    
  0.851000       17.2167    
  0.852000       17.2136    
  0.853000       17.2106    
  0.854000       17.2075    
  0.855000       17.2044    
  0.856000       17.2014    
  0.857000       17.1983    
  0.858000       17.1952    
  0.859000       17.1922    
  0.860000       17.1891    
  0.861000       17.1861    
  0.862000       17.1830    
  0.863000       17.1800    
  0.864000       17.1769    
  0.865000       17.1739    
  0.866000       17.1708    
  0.867000       17.1678    
  0.868000       17.1648    
  0.869000       17.1618    
  0.870000       17.1587    
  0.871000       17.1557    
  0.872000       17.1527    
  0.873000       17.1497    
  0.874000       17.1467    
  0.875000       17.1437    
  0.876000       17.1406    
  0.877000       17.1376    
  0.878000       17.1346    
  0.879000       17.1317    
  0.880000       17.1287    
  0.881000       17.1257    
  0.882000       17.1227    
  0.883000       17.1197    
  0.884000       17.1167    
  0.885000       17.1137    
  0.886000       17.1108    
  0.887000       17.1078    
  0.888000       17.1048    
  0.889000       17.1019    
  0.890000       17.0989    
  0.891000       17.0959    
  0.892000       17.0930    
  0.893000       17.0900    
  0.894000       17.0871    
  0.895000       17.0841    
  0.896000       17.0812    
  0.897000       17.0783    
  0.898000       17.0753    
  0.899000       17.0724    
  0.900000       17.0694    
  0.901000       17.0665    
  0.902000       17.0636    
  0.903000       17.0607    
  0.904000       17.0578    
  0.905000       17.0548    
  0.906000       17.0519    
  0.907000       17.0490    
  0.908000       17.0461    
  0.909000       17.0432    
  0.910000       17.0403    
  0.911000       17.0374    
  0.912000       17.0345    
  0.913000       17.0316    
  0.914000       17.0287    
  0.915000       17.0258    
  0.916000       17.0230    
  0.917000       17.0201    
  0.918000       17.0172    
  0.919000       17.0143    
  0.920000       17.0115    
  0.921000       17.0086    
  0.922000       17.0057    
  0.923000       17.0029    
  0.924000       17.0000    
  0.925000       16.9971    
  0.926000       16.9943    
  0.927000       16.9914    
  0.928000       16.9886    
  0.929000       16.9857    
  0.930000       16.9829    
  0.931000       16.9801    
  0.932000       16.9772    
  0.933000       16.9744    
  0.934000       16.9716    
  0.935000       16.9687    
  0.936000       16.9659    
  0.937000       16.9631    
  0.938000       16.9603    
  0.939000       16.9575    
  0.940000       16.9547    
  0.941000       16.9518    
  0.942000       16.9490    
  0.943000       16.9462    
  0.944000       16.9434    
  0.945000       16.9406    
  0.946000       16.9378    
  0.947000       16.9350    
  0.948000       16.9323    
  0.949000       16.9295    
  0.950000       16.9267    
  0.951000       16.9239    
  0.952000       16.9211    
  0.953000       16.9184    
  0.954000       16.9156    
  0.955000       16.9128    
  0.956000       16.9100    
  0.957000       16.9073    
  0.958000       16.9045    
  0.959000       16.9018    
  0.960000       16.8990    
  0.961000       16.8963    
  0.962000       16.8935    
  0.963000       16.8908    
  0.964000       16.8880    
  0.965000       16.8853    
  0.966000       16.8825    
  0.967000       16.8798    
  0.968000       16.8771    
  0.969000       16.8743    
  0.970000       16.8716    
  0.971000       16.8689    
  0.972000       16.8662    
  0.973000       16.8635    
  0.974000       16.8607    
  0.975000       16.8580    
  0.976000       16.8553    
  0.977000       16.8526    
  0.978000       16.8499    
  0.979000       16.8472    
  0.980000       16.8445    
  0.981000       16.8418    
  0.982000       16.8391    
  0.983000       16.8364    
  0.984000       16.8337    
  0.985000       16.8310    
  0.986000       16.8284    
  0.987000       16.8257    
  0.988000       16.8230    
  0.989000       16.8203    
  0.990000       16.8177    
  0.991000       16.8150    
  0.992000       16.8123    
  0.993000       16.8097    
  0.994000       16.8070    
  0.995000       16.8044    
  0.996000       16.8017    
  0.997000       16.7990    
  0.998000       16.7964    
  0.999000       16.7937    
   1.00000       16.7911    
   1.00100       16.7885    
   1.00200       16.7858    
   1.00300       16.7832    
   1.00400       16.7806    
   1.00500       16.7779    
   1.00600       16.7753    
   1.00700       16.7727    
   1.00800       16.7700    
   1.00900       16.7674    
   1.01000       16.7648    
   1.01100       16.7622    
   1.01200       16.7596    
   1.01300       16.7570    
   1.01400       16.7544    
   1.01500       16.7518    
   1.01600       16.7492    
   1.01700       16.7466    
   1.01800       16.7440    
   1.01900       16.7414    
   1.02000       16.7388    
   1.02100       16.7362    
   1.02200       16.7336    
   1.02300       16.7310    
   1.02400       16.7285    
   1.02500       16.7259    
   1.02600       16.7233    
   1.02700       16.7207    
   1.02800       16.7182    
   1.02900       16.7156    
   1.03000       16.7130    
   1.03100       16.7105    
   1.03200       16.7079    
   1.03300       16.7054    
   1.03400       16.7028    
   1.03500       16.7003    
   1.03600       16.6977    
   1.03700       16.6952    
   1.03800       16.6926    
   1.03900       16.6901    
   1.04000       16.6875    
   1.04100       16.6850    
   1.04200       16.6825    
   1.04300       16.6799    
   1.04400       16.6774    
   1.04500       16.6749    
   1.04600       16.6724    
   1.04700       16.6698    
   1.04800       16.6673    
   1.04900       16.6648    
   1.05000       16.6623    
   1.05100       16.6598    
   1.05200       16.6573    
   1.05300       16.6548    
   1.05400       16.6523    
   1.05500       16.6498    
   1.05600       16.6473    
   1.05700       16.6448    
   1.05800       16.6423    
   1.05900       16.6398    
   1.06000       16.6373    
   1.06100       16.6348    
   1.06200       16.6324    
   1.06300       16.6299    
   1.06400       16.6274    
   1.06500       16.6249    
   1.06600       16.6225    
   1.06700       16.6200    
   1.06800       16.6175    
   1.06900       16.6151    
   1.07000       16.6126    
   1.07100       16.6101    
   1.07200       16.6077    
   1.07300       16.6052    
   1.07400       16.6028    
   1.07500       16.6003    
   1.07600       16.5979    
   1.07700       16.5954    
   1.07800       16.5930    
   1.07900       16.5906    
   1.08000       16.5881    
   1.08100       16.5857    
   1.08200       16.5832    
   1.08300       16.5808    
   1.08400       16.5784    
   1.08500       16.5760    
   1.08600       16.5735    
   1.08700       16.5711    
   1.08800       16.5687    
   1.08900       16.5663    
   1.09000       16.5639    
   1.09100       16.5615    
   1.09200       16.5591    
   1.09300       16.5567    
   1.09400       16.5543    
   1.09500       16.5519    
   1.09600       16.5495    
   1.09700       16.5471    
   1.09800       16.5447    
   1.09900       16.5423    
   1.10000       16.5399    
   1.10100       16.5375    
   1.10200       16.5351    
   1.10300       16.5328    
   1.10400       16.5304    
   1.10500       16.5280    
   1.10600       16.5256    
   1.10700       16.5233    
   1.10800       16.5209    
   1.10900       16.5185    
   1.11000       16.5162    
   1.11100       16.5138    
   1.11200       16.5114    
   1.11300       16.5091    
   1.11400       16.5067    
   1.11500       16.5044    
   1.11600       16.5020    
   1.11700       16.4997    
   1.11800       16.4973    
   1.11900       16.4950    
   1.12000       16.4927    
   1.12100       16.4903    
   1.12200       16.4880    
   1.12300       16.4856    
   1.12400       16.4833    
   1.12500       16.4810    
   1.12600       16.4787    
   1.12700       16.4763    
   1.12800       16.4740    
   1.12900       16.4717    
   1.13000       16.4694    
   1.13100       16.4671    
   1.13200       16.4648    
   1.13300       16.4625    
   1.13400       16.4601    
   1.13500       16.4578    
   1.13600       16.4555    
   1.13700       16.4532    
   1.13800       16.4509    
   1.13900       16.4486    
   1.14000       16.4464    
   1.14100       16.4441    
   1.14200       16.4418    
   1.14300       16.4395    
   1.14400       16.4372    
   1.14500       16.4349    
   1.14600       16.4326    
   1.14700       16.4304    
   1.14800       16.4281    
   1.14900       16.4258    
   1.15000       16.4235    
   1.15100       16.4213    
   1.15200       16.4190    
   1.15300       16.4168    
   1.15400       16.4145    
   1.15500       16.4122    
   1.15600       16.4100    
   1.15700       16.4077    
   1.15800       16.4055    
   1.15900       16.4032    
   1.16000       16.4010    
   1.16100       16.3987    
   1.16200       16.3965    
   1.16300       16.3942    
   1.16400       16.3920    
   1.16500       16.3898    
   1.16600       16.3875    
   1.16700       16.3853    
   1.16800       16.3831    
   1.16900       16.3809    
   1.17000       16.3786    
   1.17100       16.3764    
   1.17200       16.3742    
   1.17300       16.3720    
   1.17400       16.3698    
   1.17500       16.3675    
   1.17600       16.3653    
   1.17700       16.3631    
   1.17800       16.3609    
   1.17900       16.3587    
   1.18000       16.3565    
   1.18100       16.3543    
   1.18200       16.3521    
   1.18300       16.3499    
   1.18400       16.3477    
   1.18500       16.3455    
   1.18600       16.3433    
   1.18700       16.3411    
   1.18800       16.3390    
   1.18900       16.3368    
   1.19000       16.3346    
   1.19100       16.3324    
   1.19200       16.3302    
   1.19300       16.3281    
   1.19400       16.3259    
   1.19500       16.3237    
   1.19600       16.3216    
   1.19700       16.3194    
   1.19800       16.3172    
   1.19900       16.3151    
   1.20000       16.3129    
   1.20100       16.3108    
   1.20200       16.3086    
   1.20300       16.3065    
   1.20400       16.3043    
   1.20500       16.3022    
   1.20600       16.3000    
   1.20700       16.2979    
   1.20800       16.2957    
   1.20900       16.2936    
   1.21000       16.2914    
   1.21100       16.2893    
   1.21200       16.2872    
   1.21300       16.2850    
   1.21400       16.2829    
   1.21500       16.2808    
   1.21600       16.2787    
   1.21700       16.2765    
   1.21800       16.2744    
   1.21900       16.2723    
   1.22000       16.2702    
   1.22100       16.2681    
   1.22200       16.2660    
   1.22300       16.2639    
   1.22400       16.2618    
   1.22500       16.2596    
   1.22600       16.2575    
   1.22700       16.2554    
   1.22800       16.2533    
   1.22900       16.2512    
   1.23000       16.2492    
   1.23100       16.2471    
   1.23200       16.2450    
   1.23300       16.2429    
   1.23400       16.2408    
   1.23500       16.2387    
   1.23600       16.2366    
   1.23700       16.2345    
   1.23800       16.2325    
   1.23900       16.2304    
   1.24000       16.2283    
   1.24100       16.2262    
   1.24200       16.2242    
   1.24300       16.2221    
   1.24400       16.2200    
   1.24500       16.2180    
   1.24600       16.2159    
   1.24700       16.2139    
   1.24800       16.2118    
   1.24900       16.2097    
   1.25000       16.2077    
   1.25100       16.2056    
   1.25200       16.2036    
   1.25300       16.2015    
   1.25400       16.1995    
   1.25500       16.1975    
   1.25600       16.1954    
   1.25700       16.1934    
   1.25800       16.1913    
   1.25900       16.1893    
   1.26000       16.1873    
   1.26100       16.1852    
   1.26200       16.1832    
   1.26300       16.1812    
   1.26400       16.1792    
   1.26500       16.1771    
   1.26600       16.1751    
   1.26700       16.1731    
   1.26800       16.1711    
   1.26900       16.1691    
   1.27000       16.1671    
   1.27100       16.1650    
   1.27200       16.1630    
   1.27300       16.1610    
   1.27400       16.1590    
   1.27500       16.1570    
   1.27600       16.1550    
   1.27700       16.1530    
   1.27800       16.1510    
   1.27900       16.1490    
   1.28000       16.1470    
   1.28100       16.1450    
   1.28200       16.1431    
   1.28300       16.1411    
   1.28400       16.1391    
   1.28500       16.1371    
   1.28600       16.1351    
   1.28700       16.1331    
   1.28800       16.1312    
   1.28900       16.1292    
   1.29000       16.1272    
   1.29100       16.1252    
   1.29200       16.1233    
   1.29300       16.1213    
   1.29400       16.1193    
   1.29500       16.1174    
   1.29600       16.1154    
   1.29700       16.1135    
   1.29800       16.1115    
   1.29900       16.1096    
   1.30000       16.1076    
   1.30100       16.1056    
   1.30200       16.1037    
   1.30300       16.1017    
   1.30400       16.0998    
   1.30500       16.0979    
   1.30600       16.0959    
   1.30700       16.0940    
   1.30800       16.0920    
   1.30900       16.0901    
   1.31000       16.0882    
   1.31100       16.0862    
   1.31200       16.0843    
   1.31300       16.0824    
   1.31400       16.0805    
   1.31500       16.0785    
   1.31600       16.0766    
   1.31700       16.0747    
   1.31800       16.0728    
   1.31900       16.0708    
   1.32000       16.0689    
   1.32100       16.0670    
   1.32200       16.0651    
   1.32300       16.0632    
   1.32400       16.0613    
   1.32500       16.0594    
   1.32600       16.0575    
   1.32700       16.0556    
   1.32800       16.0537    
   1.32900       16.0518    
   1.33000       16.0499    
   1.33100       16.0480    
   1.33200       16.0461    
   1.33300       16.0442    
   1.33400       16.0423    
   1.33500       16.0404    
   1.33600       16.0385    
   1.33700       16.0367    
   1.33800       16.0348    
   1.33900       16.0329    
   1.34000       16.0310    
   1.34100       16.0292    
   1.34200       16.0273    
   1.34300       16.0254    
   1.34400       16.0235    
   1.34500       16.0217    
   1.34600       16.0198    
   1.34700       16.0179    
   1.34800       16.0161    
   1.34900       16.0142    
   1.35000       16.0124    
   1.35100       16.0105    
   1.35200       16.0086    
   1.35300       16.0068    
   1.35400       16.0049    
   1.35500       16.0031    
   1.35600       16.0012    
   1.35700       15.9994    
   1.35800       15.9975    
   1.35900       15.9957    
   1.36000       15.9939    
   1.36100       15.9920    
   1.36200       15.9902    
   1.36300       15.9884    
   1.36400       15.9865    
   1.36500       15.9847    
   1.36600       15.9829    
   1.36700       15.9810    
   1.36800       15.9792    
   1.36900       15.9774    
   1.37000       15.9756    
   1.37100       15.9737    
   1.37200       15.9719    
   1.37300       15.9701    
   1.37400       15.9683    
   1.37500       15.9665    
   1.37600       15.9647    
   1.37700       15.9629    
   1.37800       15.9610    
   1.37900       15.9592    
   1.38000       15.9574    
   1.38100       15.9556    
   1.38200       15.9538    
   1.38300       15.9520    
   1.38400       15.9502    
   1.38500       15.9484    
   1.38600       15.9466    
   1.38700       15.9449    
   1.38800       15.9431    
   1.38900       15.9413    
   1.39000       15.9395    
   1.39100       15.9377    
   1.39200       15.9359    
   1.39300       15.9341    
   1.39400       15.9324    
   1.39500       15.9306    
   1.39600       15.9288    
   1.39700       15.9270    
   1.39800       15.9253    
   1.39900       15.9235    
   1.40000       15.9217    
   1.40100       15.9199    
   1.40200       15.9182    
   1.40300       15.9164    
   1.40400       15.9147    
   1.40500       15.9129    
   1.40600       15.9111    
   1.40700       15.9094    
   1.40800       15.9076    
   1.40900       15.9059    
   1.41000       15.9041    
   1.41100       15.9024    
   1.41200       15.9006    
   1.41300       15.8989    
   1.41400       15.8971    
   1.41500       15.8954    
   1.41600       15.8936    
   1.41700       15.8919    
   1.41800       15.8902    
   1.41900       15.8884    
   1.42000       15.8867    
   1.42100       15.8850    
   1.42200       15.8832    
   1.42300       15.8815    
   1.42400       15.8798    
   1.42500       15.8780    
   1.42600       15.8763    
   1.42700       15.8746    
   1.42800       15.8729    
   1.42900       15.8712    
   1.43000       15.8694    
   1.43100       15.8677    
   1.43200       15.8660    
   1.43300       15.8643    
   1.43400       15.8626    
   1.43500       15.8609    
   1.43600       15.8592    
   1.43700       15.8575    
   1.43800       15.8558    
   1.43900       15.8541    
   1.44000       15.8524    
   1.44100       15.8507    
   1.44200       15.8490    
   1.44300       15.8473    
   1.44400       15.8456    
   1.44500       15.8439    
   1.44600       15.8422    
   1.44700       15.8405    
   1.44800       15.8388    
   1.44900       15.8371    
   1.45000       15.8354    
   1.45100       15.8338    
   1.45200       15.8321    
   1.45300       15.8304    
   1.45400       15.8287    
   1.45500       15.8270    
   1.45600       15.8254    
   1.45700       15.8237    
   1.45800       15.8220    
   1.45900       15.8204    
   1.46000       15.8187    
   1.46100       15.8170    
   1.46200       15.8154    
   1.46300       15.8137    
   1.46400       15.8120    
   1.46500       15.8104    
   1.46600       15.8087    
   1.46700       15.8071    
   1.46800       15.8054    
   1.46900       15.8037    
   1.47000       15.8021    
   1.47100       15.8004    
   1.47200       15.7988    
   1.47300       15.7971    
   1.47400       15.7955    
   1.47500       15.7939    
   1.47600       15.7922    
   1.47700       15.7906    
   1.47800       15.7889    
   1.47900       15.7873    
   1.48000       15.7857    
   1.48100       15.7840    
   1.48200       15.7824    
   1.48300       15.7808    
   1.48400       15.7791    
   1.48500       15.7775    
   1.48600       15.7759    
   1.48700       15.7743    
   1.48800       15.7726    
   1.48900       15.7710    
   1.49000       15.7694    
   1.49100       15.7678    
   1.49200       15.7662    
   1.49300       15.7646    
   1.49400       15.7629    
   1.49500       15.7613    
   1.49600       15.7597    
   1.49700       15.7581    
   1.49800       15.7565    
   1.49900       15.7549    
   1.50000       15.7533    
   1.50100       15.7517    
   1.50200       15.7501    
   1.50300       15.7485    
   1.50400       15.7469    
   1.50500       15.7453    
   1.50600       15.7437    
   1.50700       15.7421    
   1.50800       15.7405    
   1.50900       15.7389    
   1.51000       15.7373    
   1.51100       15.7358    
   1.51200       15.7342    
   1.51300       15.7326    
   1.51400       15.7310    
   1.51500       15.7294    
   1.51600       15.7279    
   1.51700       15.7263    
   1.51800       15.7247    
   1.51900       15.7231    
   1.52000       15.7216    
   1.52100       15.7200    
   1.52200       15.7184    
   1.52300       15.7168    
   1.52400       15.7153    
   1.52500       15.7137    
   1.52600       15.7121    
   1.52700       15.7106    
   1.52800       15.7090    
   1.52900       15.7075    
   1.53000       15.7059    
   1.53100       15.7044    
   1.53200       15.7028    
   1.53300       15.7012    
   1.53400       15.6997    
   1.53500       15.6981    
   1.53600       15.6966    
   1.53700       15.6951    
   1.53800       15.6935    
   1.53900       15.6920    
   1.54000       15.6904    
   1.54100       15.6889    
   1.54200       15.6873    
   1.54300       15.6858    
   1.54400       15.6843    
   1.54500       15.6827    
   1.54600       15.6812    
   1.54700       15.6797    
   1.54800       15.6781    
   1.54900       15.6766    
   1.55000       15.6751    
   1.55100       15.6736    
   1.55200       15.6720    
   1.55300       15.6705    
   1.55400       15.6690    
   1.55500       15.6675    
   1.55600       15.6660    
   1.55700       15.6644    
   1.55800       15.6629    
   1.55900       15.6614    
   1.56000       15.6599    
   1.56100       15.6584    
   1.56200       15.6569    
   1.56300       15.6554    
   1.56400       15.6539    
   1.56500       15.6524    
   1.56600       15.6509    
   1.56700       15.6494    
   1.56800       15.6479    
   1.56900       15.6464    
   1.57000       15.6449    
   1.57100       15.6434    
   1.57200       15.6419    
   1.57300       15.6404    
   1.57400       15.6389    
   1.57500       15.6374    
   1.57600       15.6359    
   1.57700       15.6344    
   1.57800       15.6329    
   1.57900       15.6314    
   1.58000       15.6300    
   1.58100       15.6285    
   1.58200       15.6270    
   1.58300       15.6255    
   1.58400       15.6240    
   1.58500       15.6226    
   1.58600       15.6211    
   1.58700       15.6196    
   1.58800       15.6182    
   1.58900       15.6167    
   1.59000       15.6152    
   1.59100       15.6137    
   1.59200       15.6123    
   1.59300       15.6108    
   1.59400       15.6094    
   1.59500       15.6079    
   1.59600       15.6064    
   1.59700       15.6050    
   1.59800       15.6035    
   1.59900       15.6021    
   1.60000       15.6006    
   1.60100       15.5992    
   1.60200       15.5977    
   1.60300       15.5963    
   1.60400       15.5948    
   1.60500       15.5934    
   1.60600       15.5919    
   1.60700       15.5905    
   1.60800       15.5890    
   1.60900       15.5876    
   1.61000       15.5861    
   1.61100       15.5847    
   1.61200       15.5833    
   1.61300       15.5818    
   1.61400       15.5804    
   1.61500       15.5790    
   1.61600       15.5775    
   1.61700       15.5761    
   1.61800       15.5747    
   1.61900       15.5732    
   1.62000       15.5718    
   1.62100       15.5704    
   1.62200       15.5690    
   1.62300       15.5675    
   1.62400       15.5661    
   1.62500       15.5647    
   1.62600       15.5633    
   1.62700       15.5619    
   1.62800       15.5605    
   1.62900       15.5590    
   1.63000       15.5576    
   1.63100       15.5562    
   1.63200       15.5548    
   1.63300       15.5534    
   1.63400       15.5520    
   1.63500       15.5506    
   1.63600       15.5492    
   1.63700       15.5478    
   1.63800       15.5464    
   1.63900       15.5450    
   1.64000       15.5436    
   1.64100       15.5422    
   1.64200       15.5408    
   1.64300       15.5394    
   1.64400       15.5380    
   1.64500       15.5366    
   1.64600       15.5352    
   1.64700       15.5338    
   1.64800       15.5324    
   1.64900       15.5311    
   1.65000       15.5297    
   1.65100       15.5283    
   1.65200       15.5269    
   1.65300       15.5255    
   1.65400       15.5241    
   1.65500       15.5228    
   1.65600       15.5214    
   1.65700       15.5200    
   1.65800       15.5186    
   1.65900       15.5173    
   1.66000       15.5159    
   1.66100       15.5145    
   1.66200       15.5132    
   1.66300       15.5118    
   1.66400       15.5104    
   1.66500       15.5091    
   1.66600       15.5077    
   1.66700       15.5063    
   1.66800       15.5050    
   1.66900       15.5036    
   1.67000       15.5023    
   1.67100       15.5009    
   1.67200       15.4995    
   1.67300       15.4982    
   1.67400       15.4968    
   1.67500       15.4955    
   1.67600       15.4941    
   1.67700       15.4928    
   1.67800       15.4914    
   1.67900       15.4901    
   1.68000       15.4887    
   1.68100       15.4874    
   1.68200       15.4861    
   1.68300       15.4847    
   1.68400       15.4834    
   1.68500       15.4820    
   1.68600       15.4807    
   1.68700       15.4794    
   1.68800       15.4780    
   1.68900       15.4767    
   1.69000       15.4754    
   1.69100       15.4740    
   1.69200       15.4727    
   1.69300       15.4714    
   1.69400       15.4700    
   1.69500       15.4687    
   1.69600       15.4674    
   1.69700       15.4661    
   1.69800       15.4648    
   1.69900       15.4634    
   1.70000       15.4621    
   1.70100       15.4608    
   1.70200       15.4595    
   1.70300       15.4582    
   1.70400       15.4568    
   1.70500       15.4555    
   1.70600       15.4542    
   1.70700       15.4529    
   1.70800       15.4516    
   1.70900       15.4503    
   1.71000       15.4490    
   1.71100       15.4477    
   1.71200       15.4464    
   1.71300       15.4451    
   1.71400       15.4438    
   1.71500       15.4425    
   1.71600       15.4412    
   1.71700       15.4399    
   1.71800       15.4386    
   1.71900       15.4373    
   1.72000       15.4360    
   1.72100       15.4347    
   1.72200       15.4334    
   1.72300       15.4321    
   1.72400       15.4308    
   1.72500       15.4295    
   1.72600       15.4283    
   1.72700       15.4270    
   1.72800       15.4257    
   1.72900       15.4244    
   1.73000       15.4231    
   1.73100       15.4218    
   1.73200       15.4206    
   1.73300       15.4193    
   1.73400       15.4180    
   1.73500       15.4167    
   1.73600       15.4155    
   1.73700       15.4142    
   1.73800       15.4129    
   1.73900       15.4116    
   1.74000       15.4104    
   1.74100       15.4091    
   1.74200       15.4078    
   1.74300       15.4066    
   1.74400       15.4053    
   1.74500       15.4041    
   1.74600       15.4028    
   1.74700       15.4015    
   1.74800       15.4003    
   1.74900       15.3990    
   1.75000       15.3978    
   1.75100       15.3965    
   1.75200       15.3952    
   1.75300       15.3940    
   1.75400       15.3927    
   1.75500       15.3915    
   1.75600       15.3902    
   1.75700       15.3890    
   1.75800       15.3877    
   1.75900       15.3865    
   1.76000       15.3853    
   1.76100       15.3840    
   1.76200       15.3828    
   1.76300       15.3815    
   1.76400       15.3803    
   1.76500       15.3791    
   1.76600       15.3778    
   1.76700       15.3766    
   1.76800       15.3753    
   1.76900       15.3741    
   1.77000       15.3729    
   1.77100       15.3716    
   1.77200       15.3704    
   1.77300       15.3692    
   1.77400       15.3680    
   1.77500       15.3667    
   1.77600       15.3655    
   1.77700       15.3643    
   1.77800       15.3631    
   1.77900       15.3618    
   1.78000       15.3606    
   1.78100       15.3594    
   1.78200       15.3582    
   1.78300       15.3570    
   1.78400       15.3557    
   1.78500       15.3545    
   1.78600       15.3533    
   1.78700       15.3521    
   1.78800       15.3509    
   1.78900       15.3497    
   1.79000       15.3485    
   1.79100       15.3473    
   1.79200       15.3461    
   1.79300       15.3449    
   1.79400       15.3437    
   1.79500       15.3425    
   1.79600       15.3412    
   1.79700       15.3400    
   1.79800       15.3388    
   1.79900       15.3377    
   1.80000       15.3365    
   1.80100       15.3353    
   1.80200       15.3341    
   1.80300       15.3329    
   1.80400       15.3317    
   1.80500       15.3305    
   1.80600       15.3293    
   1.80700       15.3281    
   1.80800       15.3269    
   1.80900       15.3257    
   1.81000       15.3245    
   1.81100       15.3234    
   1.81200       15.3222    
   1.81300       15.3210    
   1.81400       15.3198    
   1.81500       15.3186    
   1.81600       15.3175    
   1.81700       15.3163    
   1.81800       15.3151    
   1.81900       15.3139    
   1.82000       15.3128    
   1.82100       15.3116    
   1.82200       15.3104    
   1.82300       15.3092    
   1.82400       15.3081    
   1.82500       15.3069    
   1.82600       15.3057    
   1.82700       15.3046    
   1.82800       15.3034    
   1.82900       15.3022    
   1.83000       15.3011    
   1.83100       15.2999    
   1.83200       15.2988    
   1.83300       15.2976    
   1.83400       15.2964    
   1.83500       15.2953    
   1.83600       15.2941    
   1.83700       15.2930    
   1.83800       15.2918    
   1.83900       15.2907    
   1.84000       15.2895    
   1.84100       15.2884    
   1.84200       15.2872    
   1.84300       15.2861    
   1.84400       15.2849    
   1.84500       15.2838    
   1.84600       15.2826    
   1.84700       15.2815    
   1.84800       15.2803    
   1.84900       15.2792    
   1.85000       15.2781    
   1.85100       15.2769    
   1.85200       15.2758    
   1.85300       15.2746    
   1.85400       15.2735    
   1.85500       15.2724    
   1.85600       15.2712    
   1.85700       15.2701    
   1.85800       15.2690    
   1.85900       15.2678    
   1.86000       15.2667    
   1.86100       15.2656    
   1.86200       15.2645    
   1.86300       15.2633    
   1.86400       15.2622    
   1.86500       15.2611    
   1.86600       15.2600    
   1.86700       15.2588    
   1.86800       15.2577    
   1.86900       15.2566    
   1.87000       15.2555    
   1.87100       15.2544    
   1.87200       15.2532    
   1.87300       15.2521    
   1.87400       15.2510    
   1.87500       15.2499    
   1.87600       15.2488    
   1.87700       15.2477    
   1.87800       15.2466    
   1.87900       15.2455    
   1.88000       15.2444    
   1.88100       15.2432    
   1.88200       15.2421    
   1.88300       15.2410    
   1.88400       15.2399    
   1.88500       15.2388    
   1.88600       15.2377    
   1.88700       15.2366    
   1.88800       15.2355    
   1.88900       15.2344    
   1.89000       15.2333    
   1.89100       15.2322    
   1.89200       15.2311    
   1.89300       15.2301    
   1.89400       15.2290    
   1.89500       15.2279    
   1.89600       15.2268    
   1.89700       15.2257    
   1.89800       15.2246    
   1.89900       15.2235    
   1.90000       15.2224    
   1.90100       15.2213    
   1.90200       15.2203    
   1.90300       15.2192    
   1.90400       15.2181    
   1.90500       15.2170    
   1.90600       15.2159    
   1.90700       15.2149    
   1.90800       15.2138    
   1.90900       15.2127    
   1.91000       15.2116    
   1.91100       15.2105    
   1.91200       15.2095    
   1.91300       15.2084    
   1.91400       15.2073    
   1.91500       15.2063    
   1.91600       15.2052    
   1.91700       15.2041    
   1.91800       15.2031    
   1.91900       15.2020    
   1.92000       15.2009    
   1.92100       15.1999    
   1.92200       15.1988    
   1.92300       15.1977    
   1.92400       15.1967    
   1.92500       15.1956    
   1.92600       15.1945    
   1.92700       15.1935    
   1.92800       15.1924    
   1.92900       15.1914    
   1.93000       15.1903    
   1.93100       15.1893    
   1.93200       15.1882    
   1.93300       15.1872    
   1.93400       15.1861    
   1.93500       15.1851    
   1.93600       15.1840    
   1.93700       15.1830    
   1.93800       15.1819    
   1.93900       15.1809    
   1.94000       15.1798    
   1.94100       15.1788    
   1.94200       15.1777    
   1.94300       15.1767    
   1.94400       15.1757    
   1.94500       15.1746    
   1.94600       15.1736    
   1.94700       15.1725    
   1.94800       15.1715    
   1.94900       15.1705    
   1.95000       15.1694    
   1.95100       15.1684    
   1.95200       15.1674    
   1.95300       15.1663    
   1.95400       15.1653    
   1.95500       15.1643    
   1.95600       15.1632    
   1.95700       15.1622    
   1.95800       15.1612    
   1.95900       15.1602    
   1.96000       15.1591    
   1.96100       15.1581    
   1.96200       15.1571    
   1.96300       15.1561    
   1.96400       15.1551    
   1.96500       15.1540    
   1.96600       15.1530    
   1.96700       15.1520    
   1.96800       15.1510    
   1.96900       15.1500    
   1.97000       15.1489    
   1.97100       15.1479    
   1.97200       15.1469    
   1.97300       15.1459    
   1.97400       15.1449    
   1.97500       15.1439    
   1.97600       15.1429    
   1.97700       15.1419    
   1.97800       15.1409    
   1.97900       15.1399    
   1.98000       15.1389    
   1.98100       15.1378    
   1.98200       15.1368    
   1.98300       15.1358    
   1.98400       15.1348    
   1.98500       15.1338    
   1.98600       15.1328    
   1.98700       15.1318    
   1.98800       15.1308    
   1.98900       15.1299    
   1.99000       15.1289    
   1.99100       15.1279    
   1.99200       15.1269    
   1.99300       15.1259    
   1.99400       15.1249    
   1.99500       15.1239    
   1.99600       15.1229    
   1.99700       15.1219    
   1.99800       15.1209    
   1.99900       15.1199    
   2.00000       15.1190    
   2.00100       15.1180    
   2.00200       15.1170    
   2.00300       15.1160    
   2.00400       15.1150    
   2.00500       15.1140    
   2.00600       15.1131    
   2.00700       15.1121    
   2.00800       15.1111    
   2.00900       15.1101    
   2.01000       15.1092    
   2.01100       15.1082    
   2.01200       15.1072    
   2.01300       15.1062    
   2.01400       15.1053    
   2.01500       15.1043    
   2.01600       15.1033    
   2.01700       15.1023    
   2.01800       15.1014    
   2.01900       15.1004    
   2.02000       15.0994    
   2.02100       15.0985    
   2.02200       15.0975    
   2.02300       15.0965    
   2.02400       15.0956    
   2.02500       15.0946    
   2.02600       15.0937    
   2.02700       15.0927    
   2.02800       15.0917    
   2.02900       15.0908    
   2.03000       15.0898    
   2.03100       15.0889    
   2.03200       15.0879    
   2.03300       15.0870    
   2.03400       15.0860    
   2.03500       15.0851    
   2.03600       15.0841    
   2.03700       15.0832    
   2.03800       15.0822    
   2.03900       15.0813    
   2.04000       15.0803    
   2.04100       15.0794    
   2.04200       15.0784    
   2.04300       15.0775    
   2.04400       15.0765    
   2.04500       15.0756    
   2.04600       15.0746    
   2.04700       15.0737    
   2.04800       15.0728    
   2.04900       15.0718    
   2.05000       15.0709    
   2.05100       15.0699    
   2.05200       15.0690    
   2.05300       15.0681    
   2.05400       15.0671    
   2.05500       15.0662    
   2.05600       15.0653    
   2.05700       15.0643    
   2.05800       15.0634    
   2.05900       15.0625    
   2.06000       15.0615    
   2.06100       15.0606    
   2.06200       15.0597    
   2.06300       15.0588    
   2.06400       15.0578    
   2.06500       15.0569    
   2.06600       15.0560    
   2.06700       15.0551    
   2.06800       15.0541    
   2.06900       15.0532    
   2.07000       15.0523    
   2.07100       15.0514    
   2.07200       15.0504    
   2.07300       15.0495    
   2.07400       15.0486    
   2.07500       15.0477    
   2.07600       15.0468    
   2.07700       15.0459    
   2.07800       15.0450    
   2.07900       15.0440    
   2.08000       15.0431    
   2.08100       15.0422    
   2.08200       15.0413    
   2.08300       15.0404    
   2.08400       15.0395    
   2.08500       15.0386    
   2.08600       15.0377    
   2.08700       15.0368    
   2.08800       15.0359    
   2.08900       15.0350    
   2.09000       15.0341    
   2.09100       15.0332    
   2.09200       15.0323    
   2.09300       15.0314    
   2.09400       15.0305    
   2.09500       15.0296    
   2.09600       15.0287    
   2.09700       15.0278    
   2.09800       15.0269    
   2.09900       15.0260    
   2.10000       15.0251    
   2.10100       15.0242    
   2.10200       15.0233    
   2.10300       15.0224    
   2.10400       15.0215    
   2.10500       15.0206    
   2.10600       15.0197    
   2.10700       15.0188    
   2.10800       15.0180    
   2.10900       15.0171    
   2.11000       15.0162    
   2.11100       15.0153    
   2.11200       15.0144    
   2.11300       15.0135    
   2.11400       15.0127    
   2.11500       15.0118    
   2.11600       15.0109    
   2.11700       15.0100    
   2.11800       15.0091    
   2.11900       15.0083    
   2.12000       15.0074    
   2.12100       15.0065    
   2.12200       15.0056    
   2.12300       15.0048    
   2.12400       15.0039    
   2.12500       15.0030    
   2.12600       15.0021    
   2.12700       15.0013    
   2.12800       15.0004    
   2.12900       14.9995    
   2.13000       14.9987    
   2.13100       14.9978    
   2.13200       14.9969    
   2.13300       14.9961    
   2.13400       14.9952    
   2.13500       14.9943    
   2.13600       14.9935    
   2.13700       14.9926    
   2.13800       14.9917    
   2.13900       14.9909    
   2.14000       14.9900    
   2.14100       14.9892    
   2.14200       14.9883    
   2.14300       14.9874    
   2.14400       14.9866    
   2.14500       14.9857    
   2.14600       14.9849    
   2.14700       14.9840    
   2.14800       14.9832    
   2.14900       14.9823    
   2.15000       14.9815    
   2.15100       14.9806    
   2.15200       14.9798    
   2.15300       14.9789    
   2.15400       14.9781    
   2.15500       14.9772    
   2.15600       14.9764    
   2.15700       14.9755    
   2.15800       14.9747    
   2.15900       14.9738    
   2.16000       14.9730    
   2.16100       14.9722    
   2.16200       14.9713    
   2.16300       14.9705    
   2.16400       14.9696    
   2.16500       14.9688    
   2.16600       14.9680    
   2.16700       14.9671    
   2.16800       14.9663    
   2.16900       14.9654    
   2.17000       14.9646    
   2.17100       14.9638    
   2.17200       14.9629    
   2.17300       14.9621    
   2.17400       14.9613    
   2.17500       14.9604    
   2.17600       14.9596    
   2.17700       14.9588    
   2.17800       14.9580    
   2.17900       14.9571    
   2.18000       14.9563    
   2.18100       14.9555    
   2.18200       14.9546    
   2.18300       14.9538    
   2.18400       14.9530    
   2.18500       14.9522    
   2.18600       14.9514    
   2.18700       14.9505    
   2.18800       14.9497    
   2.18900       14.9489    
   2.19000       14.9481    
   2.19100       14.9473    
   2.19200       14.9464    
   2.19300       14.9456    
   2.19400       14.9448    
   2.19500       14.9440    
   2.19600       14.9432    
   2.19700       14.9424    
   2.19800       14.9416    
   2.19900       14.9407    
   2.20000       14.9399    
   2.20100       14.9391    
   2.20200       14.9383    
   2.20300       14.9375    
   2.20400       14.9367    
   2.20500       14.9359    
   2.20600       14.9351    
   2.20700       14.9343    
   2.20800       14.9335    
   2.20900       14.9327    
   2.21000       14.9319    
   2.21100       14.9311    
   2.21200       14.9303    
   2.21300       14.9295    
   2.21400       14.9287    
   2.21500       14.9279    
   2.21600       14.9271    
   2.21700       14.9263    
   2.21800       14.9255    
   2.21900       14.9247    
   2.22000       14.9239    
   2.22100       14.9231    
   2.22200       14.9223    
   2.22300       14.9215    
   2.22400       14.9207    
   2.22500       14.9199    
   2.22600       14.9191    
   2.22700       14.9183    
   2.22800       14.9175    
   2.22900       14.9168    
   2.23000       14.9160    
   2.23100       14.9152    
   2.23200       14.9144    
   2.23300       14.9136    
   2.23400       14.9128    
   2.23500       14.9120    
   2.23600       14.9113    
   2.23700       14.9105    
   2.23800       14.9097    
   2.23900       14.9089    
   2.24000       14.9081    
   2.24100       14.9074    
   2.24200       14.9066    
   2.24300       14.9058    
   2.24400       14.9050    
   2.24500       14.9043    
   2.24600       14.9035    
   2.24700       14.9027    
   2.24800       14.9019    
   2.24900       14.9012    
   2.25000       14.9004    
   2.25100       14.8996    
   2.25200       14.8988    
   2.25300       14.8981    
   2.25400       14.8973    
   2.25500       14.8965    
   2.25600       14.8958    
   2.25700       14.8950    
   2.25800       14.8942    
   2.25900       14.8935    
   2.26000       14.8927    
   2.26100       14.8919    
   2.26200       14.8912    
   2.26300       14.8904    
   2.26400       14.8897    
   2.26500       14.8889    
   2.26600       14.8881    
   2.26700       14.8874    
   2.26800       14.8866    
   2.26900       14.8859    
   2.27000       14.8851    
   2.27100       14.8843    
   2.27200       14.8836    
   2.27300       14.8828    
   2.27400       14.8821    
   2.27500       14.8813    
   2.27600       14.8806    
   2.27700       14.8798    
   2.27800       14.8791    
   2.27900       14.8783    
   2.28000       14.8776    
   2.28100       14.8768    
   2.28200       14.8761    
   2.28300       14.8753    
   2.28400       14.8746    
   2.28500       14.8738    
   2.28600       14.8731    
   2.28700       14.8723    
   2.28800       14.8716    
   2.28900       14.8709    
   2.29000       14.8701    
   2.29100       14.8694    
   2.29200       14.8686    
   2.29300       14.8679    
   2.29400       14.8672    
   2.29500       14.8664    
   2.29600       14.8657    
   2.29700       14.8649    
   2.29800       14.8642    
   2.29900       14.8635    
   2.30000       14.8627    
   2.30100       14.8620    
   2.30200       14.8613    
   2.30300       14.8605    
   2.30400       14.8598    
   2.30500       14.8591    
   2.30600       14.8583    
   2.30700       14.8576    
   2.30800       14.8569    
   2.30900       14.8562    
   2.31000       14.8554    
   2.31100       14.8547    
   2.31200       14.8540    
   2.31300       14.8532    
   2.31400       14.8525    
   2.31500       14.8518    
   2.31600       14.8511    
   2.31700       14.8504    
   2.31800       14.8496    
   2.31900       14.8489    
   2.32000       14.8482    
   2.32100       14.8475    
   2.32200       14.8467    
   2.32300       14.8460    
   2.32400       14.8453    
   2.32500       14.8446    
   2.32600       14.8439    
   2.32700       14.8432    
   2.32800       14.8424    
   2.32900       14.8417    
   2.33000       14.8410    
   2.33100       14.8403    
   2.33200       14.8396    
   2.33300       14.8389    
   2.33400       14.8382    
   2.33500       14.8375    
   2.33600       14.8368    
   2.33700       14.8360    
   2.33800       14.8353    
   2.33900       14.8346    
   2.34000       14.8339    
   2.34100       14.8332    
   2.34200       14.8325    
   2.34300       14.8318    
   2.34400       14.8311    
   2.34500       14.8304    
   2.34600       14.8297    
   2.34700       14.8290    
   2.34800       14.8283    
   2.34900       14.8276    
   2.35000       14.8269    
   2.35100       14.8262    
   2.35200       14.8255    
   2.35300       14.8248    
   2.35400       14.8241    
   2.35500       14.8234    
   2.35600       14.8227    
   2.35700       14.8220    
   2.35800       14.8213    
   2.35900       14.8206    
   2.36000       14.8199    
   2.36100       14.8192    
   2.36200       14.8186    
   2.36300       14.8179    
   2.36400       14.8172    
   2.36500       14.8165    
   2.36600       14.8158    
   2.36700       14.8151    
   2.36800       14.8144    
   2.36900       14.8137    
   2.37000       14.8130    
   2.37100       14.8124    
   2.37200       14.8117    
   2.37300       14.8110    
   2.37400       14.8103    
   2.37500       14.8096    
   2.37600       14.8089    
   2.37700       14.8083    
   2.37800       14.8076    
   2.37900       14.8069    
   2.38000       14.8062    
   2.38100       14.8055    
   2.38200       14.8049    
   2.38300       14.8042    
   2.38400       14.8035    
   2.38500       14.8028    
   2.38600       14.8022    
   2.38700       14.8015    
   2.38800       14.8008    
   2.38900       14.8001    
   2.39000       14.7995    
   2.39100       14.7988    
   2.39200       14.7981    
   2.39300       14.7975    
   2.39400       14.7968    
   2.39500       14.7961    
   2.39600       14.7954    
   2.39700       14.7948    
   2.39800       14.7941    
   2.39900       14.7934    
   2.40000       14.7928    
   2.40100       14.7921    
   2.40200       14.7915    
   2.40300       14.7908    
   2.40400       14.7901    
   2.40500       14.7895    
   2.40600       14.7888    
   2.40700       14.7881    
   2.40800       14.7875    
   2.40900       14.7868    
   2.41000       14.7862    
   2.41100       14.7855    
   2.41200       14.7848    
   2.41300       14.7842    
   2.41400       14.7835    
   2.41500       14.7829    
   2.41600       14.7822    
   2.41700       14.7816    
   2.41800       14.7809    
   2.41900       14.7803    
   2.42000       14.7796    
   2.42100       14.7790    
   2.42200       14.7783    
   2.42300       14.7776    
   2.42400       14.7770    
   2.42500       14.7763    
   2.42600       14.7757    
   2.42700       14.7751    
   2.42800       14.7744    
   2.42900       14.7738    
   2.43000       14.7731    
   2.43100       14.7725    
   2.43200       14.7718    
   2.43300       14.7712    
   2.43400       14.7705    
   2.43500       14.7699    
   2.43600       14.7692    
   2.43700       14.7686    
   2.43800       14.7680    
   2.43900       14.7673    
   2.44000       14.7667    
   2.44100       14.7660    
   2.44200       14.7654    
   2.44300       14.7648    
   2.44400       14.7641    
   2.44500       14.7635    
   2.44600       14.7629    
   2.44700       14.7622    
   2.44800       14.7616    
   2.44900       14.7610    
   2.45000       14.7603    
   2.45100       14.7597    
   2.45200       14.7591    
   2.45300       14.7584    
   2.45400       14.7578    
   2.45500       14.7572    
   2.45600       14.7565    
   2.45700       14.7559    
   2.45800       14.7553    
   2.45900       14.7546    
   2.46000       14.7540    
   2.46100       14.7534    
   2.46200       14.7528    
   2.46300       14.7521    
   2.46400       14.7515    
   2.46500       14.7509    
   2.46600       14.7503    
   2.46700       14.7496    
   2.46800       14.7490    
   2.46900       14.7484    
   2.47000       14.7478    
   2.47100       14.7472    
   2.47200       14.7465    
   2.47300       14.7459    
   2.47400       14.7453    
   2.47500       14.7447    
   2.47600       14.7441    
   2.47700       14.7434    
   2.47800       14.7428    
   2.47900       14.7422    
   2.48000       14.7416    
   2.48100       14.7410    
   2.48200       14.7404    
   2.48300       14.7398    
   2.48400       14.7391    
   2.48500       14.7385    
   2.48600       14.7379    
   2.48700       14.7373    
   2.48800       14.7367    
   2.48900       14.7361    
   2.49000       14.7355    
   2.49100       14.7349    
   2.49200       14.7343    
   2.49300       14.7337    
   2.49400       14.7331    
   2.49500       14.7325    
   2.49600       14.7318    
   2.49700       14.7312    
   2.49800       14.7306    
   2.49900       14.7300    
   2.50000       14.7294    
   2.50100       14.7288    
   2.50200       14.7282    
   2.50300       14.7276    
   2.50400       14.7270    
   2.50500       14.7264    
   2.50600       14.7258    
   2.50700       14.7252    
   2.50800       14.7246    
   2.50900       14.7240    
   2.51000       14.7234    
   2.51100       14.7228    
   2.51200       14.7222    
   2.51300       14.7216    
   2.51400       14.7211    
   2.51500       14.7205    
   2.51600       14.7199    
   2.51700       14.7193    
   2.51800       14.7187    
   2.51900       14.7181    
   2.52000       14.7175    
   2.52100       14.7169    
   2.52200       14.7163    
   2.52300       14.7157    
   2.52400       14.7151    
   2.52500       14.7146    
   2.52600       14.7140    
   2.52700       14.7134    
   2.52800       14.7128    
   2.52900       14.7122    
   2.53000       14.7116    
   2.53100       14.7110    
   2.53200       14.7105    
   2.53300       14.7099    
   2.53400       14.7093    
   2.53500       14.7087    
   2.53600       14.7081    
   2.53700       14.7075    
   2.53800       14.7070    
   2.53900       14.7064    
   2.54000       14.7058    
   2.54100       14.7052    
   2.54200       14.7046    
   2.54300       14.7041    
   2.54400       14.7035    
   2.54500       14.7029    
   2.54600       14.7023    
   2.54700       14.7018    
   2.54800       14.7012    
   2.54900       14.7006    
   2.55000       14.7000    
   2.55100       14.6995    
   2.55200       14.6989    
   2.55300       14.6983    
   2.55400       14.6978    
   2.55500       14.6972    
   2.55600       14.6966    
   2.55700       14.6960    
   2.55800       14.6955    
   2.55900       14.6949    
   2.56000       14.6943    
   2.56100       14.6938    
   2.56200       14.6932    
   2.56300       14.6926    
   2.56400       14.6921    
   2.56500       14.6915    
   2.56600       14.6909    
   2.56700       14.6904    
   2.56800       14.6898    
   2.56900       14.6893    
   2.57000       14.6887    
   2.57100       14.6881    
   2.57200       14.6876    
   2.57300       14.6870    
   2.57400       14.6865    
   2.57500       14.6859    
   2.57600       14.6853    
   2.57700       14.6848    
   2.57800       14.6842    
   2.57900       14.6837    
   2.58000       14.6831    
   2.58100       14.6826    
   2.58200       14.6820    
   2.58300       14.6814    
   2.58400       14.6809    
   2.58500       14.6803    
   2.58600       14.6798    
   2.58700       14.6792    
   2.58800       14.6787    
   2.58900       14.6781    
   2.59000       14.6776    
   2.59100       14.6770    
   2.59200       14.6765    
   2.59300       14.6759    
   2.59400       14.6754    
   2.59500       14.6748    
   2.59600       14.6743    
   2.59700       14.6737    
   2.59800       14.6732    
   2.59900       14.6726    
   2.60000       14.6721    
   2.60100       14.6715    
   2.60200       14.6710    
   2.60300       14.6705    
   2.60400       14.6699    
   2.60500       14.6694    
   2.60600       14.6688    
   2.60700       14.6683    
   2.60800       14.6678    
   2.60900       14.6672    
   2.61000       14.6667    
   2.61100       14.6661    
   2.61200       14.6656    
   2.61300       14.6651    
   2.61400       14.6645    
   2.61500       14.6640    
   2.61600       14.6634    
   2.61700       14.6629    
   2.61800       14.6624    
   2.61900       14.6618    
   2.62000       14.6613    
   2.62100       14.6608    
   2.62200       14.6602    
   2.62300       14.6597    
   2.62400       14.6592    
   2.62500       14.6586    
   2.62600       14.6581    
   2.62700       14.6576    
   2.62800       14.6570    
   2.62900       14.6565    
   2.63000       14.6560    
   2.63100       14.6555    
   2.63200       14.6549    
   2.63300       14.6544    
   2.63400       14.6539    
   2.63500       14.6533    
   2.63600       14.6528    
   2.63700       14.6523    
   2.63800       14.6518    
   2.63900       14.6512    
   2.64000       14.6507    
   2.64100       14.6502    
   2.64200       14.6497    
   2.64300       14.6492    
   2.64400       14.6486    
   2.64500       14.6481    
   2.64600       14.6476    
   2.64700       14.6471    
   2.64800       14.6466    
   2.64900       14.6460    
   2.65000       14.6455    
   2.65100       14.6450    
   2.65200       14.6445    
   2.65300       14.6440    
   2.65400       14.6434    
   2.65500       14.6429    
   2.65600       14.6424    
   2.65700       14.6419    
   2.65800       14.6414    
   2.65900       14.6409    
   2.66000       14.6404    
   2.66100       14.6398    
   2.66200       14.6393    
   2.66300       14.6388    
   2.66400       14.6383    
   2.66500       14.6378    
   2.66600       14.6373    
   2.66700       14.6368    
   2.66800       14.6363    
   2.66900       14.6358    
   2.67000       14.6352    
   2.67100       14.6347    
   2.67200       14.6342    
   2.67300       14.6337    
   2.67400       14.6332    
   2.67500       14.6327    
   2.67600       14.6322    
   2.67700       14.6317    
   2.67800       14.6312    
   2.67900       14.6307    
   2.68000       14.6302    
   2.68100       14.6297    
   2.68200       14.6292    
   2.68300       14.6287    
   2.68400       14.6282    
   2.68500       14.6277    
   2.68600       14.6272    
   2.68700       14.6267    
   2.68800       14.6262    
   2.68900       14.6257    
   2.69000       14.6252    
   2.69100       14.6247    
   2.69200       14.6242    
   2.69300       14.6237    
   2.69400       14.6232    
   2.69500       14.6227    
   2.69600       14.6222    
   2.69700       14.6217    
   2.69800       14.6212    
   2.69900       14.6207    
   2.70000       14.6202    
   2.70100       14.6197    
   2.70200       14.6193    
   2.70300       14.6188    
   2.70400       14.6183    
   2.70500       14.6178    
   2.70600       14.6173    
   2.70700       14.6168    
   2.70800       14.6163    
   2.70900       14.6158    
   2.71000       14.6153    
   2.71100       14.6148    
   2.71200       14.6144    
   2.71300       14.6139    
   2.71400       14.6134    
   2.71500       14.6129    
   2.71600       14.6124    
   2.71700       14.6119    
   2.71800       14.6114    
   2.71900       14.6110    
   2.72000       14.6105    
   2.72100       14.6100    
   2.72200       14.6095    
   2.72300       14.6090    
   2.72400       14.6086    
   2.72500       14.6081    
   2.72600       14.6076    
   2.72700       14.6071    
   2.72800       14.6066    
   2.72900       14.6062    
   2.73000       14.6057    
   2.73100       14.6052    
   2.73200       14.6047    
   2.73300       14.6042    
   2.73400       14.6038    
   2.73500       14.6033    
   2.73600       14.6028    
   2.73700       14.6023    
   2.73800       14.6019    
   2.73900       14.6014    
   2.74000       14.6009    
   2.74100       14.6004    
   2.74200       14.6000    
   2.74300       14.5995    
   2.74400       14.5990    
   2.74500       14.5986    
   2.74600       14.5981    
   2.74700       14.5976    
   2.74800       14.5971    
   2.74900       14.5967    
   2.75000       14.5962    
   2.75100       14.5957    
   2.75200       14.5953    
   2.75300       14.5948    
   2.75400       14.5943    
   2.75500       14.5939    
   2.75600       14.5934    
   2.75700       14.5929    
   2.75800       14.5925    
   2.75900       14.5920    
   2.76000       14.5915    
   2.76100       14.5911    
   2.76200       14.5906    
   2.76300       14.5902    
   2.76400       14.5897    
   2.76500       14.5892    
   2.76600       14.5888    
   2.76700       14.5883    
   2.76800       14.5879    
   2.76900       14.5874    
   2.77000       14.5869    
   2.77100       14.5865    
   2.77200       14.5860    
   2.77300       14.5856    
   2.77400       14.5851    
   2.77500       14.5846    
   2.77600       14.5842    
   2.77700       14.5837    
   2.77800       14.5833    
   2.77900       14.5828    
   2.78000       14.5824    
   2.78100       14.5819    
   2.78200       14.5815    
   2.78300       14.5810    
   2.78400       14.5806    
   2.78500       14.5801    
   2.78600       14.5797    
   2.78700       14.5792    
   2.78800       14.5787    
   2.78900       14.5783    
   2.79000       14.5778    
   2.79100       14.5774    
   2.79200       14.5769    
   2.79300       14.5765    
   2.79400       14.5761    
   2.79500       14.5756    
   2.79600       14.5752    
   2.79700       14.5747    
   2.79800       14.5743    
   2.79900       14.5738    
   2.80000       14.5734    
   2.80100       14.5729    
   2.80200       14.5725    
   2.80300       14.5720    
   2.80400       14.5716    
   2.80500       14.5712    
   2.80600       14.5707    
   2.80700       14.5703    
   2.80800       14.5698    
   2.80900       14.5694    
   2.81000       14.5689    
   2.81100       14.5685    
   2.81200       14.5681    
   2.81300       14.5676    
   2.81400       14.5672    
   2.81500       14.5667    
   2.81600       14.5663    
   2.81700       14.5659    
   2.81800       14.5654    
   2.81900       14.5650    
   2.82000       14.5646    
   2.82100       14.5641    
   2.82200       14.5637    
   2.82300       14.5633    
   2.82400       14.5628    
   2.82500       14.5624    
   2.82600       14.5619    
   2.82700       14.5615    
   2.82800       14.5611    
   2.82900       14.5606    
   2.83000       14.5602    
   2.83100       14.5598    
   2.83200       14.5594    
   2.83300       14.5589    
   2.83400       14.5585    
   2.83500       14.5581    
   2.83600       14.5576    
   2.83700       14.5572    
   2.83800       14.5568    
   2.83900       14.5563    
   2.84000       14.5559    
   2.84100       14.5555    
   2.84200       14.5551    
   2.84300       14.5546    
   2.84400       14.5542    
   2.84500       14.5538    
   2.84600       14.5534    
   2.84700       14.5529    
   2.84800       14.5525    
   2.84900       14.5521    
   2.85000       14.5517    
   2.85100       14.5512    
   2.85200       14.5508    
   2.85300       14.5504    
   2.85400       14.5500    
   2.85500       14.5496    
   2.85600       14.5491    
   2.85700       14.5487    
   2.85800       14.5483    
   2.85900       14.5479    
   2.86000       14.5475    
   2.86100       14.5470    
   2.86200       14.5466    
   2.86300       14.5462    
   2.86400       14.5458    
   2.86500       14.5454    
   2.86600       14.5450    
   2.86700       14.5445    
   2.86800       14.5441    
   2.86900       14.5437    
   2.87000       14.5433    
   2.87100       14.5429    
   2.87200       14.5425    
   2.87300       14.5420    
   2.87400       14.5416    
   2.87500       14.5412    
   2.87600       14.5408    
   2.87700       14.5404    
   2.87800       14.5400    
   2.87900       14.5396    
   2.88000       14.5392    
   2.88100       14.5388    
   2.88200       14.5383    
   2.88300       14.5379    
   2.88400       14.5375    
   2.88500       14.5371    
   2.88600       14.5367    
   2.88700       14.5363    
   2.88800       14.5359    
   2.88900       14.5355    
   2.89000       14.5351    
   2.89100       14.5347    
   2.89200       14.5343    
   2.89300       14.5339    
   2.89400       14.5335    
   2.89500       14.5331    
   2.89600       14.5327    
   2.89700       14.5323    
   2.89800       14.5318    
   2.89900       14.5314    
   2.90000       14.5310    
   2.90100       14.5306    
   2.90200       14.5302    
   2.90300       14.5298    
   2.90400       14.5294    
   2.90500       14.5290    
   2.90600       14.5286    
   2.90700       14.5282    
   2.90800       14.5278    
   2.90900       14.5274    
   2.91000       14.5270    
   2.91100       14.5266    
   2.91200       14.5262    
   2.91300       14.5259    
   2.91400       14.5255    
   2.91500       14.5251    
   2.91600       14.5247    
   2.91700       14.5243    
   2.91800       14.5239    
   2.91900       14.5235    
   2.92000       14.5231    
   2.92100       14.5227    
   2.92200       14.5223    
   2.92300       14.5219    
   2.92400       14.5215    
   2.92500       14.5211    
   2.92600       14.5207    
   2.92700       14.5203    
   2.92800       14.5199    
   2.92900       14.5196    
   2.93000       14.5192    
   2.93100       14.5188    
   2.93200       14.5184    
   2.93300       14.5180    
   2.93400       14.5176    
   2.93500       14.5172    
   2.93600       14.5168    
   2.93700       14.5164    
   2.93800       14.5161    
   2.93900       14.5157    
   2.94000       14.5153    
   2.94100       14.5149    
   2.94200       14.5145    
   2.94300       14.5141    
   2.94400       14.5137    
   2.94500       14.5134    
   2.94600       14.5130    
   2.94700       14.5126    
   2.94800       14.5122    
   2.94900       14.5118    
   2.95000       14.5115    
   2.95100       14.5111    
   2.95200       14.5107    
   2.95300       14.5103    
   2.95400       14.5099    
   2.95500       14.5095    
   2.95600       14.5092    
   2.95700       14.5088    
   2.95800       14.5084    
   2.95900       14.5080    
   2.96000       14.5077    
   2.96100       14.5073    
   2.96200       14.5069    
   2.96300       14.5065    
   2.96400       14.5061    
   2.96500       14.5058    
   2.96600       14.5054    
   2.96700       14.5050    
   2.96800       14.5046    
   2.96900       14.5043    
   2.97000       14.5039    
   2.97100       14.5035    
   2.97200       14.5031    
   2.97300       14.5028    
   2.97400       14.5024    
   2.97500       14.5020    
   2.97600       14.5017    
   2.97700       14.5013    
   2.97800       14.5009    
   2.97900       14.5005    
   2.98000       14.5002    
   2.98100       14.4998    
   2.98200       14.4994    
   2.98300       14.4991    
   2.98400       14.4987    
   2.98500       14.4983    
   2.98600       14.4980    
   2.98700       14.4976    
   2.98800       14.4972    
   2.98900       14.4969    
   2.99000       14.4965    
   2.99100       14.4961    
   2.99200       14.4958    
   2.99300       14.4954    
   2.99400       14.4950    
   2.99500       14.4947    
   2.99600       14.4943    
   2.99700       14.4939    
   2.99800       14.4936    
   2.99900       14.4932    
   3.00000       14.4928    
   3.00100       14.4925    
   3.00200       14.4921    
   3.00300       14.4918    
   3.00400       14.4914    
   3.00500       14.4910    
   3.00600       14.4907    
   3.00700       14.4903    
   3.00800       14.4900    
   3.00900       14.4896    
   3.01000       14.4892    
   3.01100       14.4889    
   3.01200       14.4885    
   3.01300       14.4882    
   3.01400       14.4878    
   3.01500       14.4874    
   3.01600       14.4871    
   3.01700       14.4867    
   3.01800       14.4864    
   3.01900       14.4860    
   3.02000       14.4857    
   3.02100       14.4853    
   3.02200       14.4850    
   3.02300       14.4846    
   3.02400       14.4842    
   3.02500       14.4839    
   3.02600       14.4835    
   3.02700       14.4832    
   3.02800       14.4828    
   3.02900       14.4825    
   3.03000       14.4821    
   3.03100       14.4818    
   3.03200       14.4814    
   3.03300       14.4811    
   3.03400       14.4807    
   3.03500       14.4804    
   3.03600       14.4800    
   3.03700       14.4797    
   3.03800       14.4793    
   3.03900       14.4790    
   3.04000       14.4786    
   3.04100       14.4783    
   3.04200       14.4779    
   3.04300       14.4776    
   3.04400       14.4772    
   3.04500       14.4769    
   3.04600       14.4765    
   3.04700       14.4762    
   3.04800       14.4759    
   3.04900       14.4755    
   3.05000       14.4752    
   3.05100       14.4748    
   3.05200       14.4745    
   3.05300       14.4741    
   3.05400       14.4738    
   3.05500       14.4734    
   3.05600       14.4731    
   3.05700       14.4728    
   3.05800       14.4724    
   3.05900       14.4721    
   3.06000       14.4717    
   3.06100       14.4714    
   3.06200       14.4711    
   3.06300       14.4707    
   3.06400       14.4704    
   3.06500       14.4700    
   3.06600       14.4697    
   3.06700       14.4694    
   3.06800       14.4690    
   3.06900       14.4687    
   3.07000       14.4683    
   3.07100       14.4680    
   3.07200       14.4677    
   3.07300       14.4673    
   3.07400       14.4670    
   3.07500       14.4667    
   3.07600       14.4663    
   3.07700       14.4660    
   3.07800       14.4657    
   3.07900       14.4653    
   3.08000       14.4650    
   3.08100       14.4647    
   3.08200       14.4643    
   3.08300       14.4640    
   3.08400       14.4637    
   3.08500       14.4633    
   3.08600       14.4630    
   3.08700       14.4627    
   3.08800       14.4623    
   3.08900       14.4620    
   3.09000       14.4617    
   3.09100       14.4613    
   3.09200       14.4610    
   3.09300       14.4607    
   3.09400       14.4603    
   3.09500       14.4600    
   3.09600       14.4597    
   3.09700       14.4594    
   3.09800       14.4590    
   3.09900       14.4587    
   3.10000       14.4584    
   3.10100       14.4581    
   3.10200       14.4577    
   3.10300       14.4574    
   3.10400       14.4571    
   3.10500       14.4567    
   3.10600       14.4564    
   3.10700       14.4561    
   3.10800       14.4558    
   3.10900       14.4555    
   3.11000       14.4551    
   3.11100       14.4548    
   3.11200       14.4545    
   3.11300       14.4542    
   3.11400       14.4538    
   3.11500       14.4535    
   3.11600       14.4532    
   3.11700       14.4529    
   3.11800       14.4525    
   3.11900       14.4522    
   3.12000       14.4519    
   3.12100       14.4516    
   3.12200       14.4513    
   3.12300       14.4509    
   3.12400       14.4506    
   3.12500       14.4503    
   3.12600       14.4500    
   3.12700       14.4497    
   3.12800       14.4494    
   3.12900       14.4490    
   3.13000       14.4487    
   3.13100       14.4484    
   3.13200       14.4481    
   3.13300       14.4478    
   3.13400       14.4475    
   3.13500       14.4471    
   3.13600       14.4468    
   3.13700       14.4465    
   3.13800       14.4462    
   3.13900       14.4459    
   3.14000       14.4456    
   3.14100       14.4453    
   3.14200       14.4449    
   3.14300       14.4446    
   3.14400       14.4443    
   3.14500       14.4440    
   3.14600       14.4437    
   3.14700       14.4434    
   3.14800       14.4431    
   3.14900       14.4428    
   3.15000       14.4424    
   3.15100       14.4421    
   3.15200       14.4418    
   3.15300       14.4415    
   3.15400       14.4412    
   3.15500       14.4409    
   3.15600       14.4406    
   3.15700       14.4403    
   3.15800       14.4400    
   3.15900       14.4397    
   3.16000       14.4394    
   3.16100       14.4390    
   3.16200       14.4387    
   3.16300       14.4384    
   3.16400       14.4381    
   3.16500       14.4378    
   3.16600       14.4375    
   3.16700       14.4372    
   3.16800       14.4369    
   3.16900       14.4366    
   3.17000       14.4363    
   3.17100       14.4360    
   3.17200       14.4357    
   3.17300       14.4354    
   3.17400       14.4351    
   3.17500       14.4348    
   3.17600       14.4345    
   3.17700       14.4342    
   3.17800       14.4339    
   3.17900       14.4336    
   3.18000       14.4333    
   3.18100       14.4330    
   3.18200       14.4327    
   3.18300       14.4324    
   3.18400       14.4321    
   3.18500       14.4318    
   3.18600       14.4315    
   3.18700       14.4312    
   3.18800       14.4309    
   3.18900       14.4306    
   3.19000       14.4303    
   3.19100       14.4300    
   3.19200       14.4297    
   3.19300       14.4294    
   3.19400       14.4291    
   3.19500       14.4288    
   3.19600       14.4285    
   3.19700       14.4282    
   3.19800       14.4279    
   3.19900       14.4276    
   3.20000       14.4273    
   3.20100       14.4270    
   3.20200       14.4267    
   3.20300       14.4264    
   3.20400       14.4261    
   3.20500       14.4258    
   3.20600       14.4256    
   3.20700       14.4253    
   3.20800       14.4250    
   3.20900       14.4247    
   3.21000       14.4244    
   3.21100       14.4241    
   3.21200       14.4238    
   3.21300       14.4235    
   3.21400       14.4232    
   3.21500       14.4229    
   3.21600       14.4226    
   3.21700       14.4223    
   3.21800       14.4221    
   3.21900       14.4218    
   3.22000       14.4215    
   3.22100       14.4212    
   3.22200       14.4209    
   3.22300       14.4206    
   3.22400       14.4203    
   3.22500       14.4200    
   3.22600       14.4198    
   3.22700       14.4195    
   3.22800       14.4192    
   3.22900       14.4189    
   3.23000       14.4186    
   3.23100       14.4183    
   3.23200       14.4180    
   3.23300       14.4178    
   3.23400       14.4175    
   3.23500       14.4172    
   3.23600       14.4169    
   3.23700       14.4166    
   3.23800       14.4163    
   3.23900       14.4160    
   3.24000       14.4158    
   3.24100       14.4155    
   3.24200       14.4152    
   3.24300       14.4149    
   3.24400       14.4146    
   3.24500       14.4144    
   3.24600       14.4141    
   3.24700       14.4138    
   3.24800       14.4135    
   3.24900       14.4132    
   3.25000       14.4130    
   3.25100       14.4127    
   3.25200       14.4124    
   3.25300       14.4121    
   3.25400       14.4118    
   3.25500       14.4116    
   3.25600       14.4113    
   3.25700       14.4110    
   3.25800       14.4107    
   3.25900       14.4104    
   3.26000       14.4102    
   3.26100       14.4099    
   3.26200       14.4096    
   3.26300       14.4093    
   3.26400       14.4091    
   3.26500       14.4088    
   3.26600       14.4085    
   3.26700       14.4082    
   3.26800       14.4080    
   3.26900       14.4077    
   3.27000       14.4074    
   3.27100       14.4071    
   3.27200       14.4069    
   3.27300       14.4066    
   3.27400       14.4063    
   3.27500       14.4060    
   3.27600       14.4058    
   3.27700       14.4055    
   3.27800       14.4052    
   3.27900       14.4050    
   3.28000       14.4047    
   3.28100       14.4044    
   3.28200       14.4041    
   3.28300       14.4039    
   3.28400       14.4036    
   3.28500       14.4033    
   3.28600       14.4031    
   3.28700       14.4028    
   3.28800       14.4025    
   3.28900       14.4023    
   3.29000       14.4020    
   3.29100       14.4017    
   3.29200       14.4015    
   3.29300       14.4012    
   3.29400       14.4009    
   3.29500       14.4007    
   3.29600       14.4004    
   3.29700       14.4001    
   3.29800       14.3999    
   3.29900       14.3996    
   3.30000       14.3993    
   3.30100       14.3991    
   3.30200       14.3988    
   3.30300       14.3985    
   3.30400       14.3983    
   3.30500       14.3980    
   3.30600       14.3977    
   3.30700       14.3975    
   3.30800       14.3972    
   3.30900       14.3969    
   3.31000       14.3967    
   3.31100       14.3964    
   3.31200       14.3962    
   3.31300       14.3959    
   3.31400       14.3956    
   3.31500       14.3954    
   3.31600       14.3951    
   3.31700       14.3948    
   3.31800       14.3946    
   3.31900       14.3943    
   3.32000       14.3941    
   3.32100       14.3938    
   3.32200       14.3935    
   3.32300       14.3933    
   3.32400       14.3930    
   3.32500       14.3928    
   3.32600       14.3925    
   3.32700       14.3923    
   3.32800       14.3920    
   3.32900       14.3917    
   3.33000       14.3915    
   3.33100       14.3912    
   3.33200       14.3910    
   3.33300       14.3907    
   3.33400       14.3905    
   3.33500       14.3902    
   3.33600       14.3899    
   3.33700       14.3897    
   3.33800       14.3894    
   3.33900       14.3892    
   3.34000       14.3889    
   3.34100       14.3887    
   3.34200       14.3884    
   3.34300       14.3882    
   3.34400       14.3879    
   3.34500       14.3876    
   3.34600       14.3874    
   3.34700       14.3871    
   3.34800       14.3869    
   3.34900       14.3866    
   3.35000       14.3864    
   3.35100       14.3861    
   3.35200       14.3859    
   3.35300       14.3856    
   3.35400       14.3854    
   3.35500       14.3851    
   3.35600       14.3849    
   3.35700       14.3846    
   3.35800       14.3844    
   3.35900       14.3841    
   3.36000       14.3839    
   3.36100       14.3836    
   3.36200       14.3834    
   3.36300       14.3831    
   3.36400       14.3829    
   3.36500       14.3826    
   3.36600       14.3824    
   3.36700       14.3821    
   3.36800       14.3819    
   3.36900       14.3816    
   3.37000       14.3814    
   3.37100       14.3812    
   3.37200       14.3809    
   3.37300       14.3807    
   3.37400       14.3804    
   3.37500       14.3802    
   3.37600       14.3799    
   3.37700       14.3797    
   3.37800       14.3794    
   3.37900       14.3792    
   3.38000       14.3789    
   3.38100       14.3787    
   3.38200       14.3785    
   3.38300       14.3782    
   3.38400       14.3780    
   3.38500       14.3777    
   3.38600       14.3775    
   3.38700       14.3772    
   3.38800       14.3770    
   3.38900       14.3768    
   3.39000       14.3765    
   3.39100       14.3763    
   3.39200       14.3760    
   3.39300       14.3758    
   3.39400       14.3755    
   3.39500       14.3753    
   3.39600       14.3751    
   3.39700       14.3748    
   3.39800       14.3746    
   3.39900       14.3743    
   3.40000       14.3741    
   3.40100       14.3739    
   3.40200       14.3736    
   3.40300       14.3734    
   3.40400       14.3732    
   3.40500       14.3729    
   3.40600       14.3727    
   3.40700       14.3724    
   3.40800       14.3722    
   3.40900       14.3720    
   3.41000       14.3717    
   3.41100       14.3715    
   3.41200       14.3713    
   3.41300       14.3710    
   3.41400       14.3708    
   3.41500       14.3705    
   3.41600       14.3703    
   3.41700       14.3701    
   3.41800       14.3698    
   3.41900       14.3696    
   3.42000       14.3694    
   3.42100       14.3691    
   3.42200       14.3689    
   3.42300       14.3687    
   3.42400       14.3684    
   3.42500       14.3682    
   3.42600       14.3680    
   3.42700       14.3677    
   3.42800       14.3675    
   3.42900       14.3673    
   3.43000       14.3670    
   3.43100       14.3668    
   3.43200       14.3666    
   3.43300       14.3664    
   3.43400       14.3661    
   3.43500       14.3659    
   3.43600       14.3657    
   3.43700       14.3654    
   3.43800       14.3652    
   3.43900       14.3650    
   3.44000       14.3647    
   3.44100       14.3645    
   3.44200       14.3643    
   3.44300       14.3641    
   3.44400       14.3638    
   3.44500       14.3636    
   3.44600       14.3634    
   3.44700       14.3631    
   3.44800       14.3629    
   3.44900       14.3627    
   3.45000       14.3625    
   3.45100       14.3622    
   3.45200       14.3620    
   3.45300       14.3618    
   3.45400       14.3616    
   3.45500       14.3613    
   3.45600       14.3611    
   3.45700       14.3609    
   3.45800       14.3607    
   3.45900       14.3604    
   3.46000       14.3602    
   3.46100       14.3600    
   3.46200       14.3598    
   3.46300       14.3595    
   3.46400       14.3593    
   3.46500       14.3591    
   3.46600       14.3589    
   3.46700       14.3586    
   3.46800       14.3584    
   3.46900       14.3582    
   3.47000       14.3580    
   3.47100       14.3577    
   3.47200       14.3575    
   3.47300       14.3573    
   3.47400       14.3571    
   3.47500       14.3569    
   3.47600       14.3566    
   3.47700       14.3564    
   3.47800       14.3562    
   3.47900       14.3560    
   3.48000       14.3558    
   3.48100       14.3555    
   3.48200       14.3553    
   3.48300       14.3551    
   3.48400       14.3549    
   3.48500       14.3547    
   3.48600       14.3544    
   3.48700       14.3542    
   3.48800       14.3540    
   3.48900       14.3538    
   3.49000       14.3536    
   3.49100       14.3534    
   3.49200       14.3531    
   3.49300       14.3529    
   3.49400       14.3527    
   3.49500       14.3525    
   3.49600       14.3523    
   3.49700       14.3521    
   3.49800       14.3518    
   3.49900       14.3516    
   3.50000       14.3514    
   3.50100       14.3512    
   3.50200       14.3510    
   3.50300       14.3508    
   3.50400       14.3505    
   3.50500       14.3503    
   3.50600       14.3501    
   3.50700       14.3499    
   3.50800       14.3497    
   3.50900       14.3495    
   3.51000       14.3493    
   3.51100       14.3490    
   3.51200       14.3488    
   3.51300       14.3486    
   3.51400       14.3484    
   3.51500       14.3482    
   3.51600       14.3480    
   3.51700       14.3478    
   3.51800       14.3476    
   3.51900       14.3474    
   3.52000       14.3471    
   3.52100       14.3469    
   3.52200       14.3467    
   3.52300       14.3465    
   3.52400       14.3463    
   3.52500       14.3461    
   3.52600       14.3459    
   3.52700       14.3457    
   3.52800       14.3455    
   3.52900       14.3453    
   3.53000       14.3450    
   3.53100       14.3448    
   3.53200       14.3446    
   3.53300       14.3444    
   3.53400       14.3442    
   3.53500       14.3440    
   3.53600       14.3438    
   3.53700       14.3436    
   3.53800       14.3434    
   3.53900       14.3432    
   3.54000       14.3430    
   3.54100       14.3428    
   3.54200       14.3426    
   3.54300       14.3424    
   3.54400       14.3421    
   3.54500       14.3419    
   3.54600       14.3417    
   3.54700       14.3415    
   3.54800       14.3413    
   3.54900       14.3411    
   3.55000       14.3409    
   3.55100       14.3407    
   3.55200       14.3405    
   3.55300       14.3403    
   3.55400       14.3401    
   3.55500       14.3399    
   3.55600       14.3397    
   3.55700       14.3395    
   3.55800       14.3393    
   3.55900       14.3391    
   3.56000       14.3389    
   3.56100       14.3387    
   3.56200       14.3385    
   3.56300       14.3383    
   3.56400       14.3381    
   3.56500       14.3379    
   3.56600       14.3377    
   3.56700       14.3375    
   3.56800       14.3373    
   3.56900       14.3371    
   3.57000       14.3369    
   3.57100       14.3367    
   3.57200       14.3365    
   3.57300       14.3363    
   3.57400       14.3361    
   3.57500       14.3359    
   3.57600       14.3357    
   3.57700       14.3355    
   3.57800       14.3353    
   3.57900       14.3351    
   3.58000       14.3349    
   3.58100       14.3347    
   3.58200       14.3345    
   3.58300       14.3343    
   3.58400       14.3341    
   3.58500       14.3339    
   3.58600       14.3337    
   3.58700       14.3335    
   3.58800       14.3333    
   3.58900       14.3331    
   3.59000       14.3329    
   3.59100       14.3327    
   3.59200       14.3325    
   3.59300       14.3323    
   3.59400       14.3321    
   3.59500       14.3319    
   3.59600       14.3317    
   3.59700       14.3315    
   3.59800       14.3314    
   3.59900       14.3312    
   3.60000       14.3310    
   3.60100       14.3308    
   3.60200       14.3306    
   3.60300       14.3304    
   3.60400       14.3302    
   3.60500       14.3300    
   3.60600       14.3298    
   3.60700       14.3296    
   3.60800       14.3294    
   3.60900       14.3292    
   3.61000       14.3290    
   3.61100       14.3288    
   3.61200       14.3287    
   3.61300       14.3285    
   3.61400       14.3283    
   3.61500       14.3281    
   3.61600       14.3279    
   3.61700       14.3277    
   3.61800       14.3275    
   3.61900       14.3273    
   3.62000       14.3271    
   3.62100       14.3269    
   3.62200       14.3267    
   3.62300       14.3266    
   3.62400       14.3264    
   3.62500       14.3262    
   3.62600       14.3260    
   3.62700       14.3258    
   3.62800       14.3256    
   3.62900       14.3254    
   3.63000       14.3252    
   3.63100       14.3251    
   3.63200       14.3249    
   3.63300       14.3247    
   3.63400       14.3245    
   3.63500       14.3243    
   3.63600       14.3241    
   3.63700       14.3239    
   3.63800       14.3237    
   3.63900       14.3236    
   3.64000       14.3234    
   3.64100       14.3232    
   3.64200       14.3230    
   3.64300       14.3228    
   3.64400       14.3226    
   3.64500       14.3224    
   3.64600       14.3223    
   3.64700       14.3221    
   3.64800       14.3219    
   3.64900       14.3217    
   3.65000       14.3215    
   3.65100       14.3213    
   3.65200       14.3212    
   3.65300       14.3210    
   3.65400       14.3208    
   3.65500       14.3206    
   3.65600       14.3204    
   3.65700       14.3202    
   3.65800       14.3201    
   3.65900       14.3199    
   3.66000       14.3197    
   3.66100       14.3195    
   3.66200       14.3193    
   3.66300       14.3191    
   3.66400       14.3190    
   3.66500       14.3188    
   3.66600       14.3186    
   3.66700       14.3184    
   3.66800       14.3182    
   3.66900       14.3181    
   3.67000       14.3179    
   3.67100       14.3177    
   3.67200       14.3175    
   3.67300       14.3173    
   3.67400       14.3172    
   3.67500       14.3170    
   3.67600       14.3168    
   3.67700       14.3166    
   3.67800       14.3164    
   3.67900       14.3163    
   3.68000       14.3161    
   3.68100       14.3159    
   3.68200       14.3157    
   3.68300       14.3156    
   3.68400       14.3154    
   3.68500       14.3152    
   3.68600       14.3150    
   3.68700       14.3148    
   3.68800       14.3147    
   3.68900       14.3145    
   3.69000       14.3143    
   3.69100       14.3141    
   3.69200       14.3140    
   3.69300       14.3138    
   3.69400       14.3136    
   3.69500       14.3134    
   3.69600       14.3133    
   3.69700       14.3131    
   3.69800       14.3129    
   3.69900       14.3127    
   3.70000       14.3126    
   3.70100       14.3124    
   3.70200       14.3122    
   3.70300       14.3120    
   3.70400       14.3119    
   3.70500       14.3117    
   3.70600       14.3115    
   3.70700       14.3113    
   3.70800       14.3112    
   3.70900       14.3110    
   3.71000       14.3108    
   3.71100       14.3107    
   3.71200       14.3105    
   3.71300       14.3103    
   3.71400       14.3101    
   3.71500       14.3100    
   3.71600       14.3098    
   3.71700       14.3096    
   3.71800       14.3095    
   3.71900       14.3093    
   3.72000       14.3091    
   3.72100       14.3089    
   3.72200       14.3088    
   3.72300       14.3086    
   3.72400       14.3084    
   3.72500       14.3083    
   3.72600       14.3081    
   3.72700       14.3079    
   3.72800       14.3077    
   3.72900       14.3076    
   3.73000       14.3074    
   3.73100       14.3072    
   3.73200       14.3071    
   3.73300       14.3069    
   3.73400       14.3067    
   3.73500       14.3066    
   3.73600       14.3064    
   3.73700       14.3062    
   3.73800       14.3061    
   3.73900       14.3059    
   3.74000       14.3057    
   3.74100       14.3056    
   3.74200       14.3054    
   3.74300       14.3052    
   3.74400       14.3051    
   3.74500       14.3049    
   3.74600       14.3047    
   3.74700       14.3046    
   3.74800       14.3044    
   3.74900       14.3042    
   3.75000       14.3041    
   3.75100       14.3039    
   3.75200       14.3037    
   3.75300       14.3036    
   3.75400       14.3034    
   3.75500       14.3032    
   3.75600       14.3031    
   3.75700       14.3029    
   3.75800       14.3027    
   3.75900       14.3026    
   3.76000       14.3024    
   3.76100       14.3023    
   3.76200       14.3021    
   3.76300       14.3019    
   3.76400       14.3018    
   3.76500       14.3016    
   3.76600       14.3014    
   3.76700       14.3013    
   3.76800       14.3011    
   3.76900       14.3009    
   3.77000       14.3008    
   3.77100       14.3006    
   3.77200       14.3005    
   3.77300       14.3003    
   3.77400       14.3001    
   3.77500       14.3000    
   3.77600       14.2998    
   3.77700       14.2997    
   3.77800       14.2995    
   3.77900       14.2993    
   3.78000       14.2992    
   3.78100       14.2990    
   3.78200       14.2989    
   3.78300       14.2987    
   3.78400       14.2985    
   3.78500       14.2984    
   3.78600       14.2982    
   3.78700       14.2981    
   3.78800       14.2979    
   3.78900       14.2977    
   3.79000       14.2976    
   3.79100       14.2974    
   3.79200       14.2973    
   3.79300       14.2971    
   3.79400       14.2969    
   3.79500       14.2968    
   3.79600       14.2966    
   3.79700       14.2965    
   3.79800       14.2963    
   3.79900       14.2962    
   3.80000       14.2960    
   3.80100       14.2958    
   3.80200       14.2957    
   3.80300       14.2955    
   3.80400       14.2954    
   3.80500       14.2952    
   3.80600       14.2951    
   3.80700       14.2949    
   3.80800       14.2947    
   3.80900       14.2946    
   3.81000       14.2944    
   3.81100       14.2943    
   3.81200       14.2941    
   3.81300       14.2940    
   3.81400       14.2938    
   3.81500       14.2937    
   3.81600       14.2935    
   3.81700       14.2933    
   3.81800       14.2932    
   3.81900       14.2930    
   3.82000       14.2929    
   3.82100       14.2927    
   3.82200       14.2926    
   3.82300       14.2924    
   3.82400       14.2923    
   3.82500       14.2921    
   3.82600       14.2920    
   3.82700       14.2918    
   3.82800       14.2917    
   3.82900       14.2915    
   3.83000       14.2914    
   3.83100       14.2912    
   3.83200       14.2911    
   3.83300       14.2909    
   3.83400       14.2907    
   3.83500       14.2906    
   3.83600       14.2904    
   3.83700       14.2903    
   3.83800       14.2901    
   3.83900       14.2900    
   3.84000       14.2898    
   3.84100       14.2897    
   3.84200       14.2895    
   3.84300       14.2894    
   3.84400       14.2892    
   3.84500       14.2891    
   3.84600       14.2889    
   3.84700       14.2888    
   3.84800       14.2886    
   3.84900       14.2885    
   3.85000       14.2883    
   3.85100       14.2882    
   3.85200       14.2880    
   3.85300       14.2879    
   3.85400       14.2877    
   3.85500       14.2876    
   3.85600       14.2875    
   3.85700       14.2873    
   3.85800       14.2872    
   3.85900       14.2870    
   3.86000       14.2869    
   3.86100       14.2867    
   3.86200       14.2866    
   3.86300       14.2864    
   3.86400       14.2863    
   3.86500       14.2861    
   3.86600       14.2860    
   3.86700       14.2858    
   3.86800       14.2857    
   3.86900       14.2855    
   3.87000       14.2854    
   3.87100       14.2852    
   3.87200       14.2851    
   3.87300       14.2850    
   3.87400       14.2848    
   3.87500       14.2847    
   3.87600       14.2845    
   3.87700       14.2844    
   3.87800       14.2842    
   3.87900       14.2841    
   3.88000       14.2839    
   3.88100       14.2838    
   3.88200       14.2837    
   3.88300       14.2835    
   3.88400       14.2834    
   3.88500       14.2832    
   3.88600       14.2831    
   3.88700       14.2829    
   3.88800       14.2828    
   3.88900       14.2826    
   3.89000       14.2825    
   3.89100       14.2824    
   3.89200       14.2822    
   3.89300       14.2821    
   3.89400       14.2819    
   3.89500       14.2818    
   3.89600       14.2816    
   3.89700       14.2815    
   3.89800       14.2814    
   3.89900       14.2812    
   3.90000       14.2811    
   3.90100       14.2809    
   3.90200       14.2808    
   3.90300       14.2807    
   3.90400       14.2805    
   3.90500       14.2804    
   3.90600       14.2802    
   3.90700       14.2801    
   3.90800       14.2800    
   3.90900       14.2798    
   3.91000       14.2797    
   3.91100       14.2795    
   3.91200       14.2794    
   3.91300       14.2793    
   3.91400       14.2791    
   3.91500       14.2790    
   3.91600       14.2788    
   3.91700       14.2787    
   3.91800       14.2786    
   3.91900       14.2784    
   3.92000       14.2783    
   3.92100       14.2781    
   3.92200       14.2780    
   3.92300       14.2779    
   3.92400       14.2777    
   3.92500       14.2776    
   3.92600       14.2775    
   3.92700       14.2773    
   3.92800       14.2772    
   3.92900       14.2770    
   3.93000       14.2769    
   3.93100       14.2768    
   3.93200       14.2766    
   3.93300       14.2765    
   3.93400       14.2764    
   3.93500       14.2762    
   3.93600       14.2761    
   3.93700       14.2759    
   3.93800       14.2758    
   3.93900       14.2757    
   3.94000       14.2755    
   3.94100       14.2754    
   3.94200       14.2753    
   3.94300       14.2751    
   3.94400       14.2750    
   3.94500       14.2749    
   3.94600       14.2747    
   3.94700       14.2746    
   3.94800       14.2745    
   3.94900       14.2743    
   3.95000       14.2742    
   3.95100       14.2741    
   3.95200       14.2739    
   3.95300       14.2738    
   3.95400       14.2737    
   3.95500       14.2735    
   3.95600       14.2734    
   3.95700       14.2733    
   3.95800       14.2731    
   3.95900       14.2730    
   3.96000       14.2729    
   3.96100       14.2727    
   3.96200       14.2726    
   3.96300       14.2725    
   3.96400       14.2723    
   3.96500       14.2722    
   3.96600       14.2721    
   3.96700       14.2719    
   3.96800       14.2718    
   3.96900       14.2717    
   3.97000       14.2715    
   3.97100       14.2714    
   3.97200       14.2713    
   3.97300       14.2711    
   3.97400       14.2710    
   3.97500       14.2709    
   3.97600       14.2707    
   3.97700       14.2706    
   3.97800       14.2705    
   3.97900       14.2704    
   3.98000       14.2702    
   3.98100       14.2701    
   3.98200       14.2700    
   3.98300       14.2698    
   3.98400       14.2697    
   3.98500       14.2696    
   3.98600       14.2694    
   3.98700       14.2693    
   3.98800       14.2692    
   3.98900       14.2691    
   3.99000       14.2689    
   3.99100       14.2688    
   3.99200       14.2687    
   3.99300       14.2685    
   3.99400       14.2684    
   3.99500       14.2683    
   3.99600       14.2682    
   3.99700       14.2680    
   3.99800       14.2679    
   3.99900       14.2678    
   4.00000       14.2676    
   4.00100       14.2675    
   4.00200       14.2674    
   4.00300       14.2673    
   4.00400       14.2671    
   4.00500       14.2670    
   4.00600       14.2669    
   4.00700       14.2668    
   4.00800       14.2666    
   4.00900       14.2665    
   4.01000       14.2664    
   4.01100       14.2663    
   4.01200       14.2661    
   4.01300       14.2660    
   4.01400       14.2659    
   4.01500       14.2658    
   4.01600       14.2656    
   4.01700       14.2655    
   4.01800       14.2654    
   4.01900       14.2653    
   4.02000       14.2651    
   4.02100       14.2650    
   4.02200       14.2649    
   4.02300       14.2648    
   4.02400       14.2646    
   4.02500       14.2645    
   4.02600       14.2644    
   4.02700       14.2643    
   4.02800       14.2641    
   4.02900       14.2640    
   4.03000       14.2639    
   4.03100       14.2638    
   4.03200       14.2636    
   4.03300       14.2635    
   4.03400       14.2634    
   4.03500       14.2633    
   4.03600       14.2631    
   4.03700       14.2630    
   4.03800       14.2629    
   4.03900       14.2628    
   4.04000       14.2627    
   4.04100       14.2625    
   4.04200       14.2624    
   4.04300       14.2623    
   4.04400       14.2622    
   4.04500       14.2620    
   4.04600       14.2619    
   4.04700       14.2618    
   4.04800       14.2617    
   4.04900       14.2616    
   4.05000       14.2614    
   4.05100       14.2613    
   4.05200       14.2612    
   4.05300       14.2611    
   4.05400       14.2610    
   4.05500       14.2608    
   4.05600       14.2607    
   4.05700       14.2606    
   4.05800       14.2605    
   4.05900       14.2604    
   4.06000       14.2602    
   4.06100       14.2601    
   4.06200       14.2600    
   4.06300       14.2599    
   4.06400       14.2598    
   4.06500       14.2596    
   4.06600       14.2595    
   4.06700       14.2594    
   4.06800       14.2593    
   4.06900       14.2592    
   4.07000       14.2590    
   4.07100       14.2589    
   4.07200       14.2588    
   4.07300       14.2587    
   4.07400       14.2586    
   4.07500       14.2585    
   4.07600       14.2583    
   4.07700       14.2582    
   4.07800       14.2581    
   4.07900       14.2580    
   4.08000       14.2579    
   4.08100       14.2578    
   4.08200       14.2576    
   4.08300       14.2575    
   4.08400       14.2574    
   4.08500       14.2573    
   4.08600       14.2572    
   4.08700       14.2570    
   4.08800       14.2569    
   4.08900       14.2568    
   4.09000       14.2567    
   4.09100       14.2566    
   4.09200       14.2565    
   4.09300       14.2564    
   4.09400       14.2562    
   4.09500       14.2561    
   4.09600       14.2560    
   4.09700       14.2559    
   4.09800       14.2558    
   4.09900       14.2557    
   4.10000       14.2555    
   4.10100       14.2554    
   4.10200       14.2553    
   4.10300       14.2552    
   4.10400       14.2551    
   4.10500       14.2550    
   4.10600       14.2549    
   4.10700       14.2547    
   4.10800       14.2546    
   4.10900       14.2545    
   4.11000       14.2544    
   4.11100       14.2543    
   4.11200       14.2542    
   4.11300       14.2541    
   4.11400       14.2540    
   4.11500       14.2538    
   4.11600       14.2537    
   4.11700       14.2536    
   4.11800       14.2535    
   4.11900       14.2534    
   4.12000       14.2533    
   4.12100       14.2532    
   4.12200       14.2530    
   4.12300       14.2529    
   4.12400       14.2528    
   4.12500       14.2527    
   4.12600       14.2526    
   4.12700       14.2525    
   4.12800       14.2524    
   4.12900       14.2523    
   4.13000       14.2522    
   4.13100       14.2520    
   4.13200       14.2519    
   4.13300       14.2518    
   4.13400       14.2517    
   4.13500       14.2516    
   4.13600       14.2515    
   4.13700       14.2514    
   4.13800       14.2513    
   4.13900       14.2512    
   4.14000       14.2510    
   4.14100       14.2509    
   4.14200       14.2508    
   4.14300       14.2507    
   4.14400       14.2506    
   4.14500       14.2505    
   4.14600       14.2504    
   4.14700       14.2503    
   4.14800       14.2502    
   4.14900       14.2501    
   4.15000       14.2500    
   4.15100       14.2498    
   4.15200       14.2497    
   4.15300       14.2496    
   4.15400       14.2495    
   4.15500       14.2494    
   4.15600       14.2493    
   4.15700       14.2492    
   4.15800       14.2491    
   4.15900       14.2490    
   4.16000       14.2489    
   4.16100       14.2488    
   4.16200       14.2487    
   4.16300       14.2485    
   4.16400       14.2484    
   4.16500       14.2483    
   4.16600       14.2482    
   4.16700       14.2481    
   4.16800       14.2480    
   4.16900       14.2479    
   4.17000       14.2478    
   4.17100       14.2477    
   4.17200       14.2476    
   4.17300       14.2475    
   4.17400       14.2474    
   4.17500       14.2473    
   4.17600       14.2472    
   4.17700       14.2471    
   4.17800       14.2469    
   4.17900       14.2468    
   4.18000       14.2467    
   4.18100       14.2466    
   4.18200       14.2465    
   4.18300       14.2464    
   4.18400       14.2463    
   4.18500       14.2462    
   4.18600       14.2461    
   4.18700       14.2460    
   4.18800       14.2459    
   4.18900       14.2458    
   4.19000       14.2457    
   4.19100       14.2456    
   4.19200       14.2455    
   4.19300       14.2454    
   4.19400       14.2453    
   4.19500       14.2452    
   4.19600       14.2451    
   4.19700       14.2450    
   4.19800       14.2448    
   4.19900       14.2447    
   4.20000       14.2446    
   4.20100       14.2445    
   4.20200       14.2444    
   4.20300       14.2443    
   4.20400       14.2442    
   4.20500       14.2441    
   4.20600       14.2440    
   4.20700       14.2439    
   4.20800       14.2438    
   4.20900       14.2437    
   4.21000       14.2436    
   4.21100       14.2435    
   4.21200       14.2434    
   4.21300       14.2433    
   4.21400       14.2432    
   4.21500       14.2431    
   4.21600       14.2430    
   4.21700       14.2429    
   4.21800       14.2428    
   4.21900       14.2427    
   4.22000       14.2426    
   4.22100       14.2425    
   4.22200       14.2424    
   4.22300       14.2423    
   4.22400       14.2422    
   4.22500       14.2421    
   4.22600       14.2420    
   4.22700       14.2419    
   4.22800       14.2418    
   4.22900       14.2417    
   4.23000       14.2416    
   4.23100       14.2415    
   4.23200       14.2414    
   4.23300       14.2413    
   4.23400       14.2412    
   4.23500       14.2411    
   4.23600       14.2410    
   4.23700       14.2409    
   4.23800       14.2408    
   4.23900       14.2407    
   4.24000       14.2406    
   4.24100       14.2405    
   4.24200       14.2404    
   4.24300       14.2403    
   4.24400       14.2402    
   4.24500       14.2401    
   4.24600       14.2400    
   4.24700       14.2399    
   4.24800       14.2398    
   4.24900       14.2397    
   4.25000       14.2396    
   4.25100       14.2395    
   4.25200       14.2394    
   4.25300       14.2393    
   4.25400       14.2392    
   4.25500       14.2391    
   4.25600       14.2390    
   4.25700       14.2389    
   4.25800       14.2388    
   4.25900       14.2387    
   4.26000       14.2386    
   4.26100       14.2385    
   4.26200       14.2384    
   4.26300       14.2383    
   4.26400       14.2382    
   4.26500       14.2381    
   4.26600       14.2380    
   4.26700       14.2379    
   4.26800       14.2378    
   4.26900       14.2377    
   4.27000       14.2377    
   4.27100       14.2376    
   4.27200       14.2375    
   4.27300       14.2374    
   4.27400       14.2373    
   4.27500       14.2372    
   4.27600       14.2371    
   4.27700       14.2370    
   4.27800       14.2369    
   4.27900       14.2368    
   4.28000       14.2367    
   4.28100       14.2366    
   4.28200       14.2365    
   4.28300       14.2364    
   4.28400       14.2363    
   4.28500       14.2362    
   4.28600       14.2361    
   4.28700       14.2360    
   4.28800       14.2359    
   4.28900       14.2358    
   4.29000       14.2357    
   4.29100       14.2357    
   4.29200       14.2356    
   4.29300       14.2355    
   4.29400       14.2354    
   4.29500       14.2353    
   4.29600       14.2352    
   4.29700       14.2351    
   4.29800       14.2350    
   4.29900       14.2349    
   4.30000       14.2348    
   4.30100       14.2347    
   4.30200       14.2346    
   4.30300       14.2345    
   4.30400       14.2344    
   4.30500       14.2343    
   4.30600       14.2343    
   4.30700       14.2342    
   4.30800       14.2341    
   4.30900       14.2340    
   4.31000       14.2339    
   4.31100       14.2338    
   4.31200       14.2337    
   4.31300       14.2336    
   4.31400       14.2335    
   4.31500       14.2334    
   4.31600       14.2333    
   4.31700       14.2332    
   4.31800       14.2331    
   4.31900       14.2331    
   4.32000       14.2330    
   4.32100       14.2329    
   4.32200       14.2328    
   4.32300       14.2327    
   4.32400       14.2326    
   4.32500       14.2325    
   4.32600       14.2324    
   4.32700       14.2323    
   4.32800       14.2322    
   4.32900       14.2321    
   4.33000       14.2321    
   4.33100       14.2320    
   4.33200       14.2319    
   4.33300       14.2318    
   4.33400       14.2317    
   4.33500       14.2316    
   4.33600       14.2315    
   4.33700       14.2314    
   4.33800       14.2313    
   4.33900       14.2312    
   4.34000       14.2312    
   4.34100       14.2311    
   4.34200       14.2310    
   4.34300       14.2309    
   4.34400       14.2308    
   4.34500       14.2307    
   4.34600       14.2306    
   4.34700       14.2305    
   4.34800       14.2304    
   4.34900       14.2303    
   4.35000       14.2303    
   4.35100       14.2302    
   4.35200       14.2301    
   4.35300       14.2300    
   4.35400       14.2299    
   4.35500       14.2298    
   4.35600       14.2297    
   4.35700       14.2296    
   4.35800       14.2296    
   4.35900       14.2295    
   4.36000       14.2294    
   4.36100       14.2293    
   4.36200       14.2292    
   4.36300       14.2291    
   4.36400       14.2290    
   4.36500       14.2289    
   4.36600       14.2289    
   4.36700       14.2288    
   4.36800       14.2287    
   4.36900       14.2286    
   4.37000       14.2285    
   4.37100       14.2284    
   4.37200       14.2283    
   4.37300       14.2282    
   4.37400       14.2282    
   4.37500       14.2281    
   4.37600       14.2280    
   4.37700       14.2279    
   4.37800       14.2278    
   4.37900       14.2277    
   4.38000       14.2276    
   4.38100       14.2276    
   4.38200       14.2275    
   4.38300       14.2274    
   4.38400       14.2273    
   4.38500       14.2272    
   4.38600       14.2271    
   4.38700       14.2270    
   4.38800       14.2270    
   4.38900       14.2269    
   4.39000       14.2268    
   4.39100       14.2267    
   4.39200       14.2266    
   4.39300       14.2265    
   4.39400       14.2264    
   4.39500       14.2264    
   4.39600       14.2263    
   4.39700       14.2262    
   4.39800       14.2261    
   4.39900       14.2260    
   4.40000       14.2259    
   4.40100       14.2259    
   4.40200       14.2258    
   4.40300       14.2257    
   4.40400       14.2256    
   4.40500       14.2255    
   4.40600       14.2254    
   4.40700       14.2254    
   4.40800       14.2253    
   4.40900       14.2252    
   4.41000       14.2251    
   4.41100       14.2250    
   4.41200       14.2249    
   4.41300       14.2248    
   4.41400       14.2248    
   4.41500       14.2247    
   4.41600       14.2246    
   4.41700       14.2245    
   4.41800       14.2244    
   4.41900       14.2244    
   4.42000       14.2243    
   4.42100       14.2242    
   4.42200       14.2241    
   4.42300       14.2240    
   4.42400       14.2239    
   4.42500       14.2239    
   4.42600       14.2238    
   4.42700       14.2237    
   4.42800       14.2236    
   4.42900       14.2235    
   4.43000       14.2234    
   4.43100       14.2234    
   4.43200       14.2233    
   4.43300       14.2232    
   4.43400       14.2231    
   4.43500       14.2230    
   4.43600       14.2230    
   4.43700       14.2229    
   4.43800       14.2228    
   4.43900       14.2227    
   4.44000       14.2226    
   4.44100       14.2226    
   4.44200       14.2225    
   4.44300       14.2224    
   4.44400       14.2223    
   4.44500       14.2222    
   4.44600       14.2222    
   4.44700       14.2221    
   4.44800       14.2220    
   4.44900       14.2219    
   4.45000       14.2218    
   4.45100       14.2218    
   4.45200       14.2217    
   4.45300       14.2216    
   4.45400       14.2215    
   4.45500       14.2214    
   4.45600       14.2214    
   4.45700       14.2213    
   4.45800       14.2212    
   4.45900       14.2211    
   4.46000       14.2210    
   4.46100       14.2210    
   4.46200       14.2209    
   4.46300       14.2208    
   4.46400       14.2207    
   4.46500       14.2206    
   4.46600       14.2206    
   4.46700       14.2205    
   4.46800       14.2204    
   4.46900       14.2203    
   4.47000       14.2202    
   4.47100       14.2202    
   4.47200       14.2201    
   4.47300       14.2200    
   4.47400       14.2199    
   4.47500       14.2199    
   4.47600       14.2198    
   4.47700       14.2197    
   4.47800       14.2196    
   4.47900       14.2195    
   4.48000       14.2195    
   4.48100       14.2194    
   4.48200       14.2193    
   4.48300       14.2192    
   4.48400       14.2192    
   4.48500       14.2191    
   4.48600       14.2190    
   4.48700       14.2189    
   4.48800       14.2188    
   4.48900       14.2188    
   4.49000       14.2187    
   4.49100       14.2186    
   4.49200       14.2185    
   4.49300       14.2185    
   4.49400       14.2184    
   4.49500       14.2183    
   4.49600       14.2182    
   4.49700       14.2182    
   4.49800       14.2181    
   4.49900       14.2180    
   4.50000       14.2179    
   4.50100       14.2179    
   4.50200       14.2178    
   4.50300       14.2177    
   4.50400       14.2176    
   4.50500       14.2175    
   4.50600       14.2175    
   4.50700       14.2174    
   4.50800       14.2173    
   4.50900       14.2172    
   4.51000       14.2172    
   4.51100       14.2171    
   4.51200       14.2170    
   4.51300       14.2169    
   4.51400       14.2169    
   4.51500       14.2168    
   4.51600       14.2167    
   4.51700       14.2166    
   4.51800       14.2166    
   4.51900       14.2165    
   4.52000       14.2164    
   4.52100       14.2163    
   4.52200       14.2163    
   4.52300       14.2162    
   4.52400       14.2161    
   4.52500       14.2161    
   4.52600       14.2160    
   4.52700       14.2159    
   4.52800       14.2158    
   4.52900       14.2158    
   4.53000       14.2157    
   4.53100       14.2156    
   4.53200       14.2155    
   4.53300       14.2155    
   4.53400       14.2154    
   4.53500       14.2153    
   4.53600       14.2152    
   4.53700       14.2152    
   4.53800       14.2151    
   4.53900       14.2150    
   4.54000       14.2149    
   4.54100       14.2149    
   4.54200       14.2148    
   4.54300       14.2147    
   4.54400       14.2147    
   4.54500       14.2146    
   4.54600       14.2145    
   4.54700       14.2144    
   4.54800       14.2144    
   4.54900       14.2143    
   4.55000       14.2142    
   4.55100       14.2141    
   4.55200       14.2141    
   4.55300       14.2140    
   4.55400       14.2139    
   4.55500       14.2139    
   4.55600       14.2138    
   4.55700       14.2137    
   4.55800       14.2136    
   4.55900       14.2136    
   4.56000       14.2135    
   4.56100       14.2134    
   4.56200       14.2134    
   4.56300       14.2133    
   4.56400       14.2132    
   4.56500       14.2131    
   4.56600       14.2131    
   4.56700       14.2130    
   4.56800       14.2129    
   4.56900       14.2129    
   4.57000       14.2128    
   4.57100       14.2127    
   4.57200       14.2126    
   4.57300       14.2126    
   4.57400       14.2125    
   4.57500       14.2124    
   4.57600       14.2124    
   4.57700       14.2123    
   4.57800       14.2122    
   4.57900       14.2122    
   4.58000       14.2121    
   4.58100       14.2120    
   4.58200       14.2119    
   4.58300       14.2119    
   4.58400       14.2118    
   4.58500       14.2117    
   4.58600       14.2117    
   4.58700       14.2116    
   4.58800       14.2115    
   4.58900       14.2115    
   4.59000       14.2114    
   4.59100       14.2113    
   4.59200       14.2112    
   4.59300       14.2112    
   4.59400       14.2111    
   4.59500       14.2110    
   4.59600       14.2110    
   4.59700       14.2109    
   4.59800       14.2108    
   4.59900       14.2108    
   4.60000       14.2107    
   4.60100       14.2106    
   4.60200       14.2106    
   4.60300       14.2105    
   4.60400       14.2104    
   4.60500       14.2104    
   4.60600       14.2103    
   4.60700       14.2102    
   4.60800       14.2101    
   4.60900       14.2101    
   4.61000       14.2100    
   4.61100       14.2099    
   4.61200       14.2099    
   4.61300       14.2098    
   4.61400       14.2097    
   4.61500       14.2097    
   4.61600       14.2096    
   4.61700       14.2095    
   4.61800       14.2095    
   4.61900       14.2094    
   4.62000       14.2093    
   4.62100       14.2093    
   4.62200       14.2092    
   4.62300       14.2091    
   4.62400       14.2091    
   4.62500       14.2090    
   4.62600       14.2089    
   4.62700       14.2089    
   4.62800       14.2088    
   4.62900       14.2087    
   4.63000       14.2087    
   4.63100       14.2086    
   4.63200       14.2085    
   4.63300       14.2085    
   4.63400       14.2084    
   4.63500       14.2083    
   4.63600       14.2083    
   4.63700       14.2082    
   4.63800       14.2081    
   4.63900       14.2081    
   4.64000       14.2080    
   4.64100       14.2079    
   4.64200       14.2079    
   4.64300       14.2078    
   4.64400       14.2077    
   4.64500       14.2077    
   4.64600       14.2076    
   4.64700       14.2075    
   4.64800       14.2075    
   4.64900       14.2074    
   4.65000       14.2073    
   4.65100       14.2073    
   4.65200       14.2072    
   4.65300       14.2071    
   4.65400       14.2071    
   4.65500       14.2070    
   4.65600       14.2069    
   4.65700       14.2069    
   4.65800       14.2068    
   4.65900       14.2068    
   4.66000       14.2067    
   4.66100       14.2066    
   4.66200       14.2066    
   4.66300       14.2065    
   4.66400       14.2064    
   4.66500       14.2064    
   4.66600       14.2063    
   4.66700       14.2062    
   4.66800       14.2062    
   4.66900       14.2061    
   4.67000       14.2060    
   4.67100       14.2060    
   4.67200       14.2059    
   4.67300       14.2059    
   4.67400       14.2058    
   4.67500       14.2057    
   4.67600       14.2057    
   4.67700       14.2056    
   4.67800       14.2055    
   4.67900       14.2055    
   4.68000       14.2054    
   4.68100       14.2053    
   4.68200       14.2053    
   4.68300       14.2052    
   4.68400       14.2052    
   4.68500       14.2051    
   4.68600       14.2050    
   4.68700       14.2050    
   4.68800       14.2049    
   4.68900       14.2048    
   4.69000       14.2048    
   4.69100       14.2047    
   4.69200       14.2046    
   4.69300       14.2046    
   4.69400       14.2045    
   4.69500       14.2045    
   4.69600       14.2044    
   4.69700       14.2043    
   4.69800       14.2043    
   4.69900       14.2042    
   4.70000       14.2042    
   4.70100       14.2041    
   4.70200       14.2040    
   4.70300       14.2040    
   4.70400       14.2039    
   4.70500       14.2038    
   4.70600       14.2038    
   4.70700       14.2037    
   4.70800       14.2037    
   4.70900       14.2036    
   4.71000       14.2035    
   4.71100       14.2035    
   4.71200       14.2034    
   4.71300       14.2033    
   4.71400       14.2033    
   4.71500       14.2032    
   4.71600       14.2032    
   4.71700       14.2031    
   4.71800       14.2030    
   4.71900       14.2030    
   4.72000       14.2029    
   4.72100       14.2029    
   4.72200       14.2028    
   4.72300       14.2027    
   4.72400       14.2027    
   4.72500       14.2026    
   4.72600       14.2026    
   4.72700       14.2025    
   4.72800       14.2024    
   4.72900       14.2024    
   4.73000       14.2023    
   4.73100       14.2023    
   4.73200       14.2022    
   4.73300       14.2021    
   4.73400       14.2021    
   4.73500       14.2020    
   4.73600       14.2020    
   4.73700       14.2019    
   4.73800       14.2018    
   4.73900       14.2018    
   4.74000       14.2017    
   4.74100       14.2017    
   4.74200       14.2016    
   4.74300       14.2015    
   4.74400       14.2015    
   4.74500       14.2014    
   4.74600       14.2014    
   4.74700       14.2013    
   4.74800       14.2012    
   4.74900       14.2012    
   4.75000       14.2011    
   4.75100       14.2011    
   4.75200       14.2010    
   4.75300       14.2009    
   4.75400       14.2009    
   4.75500       14.2008    
   4.75600       14.2008    
   4.75700       14.2007    
   4.75800       14.2006    
   4.75900       14.2006    
   4.76000       14.2005    
   4.76100       14.2005    
   4.76200       14.2004    
   4.76300       14.2004    
   4.76400       14.2003    
   4.76500       14.2002    
   4.76600       14.2002    
   4.76700       14.2001    
   4.76800       14.2001    
   4.76900       14.2000    
   4.77000       14.1999    
   4.77100       14.1999    
   4.77200       14.1998    
   4.77300       14.1998    
   4.77400       14.1997    
   4.77500       14.1997    
   4.77600       14.1996    
   4.77700       14.1995    
   4.77800       14.1995    
   4.77900       14.1994    
   4.78000       14.1994    
   4.78100       14.1993    
   4.78200       14.1993    
   4.78300       14.1992    
   4.78400       14.1991    
   4.78500       14.1991    
   4.78600       14.1990    
   4.78700       14.1990    
   4.78800       14.1989    
   4.78900       14.1989    
   4.79000       14.1988    
   4.79100       14.1987    
   4.79200       14.1987    
   4.79300       14.1986    
   4.79400       14.1986    
   4.79500       14.1985    
   4.79600       14.1985    
   4.79700       14.1984    
   4.79800       14.1983    
   4.79900       14.1983    
   4.80000       14.1982    
   4.80100       14.1982    
   4.80200       14.1981    
   4.80300       14.1981    
   4.80400       14.1980    
   4.80500       14.1979    
   4.80600       14.1979    
   4.80700       14.1978    
   4.80800       14.1978    
   4.80900       14.1977    
   4.81000       14.1977    
   4.81100       14.1976    
   4.81200       14.1976    
   4.81300       14.1975    
   4.81400       14.1974    
   4.81500       14.1974    
   4.81600       14.1973    
   4.81700       14.1973    
   4.81800       14.1972    
   4.81900       14.1972    
   4.82000       14.1971    
   4.82100       14.1971    
   4.82200       14.1970    
   4.82300       14.1969    
   4.82400       14.1969    
   4.82500       14.1968    
   4.82600       14.1968    
   4.82700       14.1967    
   4.82800       14.1967    
   4.82900       14.1966    
   4.83000       14.1966    
   4.83100       14.1965    
   4.83200       14.1965    
   4.83300       14.1964    
   4.83400       14.1963    
   4.83500       14.1963    
   4.83600       14.1962    
   4.83700       14.1962    
   4.83800       14.1961    
   4.83900       14.1961    
   4.84000       14.1960    
   4.84100       14.1960    
   4.84200       14.1959    
   4.84300       14.1959    
   4.84400       14.1958    
   4.84500       14.1957    
   4.84600       14.1957    
   4.84700       14.1956    
   4.84800       14.1956    
   4.84900       14.1955    
   4.85000       14.1955    
   4.85100       14.1954    
   4.85200       14.1954    
   4.85300       14.1953    
   4.85400       14.1953    
   4.85500       14.1952    
   4.85600       14.1952    
   4.85700       14.1951    
   4.85800       14.1951    
   4.85900       14.1950    
   4.86000       14.1949    
   4.86100       14.1949    
   4.86200       14.1948    
   4.86300       14.1948    
   4.86400       14.1947    
   4.86500       14.1947    
   4.86600       14.1946    
   4.86700       14.1946    
   4.86800       14.1945    
   4.86900       14.1945    
   4.87000       14.1944    
   4.87100       14.1944    
   4.87200       14.1943    
   4.87300       14.1943    
   4.87400       14.1942    
   4.87500       14.1942    
   4.87600       14.1941    
   4.87700       14.1941    
   4.87800       14.1940    
   4.87900       14.1939    
   4.88000       14.1939    
   4.88100       14.1938    
   4.88200       14.1938    
   4.88300       14.1937    
   4.88400       14.1937    
   4.88500       14.1936    
   4.88600       14.1936    
   4.88700       14.1935    
   4.88800       14.1935    
   4.88900       14.1934    
   4.89000       14.1934    
   4.89100       14.1933    
   4.89200       14.1933    
   4.89300       14.1932    
   4.89400       14.1932    
   4.89500       14.1931    
   4.89600       14.1931    
   4.89700       14.1930    
   4.89800       14.1930    
   4.89900       14.1929    
   4.90000       14.1929    
   4.90100       14.1928    
   4.90200       14.1928    
   4.90300       14.1927    
   4.90400       14.1927    
   4.90500       14.1926    
   4.90600       14.1926    
   4.90700       14.1925    
   4.90800       14.1925    
   4.90900       14.1924    
   4.91000       14.1924    
   4.91100       14.1923    
   4.91200       14.1923    
   4.91300       14.1922    
   4.91400       14.1922    
   4.91500       14.1921    
   4.91600       14.1921    
   4.91700       14.1920    
   4.91800       14.1920    
   4.91900       14.1919    
   4.92000       14.1919    
   4.92100       14.1918    
   4.92200       14.1918    
   4.92300       14.1917    
   4.92400       14.1917    
   4.92500       14.1916    
   4.92600       14.1916    
   4.92700       14.1915    
   4.92800       14.1915    
   4.92900       14.1914    
   4.93000       14.1914    
   4.93100       14.1913    
   4.93200       14.1913    
   4.93300       14.1912    
   4.93400       14.1912    
   4.93500       14.1911    
   4.93600       14.1911    
   4.93700       14.1910    
   4.93800       14.1910    
   4.93900       14.1909    
   4.94000       14.1909    
   4.94100       14.1908    
   4.94200       14.1908    
   4.94300       14.1907    
   4.94400       14.1907    
   4.94500       14.1906    
   4.94600       14.1906    
   4.94700       14.1905    
   4.94800       14.1905    
   4.94900       14.1904    
   4.95000       14.1904    
   4.95100       14.1903    
   4.95200       14.1903    
   4.95300       14.1902    
   4.95400       14.1902    
   4.95500       14.1901    
   4.95600       14.1901    
   4.95700       14.1900    
   4.95800       14.1900    
   4.95900       14.1899    
   4.96000       14.1899    
   4.96100       14.1898    
   4.96200       14.1898    
   4.96300       14.1897    
   4.96400       14.1897    
   4.96500       14.1896    
   4.96600       14.1896    
   4.96700       14.1896    
   4.96800       14.1895    
   4.96900       14.1895    
   4.97000       14.1894    
   4.97100       14.1894    
   4.97200       14.1893    
   4.97300       14.1893    
   4.97400       14.1892    
   4.97500       14.1892    
   4.97600       14.1891    
   4.97700       14.1891    
   4.97800       14.1890    
   4.97900       14.1890    
   4.98000       14.1889    
   4.98100       14.1889    
   4.98200       14.1888    
   4.98300       14.1888    
   4.98400       14.1887    
   4.98500       14.1887    
   4.98600       14.1887    
   4.98700       14.1886    
   4.98800       14.1886    
   4.98900       14.1885    
   4.99000       14.1885    
   4.99100       14.1884    
   4.99200       14.1884    
   4.99300       14.1883    
   4.99400       14.1883    
   4.99500       14.1882    
   4.99600       14.1882    
   4.99700       14.1881    
   4.99800       14.1881    
   4.99900       14.1880    
   5.00000       14.1880    
   5.00100       14.1880    
   5.00200       14.1879    
   5.00300       14.1879    
   5.00400       14.1878    
   5.00500       14.1878    
   5.00600       14.1877    
   5.00700       14.1877    
   5.00800       14.1876    
   5.00900       14.1876    
   5.01000       14.1875    
   5.01100       14.1875    
   5.01200       14.1874    
   5.01300       14.1874    
   5.01400       14.1874    
   5.01500       14.1873    
   5.01600       14.1873    
   5.01700       14.1872    
   5.01800       14.1872    
   5.01900       14.1871    
   5.02000       14.1871    
   5.02100       14.1870    
   5.02200       14.1870    
   5.02300       14.1869    
   5.02400       14.1869    
   5.02500       14.1869    
   5.02600       14.1868    
   5.02700       14.1868    
   5.02800       14.1867    
   5.02900       14.1867    
   5.03000       14.1866    
   5.03100       14.1866    
   5.03200       14.1865    
   5.03300       14.1865    
   5.03400       14.1865    
   5.03500       14.1864    
   5.03600       14.1864    
   5.03700       14.1863    
   5.03800       14.1863    
   5.03900       14.1862    
   5.04000       14.1862    
   5.04100       14.1861    
   5.04200       14.1861    
   5.04300       14.1860    
   5.04400       14.1860    
   5.04500       14.1860    
   5.04600       14.1859    
   5.04700       14.1859    
   5.04800       14.1858    
   5.04900       14.1858    
   5.05000       14.1857    
   5.05100       14.1857    
   5.05200       14.1857    
   5.05300       14.1856    
   5.05400       14.1856    
   5.05500       14.1855    
   5.05600       14.1855    
   5.05700       14.1854    
   5.05800       14.1854    
   5.05900       14.1853    
   5.06000       14.1853    
   5.06100       14.1853    
   5.06200       14.1852    
   5.06300       14.1852    
   5.06400       14.1851    
   5.06500       14.1851    
   5.06600       14.1850    
   5.06700       14.1850    
   5.06800       14.1850    
   5.06900       14.1849    
   5.07000       14.1849    
   5.07100       14.1848    
   5.07200       14.1848    
   5.07300       14.1847    
   5.07400       14.1847    
   5.07500       14.1846    
   5.07600       14.1846    
   5.07700       14.1846    
   5.07800       14.1845    
   5.07900       14.1845    
   5.08000       14.1844    
   5.08100       14.1844    
   5.08200       14.1843    
   5.08300       14.1843    
   5.08400       14.1843    
   5.08500       14.1842    
   5.08600       14.1842    
   5.08700       14.1841    
   5.08800       14.1841    
   5.08900       14.1840    
   5.09000       14.1840    
   5.09100       14.1840    
   5.09200       14.1839    
   5.09300       14.1839    
   5.09400       14.1838    
   5.09500       14.1838    
   5.09600       14.1838    
   5.09700       14.1837    
   5.09800       14.1837    
   5.09900       14.1836    
   5.10000       14.1836    
   5.10100       14.1835    
   5.10200       14.1835    
   5.10300       14.1835    
   5.10400       14.1834    
   5.10500       14.1834    
   5.10600       14.1833    
   5.10700       14.1833    
   5.10800       14.1832    
   5.10900       14.1832    
   5.11000       14.1832    
   5.11100       14.1831    
   5.11200       14.1831    
   5.11300       14.1830    
   5.11400       14.1830    
   5.11500       14.1830    
   5.11600       14.1829    
   5.11700       14.1829    
   5.11800       14.1828    
   5.11900       14.1828    
   5.12000       14.1828    
   5.12100       14.1827    
   5.12200       14.1827    
   5.12300       14.1826    
   5.12400       14.1826    
   5.12500       14.1825    
   5.12600       14.1825    
   5.12700       14.1825    
   5.12800       14.1824    
   5.12900       14.1824    
   5.13000       14.1823    
   5.13100       14.1823    
   5.13200       14.1823    
   5.13300       14.1822    
   5.13400       14.1822    
   5.13500       14.1821    
   5.13600       14.1821    
   5.13700       14.1821    
   5.13800       14.1820    
   5.13900       14.1820    
   5.14000       14.1819    
   5.14100       14.1819    
   5.14200       14.1819    
   5.14300       14.1818    
   5.14400       14.1818    
   5.14500       14.1817    
   5.14600       14.1817    
   5.14700       14.1817    
   5.14800       14.1816    
   5.14900       14.1816    
   5.15000       14.1815    
   5.15100       14.1815    
   5.15200       14.1814    
   5.15300       14.1814    
   5.15400       14.1814    
   5.15500       14.1813    
   5.15600       14.1813    
   5.15700       14.1812    
   5.15800       14.1812    
   5.15900       14.1812    
   5.16000       14.1811    
   5.16100       14.1811    
   5.16200       14.1811    
   5.16300       14.1810    
   5.16400       14.1810    
   5.16500       14.1809    
   5.16600       14.1809    
   5.16700       14.1809    
   5.16800       14.1808    
   5.16900       14.1808    
   5.17000       14.1807    
   5.17100       14.1807    
   5.17200       14.1807    
   5.17300       14.1806    
   5.17400       14.1806    
   5.17500       14.1805    
   5.17600       14.1805    
   5.17700       14.1805    
   5.17800       14.1804    
   5.17900       14.1804    
   5.18000       14.1803    
   5.18100       14.1803    
   5.18200       14.1803    
   5.18300       14.1802    
   5.18400       14.1802    
   5.18500       14.1801    
   5.18600       14.1801    
   5.18700       14.1801    
   5.18800       14.1800    
   5.18900       14.1800    
   5.19000       14.1800    
   5.19100       14.1799    
   5.19200       14.1799    
   5.19300       14.1798    
   5.19400       14.1798    
   5.19500       14.1798    
   5.19600       14.1797    
   5.19700       14.1797    
   5.19800       14.1796    
   5.19900       14.1796    
   5.20000       14.1796    
   5.20100       14.1795    
   5.20200       14.1795    
   5.20300       14.1795    
   5.20400       14.1794    
   5.20500       14.1794    
   5.20600       14.1793    
   5.20700       14.1793    
   5.20800       14.1793    
   5.20900       14.1792    
   5.21000       14.1792    
   5.21100       14.1792    
   5.21200       14.1791    
   5.21300       14.1791    
   5.21400       14.1790    
   5.21500       14.1790    
   5.21600       14.1790    
   5.21700       14.1789    
   5.21800       14.1789    
   5.21900       14.1788    
   5.22000       14.1788    
   5.22100       14.1788    
   5.22200       14.1787    
   5.22300       14.1787    
   5.22400       14.1787    
   5.22500       14.1786    
   5.22600       14.1786    
   5.22700       14.1786    
   5.22800       14.1785    
   5.22900       14.1785    
   5.23000       14.1784    
   5.23100       14.1784    
   5.23200       14.1784    
   5.23300       14.1783    
   5.23400       14.1783    
   5.23500       14.1783    
   5.23600       14.1782    
   5.23700       14.1782    
   5.23800       14.1781    
   5.23900       14.1781    
   5.24000       14.1781    
   5.24100       14.1780    
   5.24200       14.1780    
   5.24300       14.1780    
   5.24400       14.1779    
   5.24500       14.1779    
   5.24600       14.1778    
   5.24700       14.1778    
   5.24800       14.1778    
   5.24900       14.1777    
   5.25000       14.1777    
   5.25100       14.1777    
   5.25200       14.1776    
   5.25300       14.1776    
   5.25400       14.1776    
   5.25500       14.1775    
   5.25600       14.1775    
   5.25700       14.1774    
   5.25800       14.1774    
   5.25900       14.1774    
   5.26000       14.1773    
   5.26100       14.1773    
   5.26200       14.1773    
   5.26300       14.1772    
   5.26400       14.1772    
   5.26500       14.1772    
   5.26600       14.1771    
   5.26700       14.1771    
   5.26800       14.1770    
   5.26900       14.1770    
   5.27000       14.1770    
   5.27100       14.1769    
   5.27200       14.1769    
   5.27300       14.1769    
   5.27400       14.1768    
   5.27500       14.1768    
   5.27600       14.1768    
   5.27700       14.1767    
   5.27800       14.1767    
   5.27900       14.1767    
   5.28000       14.1766    
   5.28100       14.1766    
   5.28200       14.1765    
   5.28300       14.1765    
   5.28400       14.1765    
   5.28500       14.1764    
   5.28600       14.1764    
   5.28700       14.1764    
   5.28800       14.1763    
   5.28900       14.1763    
   5.29000       14.1763    
   5.29100       14.1762    
   5.29200       14.1762    
   5.29300       14.1762    
   5.29400       14.1761    
   5.29500       14.1761    
   5.29600       14.1761    
   5.29700       14.1760    
   5.29800       14.1760    
   5.29900       14.1760    
   5.30000       14.1759    
   5.30100       14.1759    
   5.30200       14.1758    
   5.30300       14.1758    
   5.30400       14.1758    
   5.30500       14.1757    
   5.30600       14.1757    
   5.30700       14.1757    
   5.30800       14.1756    
   5.30900       14.1756    
   5.31000       14.1756    
   5.31100       14.1755    
   5.31200       14.1755    
   5.31300       14.1755    
   5.31400       14.1754    
   5.31500       14.1754    
   5.31600       14.1754    
   5.31700       14.1753    
   5.31800       14.1753    
   5.31900       14.1753    
   5.32000       14.1752    
   5.32100       14.1752    
   5.32200       14.1752    
   5.32300       14.1751    
   5.32400       14.1751    
   5.32500       14.1751    
   5.32600       14.1750    
   5.32700       14.1750    
   5.32800       14.1750    
   5.32900       14.1749    
   5.33000       14.1749    
   5.33100       14.1749    
   5.33200       14.1748    
   5.33300       14.1748    
   5.33400       14.1748    
   5.33500       14.1747    
   5.33600       14.1747    
   5.33700       14.1746    
   5.33800       14.1746    
   5.33900       14.1746    
   5.34000       14.1745    
   5.34100       14.1745    
   5.34200       14.1745    
   5.34300       14.1744    
   5.34400       14.1744    
   5.34500       14.1744    
   5.34600       14.1743    
   5.34700       14.1743    
   5.34800       14.1743    
   5.34900       14.1742    
   5.35000       14.1742    
   5.35100       14.1742    
   5.35200       14.1741    
   5.35300       14.1741    
   5.35400       14.1741    
   5.35500       14.1740    
   5.35600       14.1740    
   5.35700       14.1740    
   5.35800       14.1739    
   5.35900       14.1739    
   5.36000       14.1739    
   5.36100       14.1739    
   5.36200       14.1738    
   5.36300       14.1738    
   5.36400       14.1738    
   5.36500       14.1737    
   5.36600       14.1737    
   5.36700       14.1737    
   5.36800       14.1736    
   5.36900       14.1736    
   5.37000       14.1736    
   5.37100       14.1735    
   5.37200       14.1735    
   5.37300       14.1735    
   5.37400       14.1734    
   5.37500       14.1734    
   5.37600       14.1734    
   5.37700       14.1733    
   5.37800       14.1733    
   5.37900       14.1733    
   5.38000       14.1732    
   5.38100       14.1732    
   5.38200       14.1732    
   5.38300       14.1731    
   5.38400       14.1731    
   5.38500       14.1731    
   5.38600       14.1730    
   5.38700       14.1730    
   5.38800       14.1730    
   5.38900       14.1729    
   5.39000       14.1729    
   5.39100       14.1729    
   5.39200       14.1728    
   5.39300       14.1728    
   5.39400       14.1728    
   5.39500       14.1727    
   5.39600       14.1727    
   5.39700       14.1727    
   5.39800       14.1727    
   5.39900       14.1726    
   5.40000       14.1726    
   5.40100       14.1726    
   5.40200       14.1725    
   5.40300       14.1725    
   5.40400       14.1725    
   5.40500       14.1724    
   5.40600       14.1724    
   5.40700       14.1724    
   5.40800       14.1723    
   5.40900       14.1723    
   5.41000       14.1723    
   5.41100       14.1722    
   5.41200       14.1722    
   5.41300       14.1722    
   5.41400       14.1721    
   5.41500       14.1721    
   5.41600       14.1721    
   5.41700       14.1721    
   5.41800       14.1720    
   5.41900       14.1720    
   5.42000       14.1720    
   5.42100       14.1719    
   5.42200       14.1719    
   5.42300       14.1719    
   5.42400       14.1718    
   5.42500       14.1718    
   5.42600       14.1718    
   5.42700       14.1717    
   5.42800       14.1717    
   5.42900       14.1717    
   5.43000       14.1716    
   5.43100       14.1716    
   5.43200       14.1716    
   5.43300       14.1716    
   5.43400       14.1715    
   5.43500       14.1715    
   5.43600       14.1715    
   5.43700       14.1714    
   5.43800       14.1714    
   5.43900       14.1714    
   5.44000       14.1713    
   5.44100       14.1713    
   5.44200       14.1713    
   5.44300       14.1712    
   5.44400       14.1712    
   5.44500       14.1712    
   5.44600       14.1712    
   5.44700       14.1711    
   5.44800       14.1711    
   5.44900       14.1711    
   5.45000       14.1710    
   5.45100       14.1710    
   5.45200       14.1710    
   5.45300       14.1709    
   5.45400       14.1709    
   5.45500       14.1709    
   5.45600       14.1709    
   5.45700       14.1708    
   5.45800       14.1708    
   5.45900       14.1708    
   5.46000       14.1707    
   5.46100       14.1707    
   5.46200       14.1707    
   5.46300       14.1706    
   5.46400       14.1706    
   5.46500       14.1706    
   5.46600       14.1706    
   5.46700       14.1705    
   5.46800       14.1705    
   5.46900       14.1705    
   5.47000       14.1704    
   5.47100       14.1704    
   5.47200       14.1704    
   5.47300       14.1703    
   5.47400       14.1703    
   5.47500       14.1703    
   5.47600       14.1703    
   5.47700       14.1702    
   5.47800       14.1702    
   5.47900       14.1702    
   5.48000       14.1701    
   5.48100       14.1701    
   5.48200       14.1701    
   5.48300       14.1700    
   5.48400       14.1700    
   5.48500       14.1700    
   5.48600       14.1700    
   5.48700       14.1699    
   5.48800       14.1699    
   5.48900       14.1699    
   5.49000       14.1698    
   5.49100       14.1698    
   5.49200       14.1698    
   5.49300       14.1698    
   5.49400       14.1697    
   5.49500       14.1697    
   5.49600       14.1697    
   5.49700       14.1696    
   5.49800       14.1696    
   5.49900       14.1696    
   5.50000       14.1696    
   5.50100       14.1695    
   5.50200       14.1695    
   5.50300       14.1695    
   5.50400       14.1694    
   5.50500       14.1694    
   5.50600       14.1694    
   5.50700       14.1693    
   5.50800       14.1693    
   5.50900       14.1693    
   5.51000       14.1693    
   5.51100       14.1692    
   5.51200       14.1692    
   5.51300       14.1692    
   5.51400       14.1691    
   5.51500       14.1691    
   5.51600       14.1691    
   5.51700       14.1691    
   5.51800       14.1690    
   5.51900       14.1690    
   5.52000       14.1690    
   5.52100       14.1689    
   5.52200       14.1689    
   5.52300       14.1689    
   5.52400       14.1689    
   5.52500       14.1688    
   5.52600       14.1688    
   5.52700       14.1688    
   5.52800       14.1687    
   5.52900       14.1687    
   5.53000       14.1687    
   5.53100       14.1687    
   5.53200       14.1686    
   5.53300       14.1686    
   5.53400       14.1686    
   5.53500       14.1686    
   5.53600       14.1685    
   5.53700       14.1685    
   5.53800       14.1685    
   5.53900       14.1684    
   5.54000       14.1684    
   5.54100       14.1684    
   5.54200       14.1684    
   5.54300       14.1683    
   5.54400       14.1683    
   5.54500       14.1683    
   5.54600       14.1682    
   5.54700       14.1682    
   5.54800       14.1682    
   5.54900       14.1682    
   5.55000       14.1681    
   5.55100       14.1681    
   5.55200       14.1681    
   5.55300       14.1680    
   5.55400       14.1680    
   5.55500       14.1680    
   5.55600       14.1680    
   5.55700       14.1679    
   5.55800       14.1679    
   5.55900       14.1679    
   5.56000       14.1679    
   5.56100       14.1678    
   5.56200       14.1678    
   5.56300       14.1678    
   5.56400       14.1677    
   5.56500       14.1677    
   5.56600       14.1677    
   5.56700       14.1677    
   5.56800       14.1676    
   5.56900       14.1676    
   5.57000       14.1676    
   5.57100       14.1676    
   5.57200       14.1675    
   5.57300       14.1675    
   5.57400       14.1675    
   5.57500       14.1674    
   5.57600       14.1674    
   5.57700       14.1674    
   5.57800       14.1674    
   5.57900       14.1673    
   5.58000       14.1673    
   5.58100       14.1673    
   5.58200       14.1673    
   5.58300       14.1672    
   5.58400       14.1672    
   5.58500       14.1672    
   5.58600       14.1672    
   5.58700       14.1671    
   5.58800       14.1671    
   5.58900       14.1671    
   5.59000       14.1670    
   5.59100       14.1670    
   5.59200       14.1670    
   5.59300       14.1670    
   5.59400       14.1669    
   5.59500       14.1669    
   5.59600       14.1669    
   5.59700       14.1669    
   5.59800       14.1668    
   5.59900       14.1668    
   5.60000       14.1668    
   5.60100       14.1667    
   5.60200       14.1667    
   5.60300       14.1667    
   5.60400       14.1667    
   5.60500       14.1666    
   5.60600       14.1666    
   5.60700       14.1666    
   5.60800       14.1666    
   5.60900       14.1665    
   5.61000       14.1665    
   5.61100       14.1665    
   5.61200       14.1665    
   5.61300       14.1664    
   5.61400       14.1664    
   5.61500       14.1664    
   5.61600       14.1664    
   5.61700       14.1663    
   5.61800       14.1663    
   5.61900       14.1663    
   5.62000       14.1663    
   5.62100       14.1662    
   5.62200       14.1662    
   5.62300       14.1662    
   5.62400       14.1661    
   5.62500       14.1661    
   5.62600       14.1661    
   5.62700       14.1661    
   5.62800       14.1660    
   5.62900       14.1660    
   5.63000       14.1660    
   5.63100       14.1660    
   5.63200       14.1659    
   5.63300       14.1659    
   5.63400       14.1659    
   5.63500       14.1659    
   5.63600       14.1658    
   5.63700       14.1658    
   5.63800       14.1658    
   5.63900       14.1658    
   5.64000       14.1657    
   5.64100       14.1657    
   5.64200       14.1657    
   5.64300       14.1657    
   5.64400       14.1656    
   5.64500       14.1656    
   5.64600       14.1656    
   5.64700       14.1656    
   5.64800       14.1655    
   5.64900       14.1655    
   5.65000       14.1655    
   5.65100       14.1655    
   5.65200       14.1654    
   5.65300       14.1654    
   5.65400       14.1654    
   5.65500       14.1654    
   5.65600       14.1653    
   5.65700       14.1653    
   5.65800       14.1653    
   5.65900       14.1653    
   5.66000       14.1652    
   5.66100       14.1652    
   5.66200       14.1652    
   5.66300       14.1652    
   5.66400       14.1651    
   5.66500       14.1651    
   5.66600       14.1651    
   5.66700       14.1651    
   5.66800       14.1650    
   5.66900       14.1650    
   5.67000       14.1650    
   5.67100       14.1650    
   5.67200       14.1649    
   5.67300       14.1649    
   5.67400       14.1649    
   5.67500       14.1649    
   5.67600       14.1648    
   5.67700       14.1648    
   5.67800       14.1648    
   5.67900       14.1648    
   5.68000       14.1647    
   5.68100       14.1647    
   5.68200       14.1647    
   5.68300       14.1647    
   5.68400       14.1646    
   5.68500       14.1646    
   5.68600       14.1646    
   5.68700       14.1646    
   5.68800       14.1645    
   5.68900       14.1645    
   5.69000       14.1645    
   5.69100       14.1645    
   5.69200       14.1644    
   5.69300       14.1644    
   5.69400       14.1644    
   5.69500       14.1644    
   5.69600       14.1643    
   5.69700       14.1643    
   5.69800       14.1643    
   5.69900       14.1643    
   5.70000       14.1642    
   5.70100       14.1642    
   5.70200       14.1642    
   5.70300       14.1642    
   5.70400       14.1641    
   5.70500       14.1641    
   5.70600       14.1641    
   5.70700       14.1641    
   5.70800       14.1640    
   5.70900       14.1640    
   5.71000       14.1640    
   5.71100       14.1640    
   5.71200       14.1639    
   5.71300       14.1639    
   5.71400       14.1639    
   5.71500       14.1639    
   5.71600       14.1639    
   5.71700       14.1638    
   5.71800       14.1638    
   5.71900       14.1638    
   5.72000       14.1638    
   5.72100       14.1637    
   5.72200       14.1637    
   5.72300       14.1637    
   5.72400       14.1637    
   5.72500       14.1636    
   5.72600       14.1636    
   5.72700       14.1636    
   5.72800       14.1636    
   5.72900       14.1635    
   5.73000       14.1635    
   5.73100       14.1635    
   5.73200       14.1635    
   5.73300       14.1634    
   5.73400       14.1634    
   5.73500       14.1634    
   5.73600       14.1634    
   5.73700       14.1634    
   5.73800       14.1633    
   5.73900       14.1633    
   5.74000       14.1633    
   5.74100       14.1633    
   5.74200       14.1632    
   5.74300       14.1632    
   5.74400       14.1632    
   5.74500       14.1632    
   5.74600       14.1631    
   5.74700       14.1631    
   5.74800       14.1631    
   5.74900       14.1631    
   5.75000       14.1630    
   5.75100       14.1630    
   5.75200       14.1630    
   5.75300       14.1630    
   5.75400       14.1630    
   5.75500       14.1629    
   5.75600       14.1629    
   5.75700       14.1629    
   5.75800       14.1629    
   5.75900       14.1628    
   5.76000       14.1628    
   5.76100       14.1628    
   5.76200       14.1628    
   5.76300       14.1627    
   5.76400       14.1627    
   5.76500       14.1627    
   5.76600       14.1627    
   5.76700       14.1627    
   5.76800       14.1626    
   5.76900       14.1626    
   5.77000       14.1626    
   5.77100       14.1626    
   5.77200       14.1625    
   5.77300       14.1625    
   5.77400       14.1625    
   5.77500       14.1625    
   5.77600       14.1624    
   5.77700       14.1624    
   5.77800       14.1624    
   5.77900       14.1624    
   5.78000       14.1624    
   5.78100       14.1623    
   5.78200       14.1623    
   5.78300       14.1623    
   5.78400       14.1623    
   5.78500       14.1622    
   5.78600       14.1622    
   5.78700       14.1622    
   5.78800       14.1622    
   5.78900       14.1622    
   5.79000       14.1621    
   5.79100       14.1621    
   5.79200       14.1621    
   5.79300       14.1621    
   5.79400       14.1620    
   5.79500       14.1620    
   5.79600       14.1620    
   5.79700       14.1620    
   5.79800       14.1620    
   5.79900       14.1619    
   5.80000       14.1619    
   5.80100       14.1619    
   5.80200       14.1619    
   5.80300       14.1618    
   5.80400       14.1618    
   5.80500       14.1618    
   5.80600       14.1618    
   5.80700       14.1618    
   5.80800       14.1617    
   5.80900       14.1617    
   5.81000       14.1617    
   5.81100       14.1617    
   5.81200       14.1616    
   5.81300       14.1616    
   5.81400       14.1616    
   5.81500       14.1616    
   5.81600       14.1616    
   5.81700       14.1615    
   5.81800       14.1615    
   5.81900       14.1615    
   5.82000       14.1615    
   5.82100       14.1614    
   5.82200       14.1614    
   5.82300       14.1614    
   5.82400       14.1614    
   5.82500       14.1614    
   5.82600       14.1613    
   5.82700       14.1613    
   5.82800       14.1613    
   5.82900       14.1613    
   5.83000       14.1612    
   5.83100       14.1612    
   5.83200       14.1612    
   5.83300       14.1612    
   5.83400       14.1612    
   5.83500       14.1611    
   5.83600       14.1611    
   5.83700       14.1611    
   5.83800       14.1611    
   5.83900       14.1611    
   5.84000       14.1610    
   5.84100       14.1610    
   5.84200       14.1610    
   5.84300       14.1610    
   5.84400       14.1609    
   5.84500       14.1609    
   5.84600       14.1609    
   5.84700       14.1609    
   5.84800       14.1609    
   5.84900       14.1608    
   5.85000       14.1608    
   5.85100       14.1608    
   5.85200       14.1608    
   5.85300       14.1608    
   5.85400       14.1607    
   5.85500       14.1607    
   5.85600       14.1607    
   5.85700       14.1607    
   5.85800       14.1606    
   5.85900       14.1606    
   5.86000       14.1606    
   5.86100       14.1606    
   5.86200       14.1606    
   5.86300       14.1605    
   5.86400       14.1605    
   5.86500       14.1605    
   5.86600       14.1605    
   5.86700       14.1605    
   5.86800       14.1604    
   5.86900       14.1604    
   5.87000       14.1604    
   5.87100       14.1604    
   5.87200       14.1604    
   5.87300       14.1603    
   5.87400       14.1603    
   5.87500       14.1603    
   5.87600       14.1603    
   5.87700       14.1602    
   5.87800       14.1602    
   5.87900       14.1602    
   5.88000       14.1602    
   5.88100       14.1602    
   5.88200       14.1601    
   5.88300       14.1601    
   5.88400       14.1601    
   5.88500       14.1601    
   5.88600       14.1601    
   5.88700       14.1600    
   5.88800       14.1600    
   5.88900       14.1600    
   5.89000       14.1600    
   5.89100       14.1600    
   5.89200       14.1599    
   5.89300       14.1599    
   5.89400       14.1599    
   5.89500       14.1599    
   5.89600       14.1599    
   5.89700       14.1598    
   5.89800       14.1598    
   5.89900       14.1598    
   5.90000       14.1598    
   5.90100       14.1598    
   5.90200       14.1597    
   5.90300       14.1597    
   5.90400       14.1597    
   5.90500       14.1597    
   5.90600       14.1596    
   5.90700       14.1596    
   5.90800       14.1596    
   5.90900       14.1596    
   5.91000       14.1596    
   5.91100       14.1595    
   5.91200       14.1595    
   5.91300       14.1595    
   5.91400       14.1595    
   5.91500       14.1595    
   5.91600       14.1594    
   5.91700       14.1594    
   5.91800       14.1594    
   5.91900       14.1594    
   5.92000       14.1594    
   5.92100       14.1593    
   5.92200       14.1593    
   5.92300       14.1593    
   5.92400       14.1593    
   5.92500       14.1593    
   5.92600       14.1592    
   5.92700       14.1592    
   5.92800       14.1592    
   5.92900       14.1592    
   5.93000       14.1592    
   5.93100       14.1591    
   5.93200       14.1591    
   5.93300       14.1591    
   5.93400       14.1591    
   5.93500       14.1591    
   5.93600       14.1590    
   5.93700       14.1590    
   5.93800       14.1590    
   5.93900       14.1590    
   5.94000       14.1590    
   5.94100       14.1589    
   5.94200       14.1589    
   5.94300       14.1589    
   5.94400       14.1589    
   5.94500       14.1589    
   5.94600       14.1588    
   5.94700       14.1588    
   5.94800       14.1588    
   5.94900       14.1588    
   5.95000       14.1588    
   5.95100       14.1587    
   5.95200       14.1587    
   5.95300       14.1587    
   5.95400       14.1587    
   5.95500       14.1587    
   5.95600       14.1587    
   5.95700       14.1586    
   5.95800       14.1586    
   5.95900       14.1586    
   5.96000       14.1586    
   5.96100       14.1586    
   5.96200       14.1585    
   5.96300       14.1585    
   5.96400       14.1585    
   5.96500       14.1585    
   5.96600       14.1585    
   5.96700       14.1584    
   5.96800       14.1584    
   5.96900       14.1584    
   5.97000       14.1584    
   5.97100       14.1584    
   5.97200       14.1583    
   5.97300       14.1583    
   5.97400       14.1583    
   5.97500       14.1583    
   5.97600       14.1583    
   5.97700       14.1582    
   5.97800       14.1582    
   5.97900       14.1582    
   5.98000       14.1582    
   5.98100       14.1582    
   5.98200       14.1581    
   5.98300       14.1581    
   5.98400       14.1581    
   5.98500       14.1581    
   5.98600       14.1581    
   5.98700       14.1581    
   5.98800       14.1580    
   5.98900       14.1580    
   5.99000       14.1580    
   5.99100       14.1580    
   5.99200       14.1580    
   5.99300       14.1579    
   5.99400       14.1579    
   5.99500       14.1579    
   5.99600       14.1579    
   5.99700       14.1579    
   5.99800       14.1578    
   5.99900       14.1578    
   6.00000       14.1578    
 ]
set(gcf,'unit','centimeters','position',[5,5,18,15]);
% loglog(dt2,c2A2,'o-','MarkerSize',8,'LineWidth',3.0,'Color',[0.1 0.3 0.9]);hold on%u
% loglog(dt2,c2B2,'v-','MarkerSize',6,'LineWidth',2.0,'Color',[0.2 0.7 0.4]);hold on%p
plot(A1(:,1),A1(:,2),'o-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0 0.4470 0.7410]);hold on%p
plot(A10(:,1),A10(:,2),'+-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.8500 0.3250 0.0980]);hold on%p
plot(A100(:,1),A100(:,2),'^-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.9290 0.6940 0.1250]);hold on%p
plot(A1000(:,1),A1000(:,2),'s-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.4660 0.6740 0.1880]);hold on%p
plot(A10000(:,1),A10000(:,2),'d-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.6350 0.0780 0.1840]);hold on%p
%   loglog(x,y32,'-.','LineWidth',1.2,'Color',[0.5 0.3 0.8]); hold on%slope2
 q=legend('BDF1,\Deltat=0.001:C_0=1','BDF1,\Deltat=0.001:C_0=10','BDF1,\Deltat=0.001:C_0=100','BDF1,\Deltat=0.001:C_0=1000','BDF1,\Deltat=0.001:C_0=10000');hold on
grid on;
set(q,'Location','northeast','NumColumns',1,'FontSize',15);
% title('Ex2: \nu=0.01, N_x=N_y=64')
xlabel('time');
ylabel('Total Energy');
% axis([2e-5,5e-2,2e-8,4e-0]);
set(gca,'FontSize',15);
savepng('ex3-energy-1ord-0001.png');



function savepng(filename)
    fig = gcf; 
    fig.PaperPositionMode = 'auto'; 
    fig_pos = fig.PaperPosition; 
    fig.PaperSize = [fig_pos(3) fig_pos(4)];
    print(fig,filename,'-dpng')
end



==> figures/ex4/ex3_energy_1ord_001.m <==
%first order, dt=0.01
A1=[
   0.00000       22.3950    
  1.000000E-02   22.1284    
  2.000000E-02   21.9312    
  3.000000E-02   21.7748    
  4.000000E-02   21.6450    
  5.000000E-02   21.5331    
  6.000000E-02   21.4338    
  7.000000E-02   21.3433    
  8.000000E-02   21.2590    
  9.000000E-02   21.1792    
  0.100000       21.1027    
  0.110000       21.0287    
  0.120000       20.9566    
  0.130000       20.8859    
  0.140000       20.8166    
  0.150000       20.7483    
  0.160000       20.6810    
  0.170000       20.6146    
  0.180000       20.5490    
  0.190000       20.4843    
  0.200000       20.4204    
  0.210000       20.3573    
  0.220000       20.2950    
  0.230000       20.2335    
  0.240000       20.1728    
  0.250000       20.1128    
  0.260000       20.0536    
  0.270000       19.9951    
  0.280000       19.9373    
  0.290000       19.8803    
  0.300000       19.8239    
  0.310000       19.7683    
  0.320000       19.7133    
  0.330000       19.6589    
  0.340000       19.6053    
  0.350000       19.5522    
  0.360000       19.4998    
  0.370000       19.4480    
  0.380000       19.3968    
  0.390000       19.3462    
  0.400000       19.2961    
  0.410000       19.2466    
  0.420000       19.1977    
  0.430000       19.1493    
  0.440000       19.1015    
  0.450000       19.0541    
  0.460000       19.0073    
  0.470000       18.9611    
  0.480000       18.9153    
  0.490000       18.8700    
  0.500000       18.8252    
  0.510000       18.7809    
  0.520000       18.7370    
  0.530000       18.6936    
  0.540000       18.6507    
  0.550000       18.6083    
  0.560000       18.5662    
  0.570000       18.5247    
  0.580000       18.4835    
  0.590000       18.4428    
  0.600000       18.4025    
  0.610000       18.3627    
  0.620000       18.3233    
  0.630000       18.2842    
  0.640000       18.2456    
  0.650000       18.2074    
  0.660000       18.1695    
  0.670000       18.1321    
  0.680000       18.0951    
  0.690000       18.0584    
  0.700000       18.0221    
  0.710000       17.9862    
  0.720000       17.9507    
  0.730000       17.9155    
  0.740000       17.8807    
  0.750000       17.8463    
  0.760000       17.8122    
  0.770000       17.7785    
  0.780000       17.7451    
  0.790000       17.7120    
  0.800000       17.6793    
  0.810000       17.6470    
  0.820000       17.6150    
  0.830000       17.5833    
  0.840000       17.5519    
  0.850000       17.5209    
  0.860000       17.4902    
  0.870000       17.4598    
  0.880000       17.4297    
  0.890000       17.3999    
  0.900000       17.3705    
  0.910000       17.3413    
  0.920000       17.3125    
  0.930000       17.2839    
  0.940000       17.2557    
  0.950000       17.2277    
  0.960000       17.2000    
  0.970000       17.1726    
  0.980000       17.1455    
  0.990000       17.1187    
   1.00000       17.0921    
   1.01000       17.0659    
   1.02000       17.0399    
   1.03000       17.0141    
   1.04000       16.9886    
   1.05000       16.9634    
   1.06000       16.9385    
   1.07000       16.9138    
   1.08000       16.8893    
   1.09000       16.8651    
   1.10000       16.8412    
   1.11000       16.8174    
   1.12000       16.7940    
   1.13000       16.7707    
   1.14000       16.7477    
   1.15000       16.7250    
   1.16000       16.7025    
   1.17000       16.6802    
   1.18000       16.6581    
   1.19000       16.6362    
   1.20000       16.6146    
   1.21000       16.5932    
   1.22000       16.5720    
   1.23000       16.5510    
   1.24000       16.5302    
   1.25000       16.5096    
   1.26000       16.4893    
   1.27000       16.4691    
   1.28000       16.4492    
   1.29000       16.4294    
   1.30000       16.4099    
   1.31000       16.3905    
   1.32000       16.3713    
   1.33000       16.3523    
   1.34000       16.3336    
   1.35000       16.3150    
   1.36000       16.2965    
   1.37000       16.2783    
   1.38000       16.2603    
   1.39000       16.2424    
   1.40000       16.2247    
   1.41000       16.2072    
   1.42000       16.1898    
   1.43000       16.1727    
   1.44000       16.1557    
   1.45000       16.1388    
   1.46000       16.1221    
   1.47000       16.1056    
   1.48000       16.0893    
   1.49000       16.0731    
   1.50000       16.0571    
   1.51000       16.0412    
   1.52000       16.0255    
   1.53000       16.0100    
   1.54000       15.9946    
   1.55000       15.9793    
   1.56000       15.9642    
   1.57000       15.9493    
   1.58000       15.9345    
   1.59000       15.9198    
   1.60000       15.9053    
   1.61000       15.8910    
   1.62000       15.8767    
   1.63000       15.8626    
   1.64000       15.8487    
   1.65000       15.8349    
   1.66000       15.8212    
   1.67000       15.8076    
   1.68000       15.7942    
   1.69000       15.7809    
   1.70000       15.7678    
   1.71000       15.7548    
   1.72000       15.7419    
   1.73000       15.7291    
   1.74000       15.7164    
   1.75000       15.7039    
   1.76000       15.6915    
   1.77000       15.6792    
   1.78000       15.6671    
   1.79000       15.6550    
   1.80000       15.6431    
   1.81000       15.6313    
   1.82000       15.6196    
   1.83000       15.6080    
   1.84000       15.5965    
   1.85000       15.5852    
   1.86000       15.5739    
   1.87000       15.5628    
   1.88000       15.5518    
   1.89000       15.5408    
   1.90000       15.5300    
   1.91000       15.5193    
   1.92000       15.5087    
   1.93000       15.4982    
   1.94000       15.4878    
   1.95000       15.4775    
   1.96000       15.4673    
   1.97000       15.4572    
   1.98000       15.4472    
   1.99000       15.4373    
   2.00000       15.4275    
   2.01000       15.4177    
   2.02000       15.4081    
   2.03000       15.3986    
   2.04000       15.3892    
   2.05000       15.3798    
   2.06000       15.3706    
   2.07000       15.3614    
   2.08000       15.3523    
   2.09000       15.3433    
   2.10000       15.3344    
   2.11000       15.3256    
   2.12000       15.3169    
   2.13000       15.3082    
   2.14000       15.2997    
   2.15000       15.2912    
   2.16000       15.2828    
   2.17000       15.2745    
   2.18000       15.2662    
   2.19000       15.2581    
   2.20000       15.2500    
   2.21000       15.2420    
   2.22000       15.2341    
   2.23000       15.2262    
   2.24000       15.2185    
   2.25000       15.2108    
   2.26000       15.2031    
   2.27000       15.1956    
   2.28000       15.1881    
   2.29000       15.1807    
   2.30000       15.1734    
   2.31000       15.1661    
   2.32000       15.1589    
   2.33000       15.1518    
   2.34000       15.1448    
   2.35000       15.1378    
   2.36000       15.1309    
   2.37000       15.1240    
   2.38000       15.1173    
   2.39000       15.1106    
   2.40000       15.1039    
   2.41000       15.0973    
   2.42000       15.0908    
   2.43000       15.0843    
   2.44000       15.0780    
   2.45000       15.0716    
   2.46000       15.0654    
   2.47000       15.0591    
   2.48000       15.0530    
   2.49000       15.0469    
   2.50000       15.0409    
   2.51000       15.0349    
   2.52000       15.0290    
   2.53000       15.0231    
   2.54000       15.0173    
   2.55000       15.0116    
   2.56000       15.0059    
   2.57000       15.0003    
   2.58000       14.9947    
   2.59000       14.9892    
   2.60000       14.9837    
   2.61000       14.9783    
   2.62000       14.9729    
   2.63000       14.9676    
   2.64000       14.9624    
   2.65000       14.9572    
   2.66000       14.9520    
   2.67000       14.9469    
   2.68000       14.9418    
   2.69000       14.9368    
   2.70000       14.9319    
   2.71000       14.9270    
   2.72000       14.9221    
   2.73000       14.9173    
   2.74000       14.9125    
   2.75000       14.9078    
   2.76000       14.9031    
   2.77000       14.8985    
   2.78000       14.8939    
   2.79000       14.8894    
   2.80000       14.8849    
   2.81000       14.8804    
   2.82000       14.8760    
   2.83000       14.8717    
   2.84000       14.8673    
   2.85000       14.8631    
   2.86000       14.8588    
   2.87000       14.8546    
   2.88000       14.8505    
   2.89000       14.8464    
   2.90000       14.8423    
   2.91000       14.8383    
   2.92000       14.8343    
   2.93000       14.8303    
   2.94000       14.8264    
   2.95000       14.8225    
   2.96000       14.8187    
   2.97000       14.8149    
   2.98000       14.8111    
   2.99000       14.8074    
   3.00000       14.8037    
   3.01000       14.8001    
   3.02000       14.7964    
   3.03000       14.7929    
   3.04000       14.7893    
   3.05000       14.7858    
   3.06000       14.7823    
   3.07000       14.7789    
   3.08000       14.7755    
   3.09000       14.7721    
   3.10000       14.7688    
   3.11000       14.7654    
   3.12000       14.7622    
   3.13000       14.7589    
   3.14000       14.7557    
   3.15000       14.7525    
   3.16000       14.7494    
   3.17000       14.7463    
   3.18000       14.7432    
   3.19000       14.7401    
   3.20000       14.7371    
   3.21000       14.7341    
   3.22000       14.7311    
   3.23000       14.7282    
   3.24000       14.7253    
   3.25000       14.7224    
   3.26000       14.7196    
   3.27000       14.7167    
   3.28000       14.7139    
   3.29000       14.7112    
   3.30000       14.7084    
   3.31000       14.7057    
   3.32000       14.7030    
   3.33000       14.7004    
   3.34000       14.6977    
   3.35000       14.6951    
   3.36000       14.6926    
   3.37000       14.6900    
   3.38000       14.6875    
   3.39000       14.6850    
   3.40000       14.6825    
   3.41000       14.6800    
   3.42000       14.6776    
   3.43000       14.6752    
   3.44000       14.6728    
   3.45000       14.6705    
   3.46000       14.6681    
   3.47000       14.6658    
   3.48000       14.6635    
   3.49000       14.6613    
   3.50000       14.6590    
   3.51000       14.6568    
   3.52000       14.6546    
   3.53000       14.6524    
   3.54000       14.6503    
   3.55000       14.6481    
   3.56000       14.6460    
   3.57000       14.6439    
   3.58000       14.6418    
   3.59000       14.6398    
   3.60000       14.6378    
   3.61000       14.6357    
   3.62000       14.6338    
   3.63000       14.6318    
   3.64000       14.6298    
   3.65000       14.6279    
   3.66000       14.6260    
   3.67000       14.6241    
   3.68000       14.6222    
   3.69000       14.6204    
   3.70000       14.6185    
   3.71000       14.6167    
   3.72000       14.6149    
   3.73000       14.6131    
   3.74000       14.6114    
   3.75000       14.6096    
   3.76000       14.6079    
   3.77000       14.6062    
   3.78000       14.6045    
   3.79000       14.6028    
   3.80000       14.6011    
   3.81000       14.5995    
   3.82000       14.5978    
   3.83000       14.5962    
   3.84000       14.5946    
   3.85000       14.5931    
   3.86000       14.5915    
   3.87000       14.5899    
   3.88000       14.5884    
   3.89000       14.5869    
   3.90000       14.5854    
   3.91000       14.5839    
   3.92000       14.5824    
   3.93000       14.5809    
   3.94000       14.5795    
   3.95000       14.5781    
   3.96000       14.5767    
   3.97000       14.5752    
   3.98000       14.5739    
   3.99000       14.5725    
   4.00000       14.5711    
   4.01000       14.5698    
   4.02000       14.5684    
   4.03000       14.5671    
   4.04000       14.5658    
   4.05000       14.5645    
   4.06000       14.5632    
   4.07000       14.5620    
   4.08000       14.5607    
   4.09000       14.5595    
   4.10000       14.5582    
   4.11000       14.5570    
   4.12000       14.5558    
   4.13000       14.5546    
   4.14000       14.5534    
   4.15000       14.5522    
   4.16000       14.5511    
   4.17000       14.5499    
   4.18000       14.5488    
   4.19000       14.5477    
   4.20000       14.5465    
   4.21000       14.5454    
   4.22000       14.5443    
   4.23000       14.5433    
   4.24000       14.5422    
   4.25000       14.5411    
   4.26000       14.5401    
   4.27000       14.5390    
   4.28000       14.5380    
   4.29000       14.5370    
   4.30000       14.5360    
   4.31000       14.5350    
   4.32000       14.5340    
   4.33000       14.5330    
   4.34000       14.5320    
   4.35000       14.5311    
   4.36000       14.5301    
   4.37000       14.5292    
   4.38000       14.5282    
   4.39000       14.5273    
   4.40000       14.5264    
   4.41000       14.5255    
   4.42000       14.5246    
   4.43000       14.5237    
   4.44000       14.5228    
   4.45000       14.5219    
   4.46000       14.5211    
   4.47000       14.5202    
   4.48000       14.5194    
   4.49000       14.5185    
   4.50000       14.5177    
   4.51000       14.5169    
   4.52000       14.5161    
   4.53000       14.5153    
   4.54000       14.5145    
   4.55000       14.5137    
   4.56000       14.5129    
   4.57000       14.5121    
   4.58000       14.5114    
   4.59000       14.5106    
   4.60000       14.5098    
   4.61000       14.5091    
   4.62000       14.5084    
   4.63000       14.5076    
   4.64000       14.5069    
   4.65000       14.5062    
   4.66000       14.5055    
   4.67000       14.5048    
   4.68000       14.5041    
   4.69000       14.5034    
   4.70000       14.5027    
   4.71000       14.5020    
   4.72000       14.5014    
   4.73000       14.5007    
   4.74000       14.5000    
   4.75000       14.4994    
   4.76000       14.4988    
   4.77000       14.4981    
   4.78000       14.4975    
   4.79000       14.4969    
   4.80000       14.4962    
   4.81000       14.4956    
   4.82000       14.4950    
   4.83000       14.4944    
   4.84000       14.4938    
   4.85000       14.4932    
   4.86000       14.4926    
   4.87000       14.4921    
   4.88000       14.4915    
   4.89000       14.4909    
   4.90000       14.4904    
   4.91000       14.4898    
   4.92000       14.4893    
   4.93000       14.4887    
   4.94000       14.4882    
   4.95000       14.4876    
   4.96000       14.4871    
   4.97000       14.4866    
   4.98000       14.4860    
   4.99000       14.4855    
   5.00000       14.4850    
   5.01000       14.4845    
   5.02000       14.4840    
   5.03000       14.4835    
   5.04000       14.4830    
   5.05000       14.4825    
   5.06000       14.4821    
   5.07000       14.4816    
   5.08000       14.4811    
   5.09000       14.4806    
   5.10000       14.4802    
   5.11000       14.4797    
   5.12000       14.4792    
   5.13000       14.4788    
   5.14000       14.4783    
   5.15000       14.4779    
   5.16000       14.4775    
   5.17000       14.4770    
   5.18000       14.4766    
   5.19000       14.4762    
   5.20000       14.4757    
   5.21000       14.4753    
   5.22000       14.4749    
   5.23000       14.4745    
   5.24000       14.4741    
   5.25000       14.4737    
   5.26000       14.4733    
   5.27000       14.4729    
   5.28000       14.4725    
   5.29000       14.4721    
   5.30000       14.4717    
   5.31000       14.4713    
   5.32000       14.4710    
   5.33000       14.4706    
   5.34000       14.4702    
   5.35000       14.4698    
   5.36000       14.4695    
   5.37000       14.4691    
   5.38000       14.4688    
   5.39000       14.4684    
   5.40000       14.4681    
   5.41000       14.4677    
   5.42000       14.4674    
   5.43000       14.4670    
   5.44000       14.4667    
   5.45000       14.4663    
   5.46000       14.4660    
   5.47000       14.4657    
   5.48000       14.4654    
   5.49000       14.4650    
   5.50000       14.4647    
   5.51000       14.4644    
   5.52000       14.4641    
   5.53000       14.4638    
   5.54000       14.4635    
   5.55000       14.4632    
   5.56000       14.4628    
   5.57000       14.4625    
   5.58000       14.4622    
   5.59000       14.4620    
   5.60000       14.4617    
   5.61000       14.4614    
   5.62000       14.4611    
   5.63000       14.4608    
   5.64000       14.4605    
   5.65000       14.4602    
   5.66000       14.4600    
   5.67000       14.4597    
   5.68000       14.4594    
   5.69000       14.4591    
   5.70000       14.4589    
   5.71000       14.4586    
   5.72000       14.4583    
   5.73000       14.4581    
   5.74000       14.4578    
   5.75000       14.4576    
   5.76000       14.4573    
   5.77000       14.4571    
   5.78000       14.4568    
   5.79000       14.4566    
   5.80000       14.4563    
   5.81000       14.4561    
   5.82000       14.4558    
   5.83000       14.4556    
   5.84000       14.4554    
   5.85000       14.4551    
   5.86000       14.4549    
   5.87000       14.4547    
   5.88000       14.4544    
   5.89000       14.4542    
   5.90000       14.4540    
   5.91000       14.4538    
   5.92000       14.4535    
   5.93000       14.4533    
   5.94000       14.4531    
   5.95000       14.4529    
   5.96000       14.4527    
   5.97000       14.4525    
   5.98000       14.4522    
   5.99000       14.4520    
   6.00000       14.4518    
 ]
 A10=[
   0.00000       22.3950    
  1.000000E-02   22.1285    
  2.000000E-02   21.9312    
  3.000000E-02   21.7749    
  4.000000E-02   21.6451    
  5.000000E-02   21.5332    
  6.000000E-02   21.4339    
  7.000000E-02   21.3434    
  8.000000E-02   21.2591    
  9.000000E-02   21.1794    
  0.100000       21.1029    
  0.110000       21.0289    
  0.120000       20.9567    
  0.130000       20.8861    
  0.140000       20.8167    
  0.150000       20.7484    
  0.160000       20.6811    
  0.170000       20.6147    
  0.180000       20.5491    
  0.190000       20.4844    
  0.200000       20.4205    
  0.210000       20.3574    
  0.220000       20.2951    
  0.230000       20.2336    
  0.240000       20.1729    
  0.250000       20.1129    
  0.260000       20.0537    
  0.270000       19.9952    
  0.280000       19.9374    
  0.290000       19.8804    
  0.300000       19.8241    
  0.310000       19.7684    
  0.320000       19.7134    
  0.330000       19.6591    
  0.340000       19.6055    
  0.350000       19.5524    
  0.360000       19.5000    
  0.370000       19.4482    
  0.380000       19.3970    
  0.390000       19.3464    
  0.400000       19.2963    
  0.410000       19.2468    
  0.420000       19.1979    
  0.430000       19.1495    
  0.440000       19.1017    
  0.450000       19.0543    
  0.460000       19.0075    
  0.470000       18.9612    
  0.480000       18.9154    
  0.490000       18.8701    
  0.500000       18.8253    
  0.510000       18.7810    
  0.520000       18.7371    
  0.530000       18.6937    
  0.540000       18.6508    
  0.550000       18.6083    
  0.560000       18.5663    
  0.570000       18.5247    
  0.580000       18.4835    
  0.590000       18.4428    
  0.600000       18.4025    
  0.610000       18.3626    
  0.620000       18.3232    
  0.630000       18.2841    
  0.640000       18.2455    
  0.650000       18.2072    
  0.660000       18.1694    
  0.670000       18.1319    
  0.680000       18.0949    
  0.690000       18.0582    
  0.700000       18.0219    
  0.710000       17.9860    
  0.720000       17.9504    
  0.730000       17.9153    
  0.740000       17.8805    
  0.750000       17.8460    
  0.760000       17.8119    
  0.770000       17.7782    
  0.780000       17.7448    
  0.790000       17.7118    
  0.800000       17.6791    
  0.810000       17.6467    
  0.820000       17.6147    
  0.830000       17.5830    
  0.840000       17.5516    
  0.850000       17.5206    
  0.860000       17.4899    
  0.870000       17.4595    
  0.880000       17.4294    
  0.890000       17.3996    
  0.900000       17.3701    
  0.910000       17.3410    
  0.920000       17.3121    
  0.930000       17.2835    
  0.940000       17.2553    
  0.950000       17.2273    
  0.960000       17.1996    
  0.970000       17.1722    
  0.980000       17.1451    
  0.990000       17.1182    
   1.00000       17.0916    
   1.01000       17.0653    
   1.02000       17.0393    
   1.03000       17.0135    
   1.04000       16.9880    
   1.05000       16.9628    
   1.06000       16.9378    
   1.07000       16.9131    
   1.08000       16.8886    
   1.09000       16.8644    
   1.10000       16.8404    
   1.11000       16.8166    
   1.12000       16.7931    
   1.13000       16.7699    
   1.14000       16.7468    
   1.15000       16.7240    
   1.16000       16.7015    
   1.17000       16.6791    
   1.18000       16.6570    
   1.19000       16.6352    
   1.20000       16.6135    
   1.21000       16.5920    
   1.22000       16.5708    
   1.23000       16.5498    
   1.24000       16.5290    
   1.25000       16.5084    
   1.26000       16.4880    
   1.27000       16.4678    
   1.28000       16.4478    
   1.29000       16.4280    
   1.30000       16.4084    
   1.31000       16.3890    
   1.32000       16.3698    
   1.33000       16.3508    
   1.34000       16.3320    
   1.35000       16.3134    
   1.36000       16.2949    
   1.37000       16.2766    
   1.38000       16.2586    
   1.39000       16.2407    
   1.40000       16.2229    
   1.41000       16.2054    
   1.42000       16.1880    
   1.43000       16.1708    
   1.44000       16.1537    
   1.45000       16.1369    
   1.46000       16.1202    
   1.47000       16.1036    
   1.48000       16.0872    
   1.49000       16.0710    
   1.50000       16.0550    
   1.51000       16.0391    
   1.52000       16.0233    
   1.53000       16.0077    
   1.54000       15.9923    
   1.55000       15.9770    
   1.56000       15.9619    
   1.57000       15.9469    
   1.58000       15.9321    
   1.59000       15.9174    
   1.60000       15.9028    
   1.61000       15.8884    
   1.62000       15.8741    
   1.63000       15.8600    
   1.64000       15.8460    
   1.65000       15.8322    
   1.66000       15.8184    
   1.67000       15.8049    
   1.68000       15.7914    
   1.69000       15.7781    
   1.70000       15.7649    
   1.71000       15.7518    
   1.72000       15.7389    
   1.73000       15.7261    
   1.74000       15.7134    
   1.75000       15.7008    
   1.76000       15.6884    
   1.77000       15.6761    
   1.78000       15.6639    
   1.79000       15.6518    
   1.80000       15.6398    
   1.81000       15.6280    
   1.82000       15.6162    
   1.83000       15.6046    
   1.84000       15.5931    
   1.85000       15.5817    
   1.86000       15.5704    
   1.87000       15.5592    
   1.88000       15.5482    
   1.89000       15.5372    
   1.90000       15.5264    
   1.91000       15.5156    
   1.92000       15.5050    
   1.93000       15.4944    
   1.94000       15.4840    
   1.95000       15.4736    
   1.96000       15.4634    
   1.97000       15.4533    
   1.98000       15.4432    
   1.99000       15.4333    
   2.00000       15.4234    
   2.01000       15.4137    
   2.02000       15.4040    
   2.03000       15.3944    
   2.04000       15.3850    
   2.05000       15.3756    
   2.06000       15.3663    
   2.07000       15.3571    
   2.08000       15.3480    
   2.09000       15.3390    
   2.10000       15.3300    
   2.11000       15.3212    
   2.12000       15.3124    
   2.13000       15.3038    
   2.14000       15.2952    
   2.15000       15.2866    
   2.16000       15.2782    
   2.17000       15.2699    
   2.18000       15.2616    
   2.19000       15.2534    
   2.20000       15.2453    
   2.21000       15.2373    
   2.22000       15.2293    
   2.23000       15.2215    
   2.24000       15.2137    
   2.25000       15.2060    
   2.26000       15.1983    
   2.27000       15.1907    
   2.28000       15.1832    
   2.29000       15.1758    
   2.30000       15.1685    
   2.31000       15.1612    
   2.32000       15.1540    
   2.33000       15.1468    
   2.34000       15.1398    
   2.35000       15.1328    
   2.36000       15.1258    
   2.37000       15.1190    
   2.38000       15.1122    
   2.39000       15.1054    
   2.40000       15.0988    
   2.41000       15.0922    
   2.42000       15.0856    
   2.43000       15.0792    
   2.44000       15.0728    
   2.45000       15.0664    
   2.46000       15.0601    
   2.47000       15.0539    
   2.48000       15.0477    
   2.49000       15.0416    
   2.50000       15.0356    
   2.51000       15.0296    
   2.52000       15.0237    
   2.53000       15.0178    
   2.54000       15.0120    
   2.55000       15.0062    
   2.56000       15.0005    
   2.57000       14.9949    
   2.58000       14.9893    
   2.59000       14.9838    
   2.60000       14.9783    
   2.61000       14.9729    
   2.62000       14.9675    
   2.63000       14.9622    
   2.64000       14.9569    
   2.65000       14.9517    
   2.66000       14.9466    
   2.67000       14.9415    
   2.68000       14.9364    
   2.69000       14.9314    
   2.70000       14.9264    
   2.71000       14.9215    
   2.72000       14.9167    
   2.73000       14.9118    
   2.74000       14.9071    
   2.75000       14.9023    
   2.76000       14.8977    
   2.77000       14.8930    
   2.78000       14.8885    
   2.79000       14.8839    
   2.80000       14.8794    
   2.81000       14.8750    
   2.82000       14.8706    
   2.83000       14.8662    
   2.84000       14.8619    
   2.85000       14.8576    
   2.86000       14.8534    
   2.87000       14.8492    
   2.88000       14.8451    
   2.89000       14.8410    
   2.90000       14.8369    
   2.91000       14.8329    
   2.92000       14.8289    
   2.93000       14.8249    
   2.94000       14.8210    
   2.95000       14.8172    
   2.96000       14.8133    
   2.97000       14.8095    
   2.98000       14.8058    
   2.99000       14.8021    
   3.00000       14.7984    
   3.01000       14.7948    
   3.02000       14.7912    
   3.03000       14.7876    
   3.04000       14.7841    
   3.05000       14.7806    
   3.06000       14.7771    
   3.07000       14.7737    
   3.08000       14.7703    
   3.09000       14.7669    
   3.10000       14.7636    
   3.11000       14.7603    
   3.12000       14.7570    
   3.13000       14.7538    
   3.14000       14.7506    
   3.15000       14.7474    
   3.16000       14.7443    
   3.17000       14.7412    
   3.18000       14.7381    
   3.19000       14.7351    
   3.20000       14.7321    
   3.21000       14.7291    
   3.22000       14.7262    
   3.23000       14.7233    
   3.24000       14.7204    
   3.25000       14.7175    
   3.26000       14.7147    
   3.27000       14.7119    
   3.28000       14.7091    
   3.29000       14.7064    
   3.30000       14.7036    
   3.31000       14.7009    
   3.32000       14.6983    
   3.33000       14.6956    
   3.34000       14.6930    
   3.35000       14.6904    
   3.36000       14.6879    
   3.37000       14.6854    
   3.38000       14.6829    
   3.39000       14.6804    
   3.40000       14.6779    
   3.41000       14.6755    
   3.42000       14.6731    
   3.43000       14.6707    
   3.44000       14.6683    
   3.45000       14.6660    
   3.46000       14.6637    
   3.47000       14.6614    
   3.48000       14.6591    
   3.49000       14.6569    
   3.50000       14.6547    
   3.51000       14.6525    
   3.52000       14.6503    
   3.53000       14.6482    
   3.54000       14.6460    
   3.55000       14.6439    
   3.56000       14.6418    
   3.57000       14.6398    
   3.58000       14.6377    
   3.59000       14.6357    
   3.60000       14.6337    
   3.61000       14.6317    
   3.62000       14.6297    
   3.63000       14.6278    
   3.64000       14.6259    
   3.65000       14.6240    
   3.66000       14.6221    
   3.67000       14.6202    
   3.68000       14.6184    
   3.69000       14.6165    
   3.70000       14.6147    
   3.71000       14.6129    
   3.72000       14.6112    
   3.73000       14.6094    
   3.74000       14.6077    
   3.75000       14.6060    
   3.76000       14.6043    
   3.77000       14.6026    
   3.78000       14.6009    
   3.79000       14.5992    
   3.80000       14.5976    
   3.81000       14.5960    
   3.82000       14.5944    
   3.83000       14.5928    
   3.84000       14.5912    
   3.85000       14.5897    
   3.86000       14.5881    
   3.87000       14.5866    
   3.88000       14.5851    
   3.89000       14.5836    
   3.90000       14.5822    
   3.91000       14.5807    
   3.92000       14.5792    
   3.93000       14.5778    
   3.94000       14.5764    
   3.95000       14.5750    
   3.96000       14.5736    
   3.97000       14.5722    
   3.98000       14.5709    
   3.99000       14.5695    
   4.00000       14.5682    
   4.01000       14.5669    
   4.02000       14.5656    
   4.03000       14.5643    
   4.04000       14.5630    
   4.05000       14.5617    
   4.06000       14.5605    
   4.07000       14.5592    
   4.08000       14.5580    
   4.09000       14.5568    
   4.10000       14.5556    
   4.11000       14.5544    
   4.12000       14.5532    
   4.13000       14.5520    
   4.14000       14.5509    
   4.15000       14.5497    
   4.16000       14.5486    
   4.17000       14.5475    
   4.18000       14.5463    
   4.19000       14.5452    
   4.20000       14.5442    
   4.21000       14.5431    
   4.22000       14.5420    
   4.23000       14.5410    
   4.24000       14.5399    
   4.25000       14.5389    
   4.26000       14.5379    
   4.27000       14.5368    
   4.28000       14.5358    
   4.29000       14.5348    
   4.30000       14.5339    
   4.31000       14.5329    
   4.32000       14.5319    
   4.33000       14.5310    
   4.34000       14.5300    
   4.35000       14.5291    
   4.36000       14.5281    
   4.37000       14.5272    
   4.38000       14.5263    
   4.39000       14.5254    
   4.40000       14.5245    
   4.41000       14.5236    
   4.42000       14.5228    
   4.43000       14.5219    
   4.44000       14.5211    
   4.45000       14.5202    
   4.46000       14.5194    
   4.47000       14.5185    
   4.48000       14.5177    
   4.49000       14.5169    
   4.50000       14.5161    
   4.51000       14.5153    
   4.52000       14.5145    
   4.53000       14.5137    
   4.54000       14.5130    
   4.55000       14.5122    
   4.56000       14.5114    
   4.57000       14.5107    
   4.58000       14.5099    
   4.59000       14.5092    
   4.60000       14.5085    
   4.61000       14.5077    
   4.62000       14.5070    
   4.63000       14.5063    
   4.64000       14.5056    
   4.65000       14.5049    
   4.66000       14.5042    
   4.67000       14.5036    
   4.68000       14.5029    
   4.69000       14.5022    
   4.70000       14.5015    
   4.71000       14.5009    
   4.72000       14.5002    
   4.73000       14.4996    
   4.74000       14.4990    
   4.75000       14.4983    
   4.76000       14.4977    
   4.77000       14.4971    
   4.78000       14.4965    
   4.79000       14.4959    
   4.80000       14.4953    
   4.81000       14.4947    
   4.82000       14.4941    
   4.83000       14.4935    
   4.84000       14.4929    
   4.85000       14.4924    
   4.86000       14.4918    
   4.87000       14.4912    
   4.88000       14.4907    
   4.89000       14.4901    
   4.90000       14.4896    
   4.91000       14.4891    
   4.92000       14.4885    
   4.93000       14.4880    
   4.94000       14.4875    
   4.95000       14.4870    
   4.96000       14.4864    
   4.97000       14.4859    
   4.98000       14.4854    
   4.99000       14.4849    
   5.00000       14.4844    
   5.01000       14.4839    
   5.02000       14.4835    
   5.03000       14.4830    
   5.04000       14.4825    
   5.05000       14.4820    
   5.06000       14.4816    
   5.07000       14.4811    
   5.08000       14.4806    
   5.09000       14.4802    
   5.10000       14.4797    
   5.11000       14.4793    
   5.12000       14.4789    
   5.13000       14.4784    
   5.14000       14.4780    
   5.15000       14.4776    
   5.16000       14.4771    
   5.17000       14.4767    
   5.18000       14.4763    
   5.19000       14.4759    
   5.20000       14.4755    
   5.21000       14.4751    
   5.22000       14.4747    
   5.23000       14.4743    
   5.24000       14.4739    
   5.25000       14.4735    
   5.26000       14.4731    
   5.27000       14.4727    
   5.28000       14.4723    
   5.29000       14.4720    
   5.30000       14.4716    
   5.31000       14.4712    
   5.32000       14.4709    
   5.33000       14.4705    
   5.34000       14.4701    
   5.35000       14.4698    
   5.36000       14.4694    
   5.37000       14.4691    
   5.38000       14.4687    
   5.39000       14.4684    
   5.40000       14.4681    
   5.41000       14.4677    
   5.42000       14.4674    
   5.43000       14.4671    
   5.44000       14.4667    
   5.45000       14.4664    
   5.46000       14.4661    
   5.47000       14.4658    
   5.48000       14.4655    
   5.49000       14.4652    
   5.50000       14.4648    
   5.51000       14.4645    
   5.52000       14.4642    
   5.53000       14.4639    
   5.54000       14.4636    
   5.55000       14.4633    
   5.56000       14.4630    
   5.57000       14.4628    
   5.58000       14.4625    
   5.59000       14.4622    
   5.60000       14.4619    
   5.61000       14.4616    
   5.62000       14.4613    
   5.63000       14.4611    
   5.64000       14.4608    
   5.65000       14.4605    
   5.66000       14.4603    
   5.67000       14.4600    
   5.68000       14.4597    
   5.69000       14.4595    
   5.70000       14.4592    
   5.71000       14.4589    
   5.72000       14.4587    
   5.73000       14.4584    
   5.74000       14.4582    
   5.75000       14.4579    
   5.76000       14.4577    
   5.77000       14.4575    
   5.78000       14.4572    
   5.79000       14.4570    
   5.80000       14.4567    
   5.81000       14.4565    
   5.82000       14.4563    
   5.83000       14.4560    
   5.84000       14.4558    
   5.85000       14.4556    
   5.86000       14.4554    
   5.87000       14.4551    
   5.88000       14.4549    
   5.89000       14.4547    
   5.90000       14.4545    
   5.91000       14.4543    
   5.92000       14.4540    
   5.93000       14.4538    
   5.94000       14.4536    
   5.95000       14.4534    
   5.96000       14.4532    
   5.97000       14.4530    
   5.98000       14.4528    
   5.99000       14.4526    
   6.00000       14.4524    
 ]
 A100=[
   0.00000       22.3950    
  1.000000E-02   22.1286    
  2.000000E-02   21.9313    
  3.000000E-02   21.7750    
  4.000000E-02   21.6452    
  5.000000E-02   21.5333    
  6.000000E-02   21.4340    
  7.000000E-02   21.3436    
  8.000000E-02   21.2593    
  9.000000E-02   21.1796    
  0.100000       21.1031    
  0.110000       21.0291    
  0.120000       20.9569    
  0.130000       20.8863    
  0.140000       20.8169    
  0.150000       20.7486    
  0.160000       20.6812    
  0.170000       20.6148    
  0.180000       20.5492    
  0.190000       20.4845    
  0.200000       20.4206    
  0.210000       20.3575    
  0.220000       20.2952    
  0.230000       20.2337    
  0.240000       20.1730    
  0.250000       20.1130    
  0.260000       20.0538    
  0.270000       19.9954    
  0.280000       19.9376    
  0.290000       19.8806    
  0.300000       19.8243    
  0.310000       19.7687    
  0.320000       19.7137    
  0.330000       19.6594    
  0.340000       19.6057    
  0.350000       19.5527    
  0.360000       19.5003    
  0.370000       19.4485    
  0.380000       19.3973    
  0.390000       19.3467    
  0.400000       19.2966    
  0.410000       19.2471    
  0.420000       19.1982    
  0.430000       19.1498    
  0.440000       19.1020    
  0.450000       19.0546    
  0.460000       19.0078    
  0.470000       18.9615    
  0.480000       18.9157    
  0.490000       18.8704    
  0.500000       18.8256    
  0.510000       18.7812    
  0.520000       18.7374    
  0.530000       18.6940    
  0.540000       18.6511    
  0.550000       18.6086    
  0.560000       18.5666    
  0.570000       18.5251    
  0.580000       18.4840    
  0.590000       18.4434    
  0.600000       18.4033    
  0.610000       18.3636    
  0.620000       18.3244    
  0.630000       18.2856    
  0.640000       18.2473    
  0.650000       18.2095    
  0.660000       18.1722    
  0.670000       18.1354    
  0.680000       18.0990    
  0.690000       18.0632    
  0.700000       18.0279    
  0.710000       17.9931    
  0.720000       17.9589    
  0.730000       17.9252    
  0.740000       17.8921    
  0.750000       17.8595    
  0.760000       17.8275    
  0.770000       17.7962    
  0.780000       17.7654    
  0.790000       17.7350    
  0.800000       17.7055    
  0.810000       17.6767    
  0.820000       17.6482    
  0.830000       17.6203    
  0.840000       17.5934    
  0.850000       17.5671    
  0.860000       17.5411    
  0.870000       17.5155    
  0.880000       17.4914    
  0.890000       17.4681    
  0.900000       17.4442    
  0.910000       17.4215    
  0.920000       17.4005    
  0.930000       17.3801    
  0.940000       17.3591    
  0.950000       17.3389    
  0.960000       17.3225    
  0.970000       17.3063    
  0.980000       17.2881    
  0.990000       17.2727    
   1.00000       17.2621    
   1.01000       17.2531    
   1.02000       17.2395    
   1.03000       17.2307    
   1.04000       17.2344    
   1.05000       17.2369    
   1.06000       17.2348    
   1.07000       17.2416    
   1.08000       17.2774    
   1.09000       17.3166    
   1.10000       17.3398    
   1.11000       17.4190    
   1.12000       17.5730    
   1.13000       17.7946    
   1.14000       18.0089    
   1.15000       18.6738    
   1.16000       19.9156    
   1.17000       21.6207    
   1.18000       23.8179    
   1.19000       23.5484    
   1.20000       21.6854    
   1.21000       20.0113    
   1.22000       18.9507    
   1.23000       18.3138    
   1.24000       17.9097    
   1.25000       17.6334    
   1.26000       17.4321    
   1.27000       17.2791    
   1.28000       17.1586    
   1.29000       17.0605    
   1.30000       16.9782    
   1.31000       16.9074    
   1.32000       16.8452    
   1.33000       16.7896    
   1.34000       16.7393    
   1.35000       16.6934    
   1.36000       16.6509    
   1.37000       16.6115    
   1.38000       16.5746    
   1.39000       16.5399    
   1.40000       16.5071    
   1.41000       16.4760    
   1.42000       16.4463    
   1.43000       16.4179    
   1.44000       16.3906    
   1.45000       16.3643    
   1.46000       16.3390    
   1.47000       16.3145    
   1.48000       16.2908    
   1.49000       16.2678    
   1.50000       16.2454    
   1.51000       16.2236    
   1.52000       16.2024    
   1.53000       16.1817    
   1.54000       16.1614    
   1.55000       16.1416    
   1.56000       16.1222    
   1.57000       16.1032    
   1.58000       16.0846    
   1.59000       16.0663    
   1.60000       16.0484    
   1.61000       16.0307    
   1.62000       16.0134    
   1.63000       15.9964    
   1.64000       15.9796    
   1.65000       15.9632    
   1.66000       15.9469    
   1.67000       15.9310    
   1.68000       15.9152    
   1.69000       15.8997    
   1.70000       15.8844    
   1.71000       15.8694    
   1.72000       15.8545    
   1.73000       15.8399    
   1.74000       15.8255    
   1.75000       15.8112    
   1.76000       15.7971    
   1.77000       15.7833    
   1.78000       15.7696    
   1.79000       15.7560    
   1.80000       15.7427    
   1.81000       15.7295    
   1.82000       15.7165    
   1.83000       15.7036    
   1.84000       15.6909    
   1.85000       15.6784    
   1.86000       15.6660    
   1.87000       15.6537    
   1.88000       15.6416    
   1.89000       15.6296    
   1.90000       15.6178    
   1.91000       15.6061    
   1.92000       15.5946    
   1.93000       15.5831    
   1.94000       15.5718    
   1.95000       15.5607    
   1.96000       15.5496    
   1.97000       15.5387    
   1.98000       15.5279    
   1.99000       15.5172    
   2.00000       15.5067    
   2.01000       15.4962    
   2.02000       15.4859    
   2.03000       15.4757    
   2.04000       15.4655    
   2.05000       15.4555    
   2.06000       15.4456    
   2.07000       15.4359    
   2.08000       15.4262    
   2.09000       15.4166    
   2.10000       15.4071    
   2.11000       15.3977    
   2.12000       15.3884    
   2.13000       15.3793    
   2.14000       15.3702    
   2.15000       15.3612    
   2.16000       15.3523    
   2.17000       15.3435    
   2.18000       15.3347    
   2.19000       15.3261    
   2.20000       15.3176    
   2.21000       15.3091    
   2.22000       15.3007    
   2.23000       15.2925    
   2.24000       15.2843    
   2.25000       15.2762    
   2.26000       15.2681    
   2.27000       15.2602    
   2.28000       15.2523    
   2.29000       15.2445    
   2.30000       15.2368    
   2.31000       15.2292    
   2.32000       15.2216    
   2.33000       15.2141    
   2.34000       15.2067    
   2.35000       15.1994    
   2.36000       15.1921    
   2.37000       15.1849    
   2.38000       15.1778    
   2.39000       15.1708    
   2.40000       15.1638    
   2.41000       15.1569    
   2.42000       15.1500    
   2.43000       15.1433    
   2.44000       15.1365    
   2.45000       15.1299    
   2.46000       15.1233    
   2.47000       15.1168    
   2.48000       15.1104    
   2.49000       15.1040    
   2.50000       15.0977    
   2.51000       15.0914    
   2.52000       15.0852    
   2.53000       15.0791    
   2.54000       15.0730    
   2.55000       15.0670    
   2.56000       15.0610    
   2.57000       15.0551    
   2.58000       15.0493    
   2.59000       15.0435    
   2.60000       15.0377    
   2.61000       15.0321    
   2.62000       15.0264    
   2.63000       15.0209    
   2.64000       15.0153    
   2.65000       15.0099    
   2.66000       15.0045    
   2.67000       14.9991    
   2.68000       14.9938    
   2.69000       14.9885    
   2.70000       14.9833    
   2.71000       14.9782    
   2.72000       14.9731    
   2.73000       14.9680    
   2.74000       14.9630    
   2.75000       14.9581    
   2.76000       14.9531    
   2.77000       14.9483    
   2.78000       14.9435    
   2.79000       14.9387    
   2.80000       14.9339    
   2.81000       14.9293    
   2.82000       14.9246    
   2.83000       14.9200    
   2.84000       14.9155    
   2.85000       14.9110    
   2.86000       14.9065    
   2.87000       14.9021    
   2.88000       14.8977    
   2.89000       14.8934    
   2.90000       14.8891    
   2.91000       14.8848    
   2.92000       14.8806    
   2.93000       14.8764    
   2.94000       14.8723    
   2.95000       14.8682    
   2.96000       14.8641    
   2.97000       14.8601    
   2.98000       14.8561    
   2.99000       14.8521    
   3.00000       14.8482    
   3.01000       14.8444    
   3.02000       14.8405    
   3.03000       14.8367    
   3.04000       14.8329    
   3.05000       14.8292    
   3.06000       14.8255    
   3.07000       14.8219    
   3.08000       14.8182    
   3.09000       14.8146    
   3.10000       14.8111    
   3.11000       14.8075    
   3.12000       14.8041    
   3.13000       14.8006    
   3.14000       14.7972    
   3.15000       14.7938    
   3.16000       14.7904    
   3.17000       14.7871    
   3.18000       14.7838    
   3.19000       14.7805    
   3.20000       14.7773    
   3.21000       14.7740    
   3.22000       14.7709    
   3.23000       14.7677    
   3.24000       14.7646    
   3.25000       14.7615    
   3.26000       14.7584    
   3.27000       14.7554    
   3.28000       14.7524    
   3.29000       14.7494    
   3.30000       14.7464    
   3.31000       14.7435    
   3.32000       14.7406    
   3.33000       14.7378    
   3.34000       14.7349    
   3.35000       14.7321    
   3.36000       14.7293    
   3.37000       14.7265    
   3.38000       14.7238    
   3.39000       14.7211    
   3.40000       14.7184    
   3.41000       14.7157    
   3.42000       14.7131    
   3.43000       14.7105    
   3.44000       14.7079    
   3.45000       14.7053    
   3.46000       14.7027    
   3.47000       14.7002    
   3.48000       14.6977    
   3.49000       14.6952    
   3.50000       14.6928    
   3.51000       14.6904    
   3.52000       14.6880    
   3.53000       14.6856    
   3.54000       14.6832    
   3.55000       14.6809    
   3.56000       14.6785    
   3.57000       14.6762    
   3.58000       14.6740    
   3.59000       14.6717    
   3.60000       14.6695    
   3.61000       14.6672    
   3.62000       14.6650    
   3.63000       14.6629    
   3.64000       14.6607    
   3.65000       14.6586    
   3.66000       14.6565    
   3.67000       14.6544    
   3.68000       14.6523    
   3.69000       14.6502    
   3.70000       14.6482    
   3.71000       14.6462    
   3.72000       14.6441    
   3.73000       14.6422    
   3.74000       14.6402    
   3.75000       14.6382    
   3.76000       14.6363    
   3.77000       14.6344    
   3.78000       14.6325    
   3.79000       14.6306    
   3.80000       14.6288    
   3.81000       14.6269    
   3.82000       14.6251    
   3.83000       14.6233    
   3.84000       14.6215    
   3.85000       14.6197    
   3.86000       14.6179    
   3.87000       14.6162    
   3.88000       14.6144    
   3.89000       14.6127    
   3.90000       14.6110    
   3.91000       14.6093    
   3.92000       14.6077    
   3.93000       14.6060    
   3.94000       14.6044    
   3.95000       14.6027    
   3.96000       14.6011    
   3.97000       14.5995    
   3.98000       14.5980    
   3.99000       14.5964    
   4.00000       14.5948    
   4.01000       14.5933    
   4.02000       14.5918    
   4.03000       14.5903    
   4.04000       14.5888    
   4.05000       14.5873    
   4.06000       14.5858    
   4.07000       14.5843    
   4.08000       14.5829    
   4.09000       14.5815    
   4.10000       14.5800    
   4.11000       14.5786    
   4.12000       14.5772    
   4.13000       14.5759    
   4.14000       14.5745    
   4.15000       14.5731    
   4.16000       14.5718    
   4.17000       14.5705    
   4.18000       14.5691    
   4.19000       14.5678    
   4.20000       14.5665    
   4.21000       14.5653    
   4.22000       14.5640    
   4.23000       14.5627    
   4.24000       14.5615    
   4.25000       14.5602    
   4.26000       14.5590    
   4.27000       14.5578    
   4.28000       14.5566    
   4.29000       14.5554    
   4.30000       14.5542    
   4.31000       14.5530    
   4.32000       14.5519    
   4.33000       14.5507    
   4.34000       14.5496    
   4.35000       14.5484    
   4.36000       14.5473    
   4.37000       14.5462    
   4.38000       14.5451    
   4.39000       14.5440    
   4.40000       14.5429    
   4.41000       14.5418    
   4.42000       14.5408    
   4.43000       14.5397    
   4.44000       14.5387    
   4.45000       14.5376    
   4.46000       14.5366    
   4.47000       14.5356    
   4.48000       14.5346    
   4.49000       14.5336    
   4.50000       14.5326    
   4.51000       14.5316    
   4.52000       14.5306    
   4.53000       14.5297    
   4.54000       14.5287    
   4.55000       14.5278    
   4.56000       14.5268    
   4.57000       14.5259    
   4.58000       14.5250    
   4.59000       14.5241    
   4.60000       14.5231    
   4.61000       14.5222    
   4.62000       14.5214    
   4.63000       14.5205    
   4.64000       14.5196    
   4.65000       14.5187    
   4.66000       14.5179    
   4.67000       14.5170    
   4.68000       14.5162    
   4.69000       14.5153    
   4.70000       14.5145    
   4.71000       14.5137    
   4.72000       14.5129    
   4.73000       14.5121    
   4.74000       14.5113    
   4.75000       14.5105    
   4.76000       14.5097    
   4.77000       14.5089    
   4.78000       14.5081    
   4.79000       14.5074    
   4.80000       14.5066    
   4.81000       14.5059    
   4.82000       14.5051    
   4.83000       14.5044    
   4.84000       14.5036    
   4.85000       14.5029    
   4.86000       14.5022    
   4.87000       14.5015    
   4.88000       14.5008    
   4.89000       14.5001    
   4.90000       14.4994    
   4.91000       14.4987    
   4.92000       14.4980    
   4.93000       14.4973    
   4.94000       14.4967    
   4.95000       14.4960    
   4.96000       14.4953    
   4.97000       14.4947    
   4.98000       14.4940    
   4.99000       14.4934    
   5.00000       14.4928    
   5.01000       14.4921    
   5.02000       14.4915    
   5.03000       14.4909    
   5.04000       14.4903    
   5.05000       14.4897    
   5.06000       14.4891    
   5.07000       14.4885    
   5.08000       14.4879    
   5.09000       14.4873    
   5.10000       14.4867    
   5.11000       14.4861    
   5.12000       14.4855    
   5.13000       14.4850    
   5.14000       14.4844    
   5.15000       14.4839    
   5.16000       14.4833    
   5.17000       14.4828    
   5.18000       14.4822    
   5.19000       14.4817    
   5.20000       14.4811    
   5.21000       14.4806    
   5.22000       14.4801    
   5.23000       14.4796    
   5.24000       14.4791    
   5.25000       14.4785    
   5.26000       14.4780    
   5.27000       14.4775    
   5.28000       14.4770    
   5.29000       14.4765    
   5.30000       14.4761    
   5.31000       14.4756    
   5.32000       14.4751    
   5.33000       14.4746    
   5.34000       14.4741    
   5.35000       14.4737    
   5.36000       14.4732    
   5.37000       14.4727    
   5.38000       14.4723    
   5.39000       14.4718    
   5.40000       14.4714    
   5.41000       14.4709    
   5.42000       14.4705    
   5.43000       14.4701    
   5.44000       14.4696    
   5.45000       14.4692    
   5.46000       14.4688    
   5.47000       14.4684    
   5.48000       14.4679    
   5.49000       14.4675    
   5.50000       14.4671    
   5.51000       14.4667    
   5.52000       14.4663    
   5.53000       14.4659    
   5.54000       14.4655    
   5.55000       14.4651    
   5.56000       14.4647    
   5.57000       14.4643    
   5.58000       14.4640    
   5.59000       14.4636    
   5.60000       14.4632    
   5.61000       14.4628    
   5.62000       14.4625    
   5.63000       14.4621    
   5.64000       14.4617    
   5.65000       14.4614    
   5.66000       14.4610    
   5.67000       14.4607    
   5.68000       14.4603    
   5.69000       14.4600    
   5.70000       14.4596    
   5.71000       14.4593    
   5.72000       14.4589    
   5.73000       14.4586    
   5.74000       14.4583    
   5.75000       14.4579    
   5.76000       14.4576    
   5.77000       14.4573    
   5.78000       14.4570    
   5.79000       14.4566    
   5.80000       14.4563    
   5.81000       14.4560    
   5.82000       14.4557    
   5.83000       14.4554    
   5.84000       14.4551    
   5.85000       14.4548    
   5.86000       14.4545    
   5.87000       14.4542    
   5.88000       14.4539    
   5.89000       14.4536    
   5.90000       14.4533    
   5.91000       14.4530    
   5.92000       14.4527    
   5.93000       14.4525    
   5.94000       14.4522    
   5.95000       14.4519    
   5.96000       14.4516    
   5.97000       14.4513    
   5.98000       14.4511    
   5.99000       14.4508    
   6.00000       14.4505    
 ]
 A1000=[
   0.00000       22.3950    
  1.000000E-02   22.1286    
  2.000000E-02   21.9313    
  3.000000E-02   21.7750    
  4.000000E-02   21.6452    
  5.000000E-02   21.5334    
  6.000000E-02   21.4341    
  7.000000E-02   21.3436    
  8.000000E-02   21.2594    
  9.000000E-02   21.1796    
  0.100000       21.1031    
  0.110000       21.0291    
  0.120000       20.9570    
  0.130000       20.8863    
  0.140000       20.8169    
  0.150000       20.7486    
  0.160000       20.6813    
  0.170000       20.6148    
  0.180000       20.5493    
  0.190000       20.4846    
  0.200000       20.4206    
  0.210000       20.3576    
  0.220000       20.2953    
  0.230000       20.2338    
  0.240000       20.1730    
  0.250000       20.1131    
  0.260000       20.0539    
  0.270000       19.9954    
  0.280000       19.9377    
  0.290000       19.8807    
  0.300000       19.8243    
  0.310000       19.7687    
  0.320000       19.7138    
  0.330000       19.6595    
  0.340000       19.6058    
  0.350000       19.5528    
  0.360000       19.5004    
  0.370000       19.4486    
  0.380000       19.3974    
  0.390000       19.3468    
  0.400000       19.2967    
  0.410000       19.2472    
  0.420000       19.1983    
  0.430000       19.1499    
  0.440000       19.1020    
  0.450000       19.0547    
  0.460000       19.0079    
  0.470000       18.9616    
  0.480000       18.9158    
  0.490000       18.8705    
  0.500000       18.8257    
  0.510000       18.7814    
  0.520000       18.7375    
  0.530000       18.6942    
  0.540000       18.6513    
  0.550000       18.6089    
  0.560000       18.5670    
  0.570000       18.5256    
  0.580000       18.4846    
  0.590000       18.4442    
  0.600000       18.4043    
  0.610000       18.3649    
  0.620000       18.3261    
  0.630000       18.2878    
  0.640000       18.2500    
  0.650000       18.2129    
  0.660000       18.1765    
  0.670000       18.1407    
  0.680000       18.1056    
  0.690000       18.0713    
  0.700000       18.0378    
  0.710000       18.0051    
  0.720000       17.9733    
  0.730000       17.9427    
  0.740000       17.9129    
  0.750000       17.8842    
  0.760000       17.8570    
  0.770000       17.8311    
  0.780000       17.8064    
  0.790000       17.7828    
  0.800000       17.7622    
  0.810000       17.7430    
  0.820000       17.7247    
  0.830000       17.7098    
  0.840000       17.6983    
  0.850000       17.6899    
  0.860000       17.6827    
  0.870000       17.6825    
  0.880000       17.6915    
  0.890000       17.7044    
  0.900000       17.7247    
  0.910000       17.7623    
  0.920000       17.8299    
  0.930000       17.9235    
  0.940000       18.0679    
  0.950000       18.2986    
  0.960000       18.8322    
  0.970000       19.8975    
  0.980000       22.6154    
  0.990000       35.5890    
   1.00000       87.7269    
   1.01000       67.1160    
   1.02000       49.2997    
   1.03000       39.0837    
   1.04000       33.0271    
   1.05000       29.2109    
   1.06000       26.6602    
   1.07000       24.8633    
   1.08000       23.5397    
   1.09000       22.5281    
   1.10000       21.7316    
   1.11000       21.0891    
   1.12000       20.5602    
   1.13000       20.1177    
   1.14000       19.7421    
   1.15000       19.4195    
   1.16000       19.1394    
   1.17000       18.8940    
   1.18000       18.6772    
   1.19000       18.4842    
   1.20000       18.3114    
   1.21000       18.1557    
   1.22000       18.0146    
   1.23000       17.8860    
   1.24000       17.7685    
   1.25000       17.6605    
   1.26000       17.5608    
   1.27000       17.4686    
   1.28000       17.3830    
   1.29000       17.3032    
   1.30000       17.2286    
   1.31000       17.1587    
   1.32000       17.0930    
   1.33000       17.0312    
   1.34000       16.9728    
   1.35000       16.9176    
   1.36000       16.8652    
   1.37000       16.8154    
   1.38000       16.7681    
   1.39000       16.7230    
   1.40000       16.6799    
   1.41000       16.6387    
   1.42000       16.5992    
   1.43000       16.5614    
   1.44000       16.5250    
   1.45000       16.4901    
   1.46000       16.4564    
   1.47000       16.4239    
   1.48000       16.3926    
   1.49000       16.3624    
   1.50000       16.3331    
   1.51000       16.3048    
   1.52000       16.2773    
   1.53000       16.2507    
   1.54000       16.2248    
   1.55000       16.1997    
   1.56000       16.1753    
   1.57000       16.1515    
   1.58000       16.1284    
   1.59000       16.1059    
   1.60000       16.0839    
   1.61000       16.0625    
   1.62000       16.0415    
   1.63000       16.0211    
   1.64000       16.0011    
   1.65000       15.9816    
   1.66000       15.9625    
   1.67000       15.9438    
   1.68000       15.9255    
   1.69000       15.9076    
   1.70000       15.8900    
   1.71000       15.8728    
   1.72000       15.8559    
   1.73000       15.8393    
   1.74000       15.8230    
   1.75000       15.8070    
   1.76000       15.7914    
   1.77000       15.7759    
   1.78000       15.7608    
   1.79000       15.7459    
   1.80000       15.7313    
   1.81000       15.7169    
   1.82000       15.7027    
   1.83000       15.6888    
   1.84000       15.6751    
   1.85000       15.6616    
   1.86000       15.6483    
   1.87000       15.6352    
   1.88000       15.6223    
   1.89000       15.6096    
   1.90000       15.5971    
   1.91000       15.5847    
   1.92000       15.5726    
   1.93000       15.5606    
   1.94000       15.5488    
   1.95000       15.5371    
   1.96000       15.5256    
   1.97000       15.5143    
   1.98000       15.5031    
   1.99000       15.4920    
   2.00000       15.4811    
   2.01000       15.4704    
   2.02000       15.4598    
   2.03000       15.4493    
   2.04000       15.4389    
   2.05000       15.4287    
   2.06000       15.4186    
   2.07000       15.4087    
   2.08000       15.3988    
   2.09000       15.3891    
   2.10000       15.3795    
   2.11000       15.3700    
   2.12000       15.3607    
   2.13000       15.3514    
   2.14000       15.3423    
   2.15000       15.3332    
   2.16000       15.3243    
   2.17000       15.3155    
   2.18000       15.3068    
   2.19000       15.2981    
   2.20000       15.2896    
   2.21000       15.2812    
   2.22000       15.2728    
   2.23000       15.2646    
   2.24000       15.2564    
   2.25000       15.2484    
   2.26000       15.2404    
   2.27000       15.2325    
   2.28000       15.2248    
   2.29000       15.2171    
   2.30000       15.2094    
   2.31000       15.2019    
   2.32000       15.1944    
   2.33000       15.1871    
   2.34000       15.1798    
   2.35000       15.1725    
   2.36000       15.1654    
   2.37000       15.1583    
   2.38000       15.1514    
   2.39000       15.1444    
   2.40000       15.1376    
   2.41000       15.1308    
   2.42000       15.1241    
   2.43000       15.1175    
   2.44000       15.1109    
   2.45000       15.1044    
   2.46000       15.0980    
   2.47000       15.0917    
   2.48000       15.0854    
   2.49000       15.0791    
   2.50000       15.0730    
   2.51000       15.0669    
   2.52000       15.0608    
   2.53000       15.0549    
   2.54000       15.0490    
   2.55000       15.0431    
   2.56000       15.0373    
   2.57000       15.0316    
   2.58000       15.0259    
   2.59000       15.0203    
   2.60000       15.0147    
   2.61000       15.0092    
   2.62000       15.0037    
   2.63000       14.9983    
   2.64000       14.9930    
   2.65000       14.9877    
   2.66000       14.9824    
   2.67000       14.9773    
   2.68000       14.9721    
   2.69000       14.9670    
   2.70000       14.9620    
   2.71000       14.9570    
   2.72000       14.9521    
   2.73000       14.9472    
   2.74000       14.9423    
   2.75000       14.9375    
   2.76000       14.9328    
   2.77000       14.9281    
   2.78000       14.9234    
   2.79000       14.9188    
   2.80000       14.9143    
   2.81000       14.9097    
   2.82000       14.9053    
   2.83000       14.9008    
   2.84000       14.8964    
   2.85000       14.8921    
   2.86000       14.8878    
   2.87000       14.8835    
   2.88000       14.8793    
   2.89000       14.8751    
   2.90000       14.8710    
   2.91000       14.8669    
   2.92000       14.8628    
   2.93000       14.8588    
   2.94000       14.8548    
   2.95000       14.8508    
   2.96000       14.8469    
   2.97000       14.8430    
   2.98000       14.8392    
   2.99000       14.8354    
   3.00000       14.8316    
   3.01000       14.8279    
   3.02000       14.8242    
   3.03000       14.8206    
   3.04000       14.8169    
   3.05000       14.8133    
   3.06000       14.8098    
   3.07000       14.8063    
   3.08000       14.8028    
   3.09000       14.7993    
   3.10000       14.7959    
   3.11000       14.7925    
   3.12000       14.7891    
   3.13000       14.7858    
   3.14000       14.7825    
   3.15000       14.7792    
   3.16000       14.7760    
   3.17000       14.7728    
   3.18000       14.7696    
   3.19000       14.7665    
   3.20000       14.7634    
   3.21000       14.7603    
   3.22000       14.7572    
   3.23000       14.7542    
   3.24000       14.7512    
   3.25000       14.7482    
   3.26000       14.7453    
   3.27000       14.7424    
   3.28000       14.7395    
   3.29000       14.7366    
   3.30000       14.7338    
   3.31000       14.7309    
   3.32000       14.7282    
   3.33000       14.7254    
   3.34000       14.7227    
   3.35000       14.7200    
   3.36000       14.7173    
   3.37000       14.7146    
   3.38000       14.7120    
   3.39000       14.7094    
   3.40000       14.7068    
   3.41000       14.7042    
   3.42000       14.7017    
   3.43000       14.6992    
   3.44000       14.6967    
   3.45000       14.6942    
   3.46000       14.6918    
   3.47000       14.6893    
   3.48000       14.6869    
   3.49000       14.6846    
   3.50000       14.6822    
   3.51000       14.6799    
   3.52000       14.6775    
   3.53000       14.6753    
   3.54000       14.6730    
   3.55000       14.6707    
   3.56000       14.6685    
   3.57000       14.6663    
   3.58000       14.6641    
   3.59000       14.6619    
   3.60000       14.6598    
   3.61000       14.6577    
   3.62000       14.6555    
   3.63000       14.6534    
   3.64000       14.6514    
   3.65000       14.6493    
   3.66000       14.6473    
   3.67000       14.6453    
   3.68000       14.6433    
   3.69000       14.6413    
   3.70000       14.6393    
   3.71000       14.6374    
   3.72000       14.6355    
   3.73000       14.6336    
   3.74000       14.6317    
   3.75000       14.6298    
   3.76000       14.6279    
   3.77000       14.6261    
   3.78000       14.6243    
   3.79000       14.6225    
   3.80000       14.6207    
   3.81000       14.6189    
   3.82000       14.6171    
   3.83000       14.6154    
   3.84000       14.6137    
   3.85000       14.6120    
   3.86000       14.6103    
   3.87000       14.6086    
   3.88000       14.6069    
   3.89000       14.6053    
   3.90000       14.6036    
   3.91000       14.6020    
   3.92000       14.6004    
   3.93000       14.5988    
   3.94000       14.5972    
   3.95000       14.5957    
   3.96000       14.5941    
   3.97000       14.5926    
   3.98000       14.5911    
   3.99000       14.5896    
   4.00000       14.5881    
   4.01000       14.5866    
   4.02000       14.5851    
   4.03000       14.5837    
   4.04000       14.5822    
   4.05000       14.5808    
   4.06000       14.5794    
   4.07000       14.5780    
   4.08000       14.5766    
   4.09000       14.5752    
   4.10000       14.5738    
   4.11000       14.5725    
   4.12000       14.5712    
   4.13000       14.5698    
   4.14000       14.5685    
   4.15000       14.5672    
   4.16000       14.5659    
   4.17000       14.5646    
   4.18000       14.5634    
   4.19000       14.5621    
   4.20000       14.5609    
   4.21000       14.5596    
   4.22000       14.5584    
   4.23000       14.5572    
   4.24000       14.5560    
   4.25000       14.5548    
   4.26000       14.5536    
   4.27000       14.5524    
   4.28000       14.5513    
   4.29000       14.5501    
   4.30000       14.5490    
   4.31000       14.5479    
   4.32000       14.5467    
   4.33000       14.5456    
   4.34000       14.5445    
   4.35000       14.5434    
   4.36000       14.5424    
   4.37000       14.5413    
   4.38000       14.5402    
   4.39000       14.5392    
   4.40000       14.5381    
   4.41000       14.5371    
   4.42000       14.5361    
   4.43000       14.5351    
   4.44000       14.5340    
   4.45000       14.5331    
   4.46000       14.5321    
   4.47000       14.5311    
   4.48000       14.5301    
   4.49000       14.5291    
   4.50000       14.5282    
   4.51000       14.5273    
   4.52000       14.5263    
   4.53000       14.5254    
   4.54000       14.5245    
   4.55000       14.5236    
   4.56000       14.5226    
   4.57000       14.5218    
   4.58000       14.5209    
   4.59000       14.5200    
   4.60000       14.5191    
   4.61000       14.5182    
   4.62000       14.5174    
   4.63000       14.5165    
   4.64000       14.5157    
   4.65000       14.5149    
   4.66000       14.5140    
   4.67000       14.5132    
   4.68000       14.5124    
   4.69000       14.5116    
   4.70000       14.5108    
   4.71000       14.5100    
   4.72000       14.5092    
   4.73000       14.5084    
   4.74000       14.5077    
   4.75000       14.5069    
   4.76000       14.5062    
   4.77000       14.5054    
   4.78000       14.5047    
   4.79000       14.5039    
   4.80000       14.5032    
   4.81000       14.5025    
   4.82000       14.5018    
   4.83000       14.5010    
   4.84000       14.5003    
   4.85000       14.4996    
   4.86000       14.4989    
   4.87000       14.4983    
   4.88000       14.4976    
   4.89000       14.4969    
   4.90000       14.4962    
   4.91000       14.4956    
   4.92000       14.4949    
   4.93000       14.4943    
   4.94000       14.4936    
   4.95000       14.4930    
   4.96000       14.4923    
   4.97000       14.4917    
   4.98000       14.4911    
   4.99000       14.4905    
   5.00000       14.4899    
   5.01000       14.4893    
   5.02000       14.4886    
   5.03000       14.4881    
   5.04000       14.4875    
   5.05000       14.4869    
   5.06000       14.4863    
   5.07000       14.4857    
   5.08000       14.4851    
   5.09000       14.4846    
   5.10000       14.4840    
   5.11000       14.4835    
   5.12000       14.4829    
   5.13000       14.4824    
   5.14000       14.4818    
   5.15000       14.4813    
   5.16000       14.4808    
   5.17000       14.4802    
   5.18000       14.4797    
   5.19000       14.4792    
   5.20000       14.4787    
   5.21000       14.4782    
   5.22000       14.4777    
   5.23000       14.4772    
   5.24000       14.4767    
   5.25000       14.4762    
   5.26000       14.4757    
   5.27000       14.4752    
   5.28000       14.4747    
   5.29000       14.4742    
   5.30000       14.4738    
   5.31000       14.4733    
   5.32000       14.4728    
   5.33000       14.4724    
   5.34000       14.4719    
   5.35000       14.4715    
   5.36000       14.4710    
   5.37000       14.4706    
   5.38000       14.4702    
   5.39000       14.4697    
   5.40000       14.4693    
   5.41000       14.4689    
   5.42000       14.4684    
   5.43000       14.4680    
   5.44000       14.4676    
   5.45000       14.4672    
   5.46000       14.4668    
   5.47000       14.4664    
   5.48000       14.4660    
   5.49000       14.4656    
   5.50000       14.4652    
   5.51000       14.4648    
   5.52000       14.4644    
   5.53000       14.4640    
   5.54000       14.4636    
   5.55000       14.4632    
   5.56000       14.4629    
   5.57000       14.4625    
   5.58000       14.4621    
   5.59000       14.4618    
   5.60000       14.4614    
   5.61000       14.4610    
   5.62000       14.4607    
   5.63000       14.4603    
   5.64000       14.4600    
   5.65000       14.4596    
   5.66000       14.4593    
   5.67000       14.4589    
   5.68000       14.4586    
   5.69000       14.4583    
   5.70000       14.4579    
   5.71000       14.4576    
   5.72000       14.4573    
   5.73000       14.4570    
   5.74000       14.4566    
   5.75000       14.4563    
   5.76000       14.4560    
   5.77000       14.4557    
   5.78000       14.4554    
   5.79000       14.4551    
   5.80000       14.4548    
   5.81000       14.4545    
   5.82000       14.4542    
   5.83000       14.4539    
   5.84000       14.4536    
   5.85000       14.4533    
   5.86000       14.4530    
   5.87000       14.4527    
   5.88000       14.4524    
   5.89000       14.4521    
   5.90000       14.4519    
   5.91000       14.4516    
   5.92000       14.4513    
   5.93000       14.4510    
   5.94000       14.4508    
   5.95000       14.4505    
   5.96000       14.4502    
   5.97000       14.4500    
   5.98000       14.4497    
   5.99000       14.4495    
   6.00000       14.4492    
 ]
 A10000=[
   0.00000       22.3950    
  1.000000E-02   22.1286    
  2.000000E-02   21.9313    
  3.000000E-02   21.7750    
  4.000000E-02   21.6452    
  5.000000E-02   21.5334    
  6.000000E-02   21.4341    
  7.000000E-02   21.3436    
  8.000000E-02   21.2594    
  9.000000E-02   21.1796    
  0.100000       21.1031    
  0.110000       21.0291    
  0.120000       20.9570    
  0.130000       20.8863    
  0.140000       20.8169    
  0.150000       20.7486    
  0.160000       20.6813    
  0.170000       20.6148    
  0.180000       20.5493    
  0.190000       20.4846    
  0.200000       20.4207    
  0.210000       20.3576    
  0.220000       20.2953    
  0.230000       20.2338    
  0.240000       20.1730    
  0.250000       20.1131    
  0.260000       20.0539    
  0.270000       19.9954    
  0.280000       19.9377    
  0.290000       19.8807    
  0.300000       19.8244    
  0.310000       19.7687    
  0.320000       19.7138    
  0.330000       19.6595    
  0.340000       19.6058    
  0.350000       19.5528    
  0.360000       19.5004    
  0.370000       19.4486    
  0.380000       19.3974    
  0.390000       19.3468    
  0.400000       19.2967    
  0.410000       19.2472    
  0.420000       19.1983    
  0.430000       19.1499    
  0.440000       19.1020    
  0.450000       19.0547    
  0.460000       19.0079    
  0.470000       18.9616    
  0.480000       18.9158    
  0.490000       18.8705    
  0.500000       18.8257    
  0.510000       18.7814    
  0.520000       18.7375    
  0.530000       18.6942    
  0.540000       18.6513    
  0.550000       18.6089    
  0.560000       18.5671    
  0.570000       18.5256    
  0.580000       18.4847    
  0.590000       18.4444    
  0.600000       18.4045    
  0.610000       18.3651    
  0.620000       18.3264    
  0.630000       18.2881    
  0.640000       18.2505    
  0.650000       18.2135    
  0.660000       18.1773    
  0.670000       18.1416    
  0.680000       18.1068    
  0.690000       18.0728    
  0.700000       18.0396    
  0.710000       18.0073    
  0.720000       17.9760    
  0.730000       17.9461    
  0.740000       17.9169    
  0.750000       17.8891    
  0.760000       17.8628    
  0.770000       17.8381    
  0.780000       17.8147    
  0.790000       17.7928    
  0.800000       17.7743    
  0.810000       17.7573    
  0.820000       17.7417    
  0.830000       17.7303    
  0.840000       17.7229    
  0.850000       17.7199    
  0.860000       17.7184    
  0.870000       17.7275    
  0.880000       17.7480    
  0.890000       17.7764    
  0.900000       17.8180    
  0.910000       17.8858    
  0.920000       18.0114    
  0.930000       18.1895    
  0.940000       18.5053    
  0.950000       19.1197    
  0.960000       20.7134    
  0.970000       25.4419    
  0.980000       67.4490    
  0.990000       501.742    
   1.00000       371.870    
   1.01000       248.315    
   1.02000       180.355    
   1.03000       139.328    
   1.04000       112.540    
   1.05000       93.9692    
   1.06000       80.4878    
   1.07000       70.3437    
   1.08000       62.4898    
   1.09000       56.2663    
   1.10000       51.2393    
   1.11000       47.1127    
   1.12000       43.6782    
   1.13000       40.7855    
   1.14000       38.3237    
   1.15000       36.2093    
   1.16000       34.3784    
   1.17000       32.7814    
   1.18000       31.3792    
   1.19000       30.1407    
   1.20000       29.0409    
   1.21000       28.0593    
   1.22000       27.1794    
   1.23000       26.3873    
   1.24000       25.6715    
   1.25000       25.0222    
   1.26000       24.4315    
   1.27000       23.8923    
   1.28000       23.3988    
   1.29000       22.9458    
   1.30000       22.5290    
   1.31000       22.1446    
   1.32000       21.7892    
   1.33000       21.4601    
   1.34000       21.1546    
   1.35000       20.8705    
   1.36000       20.6059    
   1.37000       20.3590    
   1.38000       20.1282    
   1.39000       19.9122    
   1.40000       19.7097    
   1.41000       19.5195    
   1.42000       19.3408    
   1.43000       19.1726    
   1.44000       19.0141    
   1.45000       18.8644    
   1.46000       18.7231    
   1.47000       18.5894    
   1.48000       18.4629    
   1.49000       18.3429    
   1.50000       18.2291    
   1.51000       18.1210    
   1.52000       18.0183    
   1.53000       17.9205    
   1.54000       17.8273    
   1.55000       17.7386    
   1.56000       17.6539    
   1.57000       17.5730    
   1.58000       17.4957    
   1.59000       17.4217    
   1.60000       17.3509    
   1.61000       17.2831    
   1.62000       17.2181    
   1.63000       17.1557    
   1.64000       17.0958    
   1.65000       17.0383    
   1.66000       16.9829    
   1.67000       16.9297    
   1.68000       16.8784    
   1.69000       16.8290    
   1.70000       16.7814    
   1.71000       16.7355    
   1.72000       16.6912    
   1.73000       16.6483    
   1.74000       16.6070    
   1.75000       16.5669    
   1.76000       16.5282    
   1.77000       16.4908    
   1.78000       16.4545    
   1.79000       16.4193    
   1.80000       16.3852    
   1.81000       16.3521    
   1.82000       16.3200    
   1.83000       16.2888    
   1.84000       16.2585    
   1.85000       16.2291    
   1.86000       16.2005    
   1.87000       16.1726    
   1.88000       16.1455    
   1.89000       16.1192    
   1.90000       16.0935    
   1.91000       16.0684    
   1.92000       16.0440    
   1.93000       16.0202    
   1.94000       15.9970    
   1.95000       15.9743    
   1.96000       15.9522    
   1.97000       15.9306    
   1.98000       15.9095    
   1.99000       15.8889    
   2.00000       15.8687    
   2.01000       15.8490    
   2.02000       15.8297    
   2.03000       15.8108    
   2.04000       15.7924    
   2.05000       15.7743    
   2.06000       15.7566    
   2.07000       15.7392    
   2.08000       15.7222    
   2.09000       15.7056    
   2.10000       15.6892    
   2.11000       15.6732    
   2.12000       15.6575    
   2.13000       15.6421    
   2.14000       15.6270    
   2.15000       15.6121    
   2.16000       15.5976    
   2.17000       15.5833    
   2.18000       15.5692    
   2.19000       15.5554    
   2.20000       15.5419    
   2.21000       15.5285    
   2.22000       15.5154    
   2.23000       15.5026    
   2.24000       15.4899    
   2.25000       15.4774    
   2.26000       15.4652    
   2.27000       15.4531    
   2.28000       15.4413    
   2.29000       15.4296    
   2.30000       15.4182    
   2.31000       15.4069    
   2.32000       15.3957    
   2.33000       15.3848    
   2.34000       15.3740    
   2.35000       15.3634    
   2.36000       15.3529    
   2.37000       15.3426    
   2.38000       15.3324    
   2.39000       15.3224    
   2.40000       15.3126    
   2.41000       15.3028    
   2.42000       15.2933    
   2.43000       15.2838    
   2.44000       15.2745    
   2.45000       15.2653    
   2.46000       15.2563    
   2.47000       15.2473    
   2.48000       15.2385    
   2.49000       15.2298    
   2.50000       15.2213    
   2.51000       15.2128    
   2.52000       15.2045    
   2.53000       15.1962    
   2.54000       15.1881    
   2.55000       15.1801    
   2.56000       15.1722    
   2.57000       15.1643    
   2.58000       15.1566    
   2.59000       15.1490    
   2.60000       15.1415    
   2.61000       15.1341    
   2.62000       15.1267    
   2.63000       15.1195    
   2.64000       15.1124    
   2.65000       15.1053    
   2.66000       15.0983    
   2.67000       15.0914    
   2.68000       15.0846    
   2.69000       15.0779    
   2.70000       15.0713    
   2.71000       15.0647    
   2.72000       15.0582    
   2.73000       15.0518    
   2.74000       15.0455    
   2.75000       15.0392    
   2.76000       15.0331    
   2.77000       15.0269    
   2.78000       15.0209    
   2.79000       15.0149    
   2.80000       15.0090    
   2.81000       15.0032    
   2.82000       14.9975    
   2.83000       14.9918    
   2.84000       14.9861    
   2.85000       14.9806    
   2.86000       14.9751    
   2.87000       14.9696    
   2.88000       14.9642    
   2.89000       14.9589    
   2.90000       14.9536    
   2.91000       14.9484    
   2.92000       14.9433    
   2.93000       14.9382    
   2.94000       14.9332    
   2.95000       14.9282    
   2.96000       14.9233    
   2.97000       14.9184    
   2.98000       14.9136    
   2.99000       14.9088    
   3.00000       14.9041    
   3.01000       14.8995    
   3.02000       14.8948    
   3.03000       14.8903    
   3.04000       14.8858    
   3.05000       14.8813    
   3.06000       14.8769    
   3.07000       14.8725    
   3.08000       14.8682    
   3.09000       14.8639    
   3.10000       14.8597    
   3.11000       14.8555    
   3.12000       14.8514    
   3.13000       14.8473    
   3.14000       14.8432    
   3.15000       14.8392    
   3.16000       14.8352    
   3.17000       14.8313    
   3.18000       14.8274    
   3.19000       14.8236    
   3.20000       14.8197    
   3.21000       14.8160    
   3.22000       14.8122    
   3.23000       14.8086    
   3.24000       14.8049    
   3.25000       14.8013    
   3.26000       14.7977    
   3.27000       14.7942    
   3.28000       14.7906    
   3.29000       14.7872    
   3.30000       14.7837    
   3.31000       14.7803    
   3.32000       14.7770    
   3.33000       14.7736    
   3.34000       14.7703    
   3.35000       14.7671    
   3.36000       14.7638    
   3.37000       14.7606    
   3.38000       14.7575    
   3.39000       14.7543    
   3.40000       14.7512    
   3.41000       14.7482    
   3.42000       14.7451    
   3.43000       14.7421    
   3.44000       14.7391    
   3.45000       14.7362    
   3.46000       14.7332    
   3.47000       14.7303    
   3.48000       14.7275    
   3.49000       14.7246    
   3.50000       14.7218    
   3.51000       14.7190    
   3.52000       14.7163    
   3.53000       14.7136    
   3.54000       14.7109    
   3.55000       14.7082    
   3.56000       14.7055    
   3.57000       14.7029    
   3.58000       14.7003    
   3.59000       14.6978    
   3.60000       14.6952    
   3.61000       14.6927    
   3.62000       14.6902    
   3.63000       14.6877    
   3.64000       14.6853    
   3.65000       14.6828    
   3.66000       14.6804    
   3.67000       14.6781    
   3.68000       14.6757    
   3.69000       14.6734    
   3.70000       14.6711    
   3.71000       14.6688    
   3.72000       14.6665    
   3.73000       14.6643    
   3.74000       14.6621    
   3.75000       14.6599    
   3.76000       14.6577    
   3.77000       14.6555    
   3.78000       14.6534    
   3.79000       14.6513    
   3.80000       14.6492    
   3.81000       14.6471    
   3.82000       14.6450    
   3.83000       14.6430    
   3.84000       14.6410    
   3.85000       14.6390    
   3.86000       14.6370    
   3.87000       14.6350    
   3.88000       14.6331    
   3.89000       14.6312    
   3.90000       14.6293    
   3.91000       14.6274    
   3.92000       14.6255    
   3.93000       14.6237    
   3.94000       14.6218    
   3.95000       14.6200    
   3.96000       14.6182    
   3.97000       14.6164    
   3.98000       14.6147    
   3.99000       14.6129    
   4.00000       14.6112    
   4.01000       14.6095    
   4.02000       14.6078    
   4.03000       14.6061    
   4.04000       14.6044    
   4.05000       14.6028    
   4.06000       14.6011    
   4.07000       14.5995    
   4.08000       14.5979    
   4.09000       14.5963    
   4.10000       14.5947    
   4.11000       14.5932    
   4.12000       14.5916    
   4.13000       14.5901    
   4.14000       14.5886    
   4.15000       14.5871    
   4.16000       14.5856    
   4.17000       14.5841    
   4.18000       14.5826    
   4.19000       14.5812    
   4.20000       14.5797    
   4.21000       14.5783    
   4.22000       14.5769    
   4.23000       14.5755    
   4.24000       14.5741    
   4.25000       14.5728    
   4.26000       14.5714    
   4.27000       14.5701    
   4.28000       14.5687    
   4.29000       14.5674    
   4.30000       14.5661    
   4.31000       14.5648    
   4.32000       14.5635    
   4.33000       14.5622    
   4.34000       14.5610    
   4.35000       14.5597    
   4.36000       14.5585    
   4.37000       14.5573    
   4.38000       14.5561    
   4.39000       14.5549    
   4.40000       14.5537    
   4.41000       14.5525    
   4.42000       14.5513    
   4.43000       14.5501    
   4.44000       14.5490    
   4.45000       14.5479    
   4.46000       14.5467    
   4.47000       14.5456    
   4.48000       14.5445    
   4.49000       14.5434    
   4.50000       14.5423    
   4.51000       14.5412    
   4.52000       14.5402    
   4.53000       14.5391    
   4.54000       14.5381    
   4.55000       14.5370    
   4.56000       14.5360    
   4.57000       14.5350    
   4.58000       14.5340    
   4.59000       14.5330    
   4.60000       14.5320    
   4.61000       14.5310    
   4.62000       14.5300    
   4.63000       14.5290    
   4.64000       14.5281    
   4.65000       14.5271    
   4.66000       14.5262    
   4.67000       14.5253    
   4.68000       14.5243    
   4.69000       14.5234    
   4.70000       14.5225    
   4.71000       14.5216    
   4.72000       14.5207    
   4.73000       14.5199    
   4.74000       14.5190    
   4.75000       14.5181    
   4.76000       14.5173    
   4.77000       14.5164    
   4.78000       14.5156    
   4.79000       14.5147    
   4.80000       14.5139    
   4.81000       14.5131    
   4.82000       14.5123    
   4.83000       14.5115    
   4.84000       14.5107    
   4.85000       14.5099    
   4.86000       14.5091    
   4.87000       14.5083    
   4.88000       14.5075    
   4.89000       14.5068    
   4.90000       14.5060    
   4.91000       14.5053    
   4.92000       14.5045    
   4.93000       14.5038    
   4.94000       14.5031    
   4.95000       14.5024    
   4.96000       14.5016    
   4.97000       14.5009    
   4.98000       14.5002    
   4.99000       14.4995    
   5.00000       14.4988    
   5.01000       14.4981    
   5.02000       14.4975    
   5.03000       14.4968    
   5.04000       14.4961    
   5.05000       14.4955    
   5.06000       14.4948    
   5.07000       14.4942    
   5.08000       14.4935    
   5.09000       14.4929    
   5.10000       14.4923    
   5.11000       14.4916    
   5.12000       14.4910    
   5.13000       14.4904    
   5.14000       14.4898    
   5.15000       14.4892    
   5.16000       14.4886    
   5.17000       14.4880    
   5.18000       14.4874    
   5.19000       14.4868    
   5.20000       14.4862    
   5.21000       14.4857    
   5.22000       14.4851    
   5.23000       14.4845    
   5.24000       14.4840    
   5.25000       14.4834    
   5.26000       14.4829    
   5.27000       14.4823    
   5.28000       14.4818    
   5.29000       14.4813    
   5.30000       14.4807    
   5.31000       14.4802    
   5.32000       14.4797    
   5.33000       14.4792    
   5.34000       14.4787    
   5.35000       14.4782    
   5.36000       14.4777    
   5.37000       14.4772    
   5.38000       14.4767    
   5.39000       14.4762    
   5.40000       14.4757    
   5.41000       14.4752    
   5.42000       14.4747    
   5.43000       14.4743    
   5.44000       14.4738    
   5.45000       14.4733    
   5.46000       14.4729    
   5.47000       14.4724    
   5.48000       14.4720    
   5.49000       14.4715    
   5.50000       14.4711    
   5.51000       14.4707    
   5.52000       14.4702    
   5.53000       14.4698    
   5.54000       14.4694    
   5.55000       14.4689    
   5.56000       14.4685    
   5.57000       14.4681    
   5.58000       14.4677    
   5.59000       14.4673    
   5.60000       14.4669    
   5.61000       14.4665    
   5.62000       14.4661    
   5.63000       14.4657    
   5.64000       14.4653    
   5.65000       14.4649    
   5.66000       14.4645    
   5.67000       14.4641    
   5.68000       14.4638    
   5.69000       14.4634    
   5.70000       14.4630    
   5.71000       14.4626    
   5.72000       14.4623    
   5.73000       14.4619    
   5.74000       14.4616    
   5.75000       14.4612    
   5.76000       14.4608    
   5.77000       14.4605    
   5.78000       14.4601    
   5.79000       14.4598    
   5.80000       14.4595    
   5.81000       14.4591    
   5.82000       14.4588    
   5.83000       14.4585    
   5.84000       14.4581    
   5.85000       14.4578    
   5.86000       14.4575    
   5.87000       14.4572    
   5.88000       14.4568    
   5.89000       14.4565    
   5.90000       14.4562    
   5.91000       14.4559    
   5.92000       14.4556    
   5.93000       14.4553    
   5.94000       14.4550    
   5.95000       14.4547    
   5.96000       14.4544    
   5.97000       14.4541    
   5.98000       14.4538    
   5.99000       14.4535    
   6.00000       14.4532    
 ]
set(gcf,'unit','centimeters','position',[5,5,18,15]);
% loglog(dt2,c2A2,'o-','MarkerSize',8,'LineWidth',3.0,'Color',[0.1 0.3 0.9]);hold on%u
% loglog(dt2,c2B2,'v-','MarkerSize',6,'LineWidth',2.0,'Color',[0.2 0.7 0.4]);hold on%p
plot(A1(:,1),A1(:,2),'o-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0 0.4470 0.7410]);hold on%p
plot(A10(:,1),A10(:,2),'+-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.8500 0.3250 0.0980]);hold on%p
plot(A100(:,1),A100(:,2),'^-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.9290 0.6940 0.1250]);hold on%p
plot(A1000(:,1),A1000(:,2),'s-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.4660 0.6740 0.1880]);hold on%p
plot(A10000(:,1),A10000(:,2),'d-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.6350 0.0780 0.1840]);hold on%p
%   loglog(x,y32,'-.','LineWidth',1.2,'Color',[0.5 0.3 0.8]); hold on%slope2
 q=legend('BDF1,\Deltat=0.01:C_0=1','BDF1,\Deltat=0.01:C_0=10','BDF1,\Deltat=0.01:C_0=100','BDF1,\Deltat=0.01:C_0=1000','BDF1,\Deltat=0.01:C_0=10000');hold on
grid on;
set(q,'Location','northeast','NumColumns',1,'FontSize',15);
% title('Ex2: \nu=0.01, N_x=N_y=64')
xlabel('time');
ylabel('Total Energy');
% axis([2e-5,5e-2,2e-8,4e-0]);
set(gca,'FontSize',15);
savepng('ex3-energy-1ord_001.png');



function savepng(filename)
    fig = gcf; 
    fig.PaperPositionMode = 'auto'; 
    fig_pos = fig.PaperPosition; 
    fig.PaperSize = [fig_pos(3) fig_pos(4)];
    print(fig,filename,'-dpng')
end





==> figures/ex4/ex3_energy_1ord_01.m <==
A10=[
   0.00000       22.3950    
  0.100000       25.0359    
  0.200000       24.7918    
  0.300000       24.3365    
  0.400000       23.8395    
  0.500000       23.3902    
  0.600000       22.9999    
  0.700000       22.6554    
  0.800000       22.3373    
  0.900000       22.0325    
   1.00000       21.7389    
   1.10000       21.4607    
   1.20000       21.2030    
   1.30000       20.9682    
   1.40000       20.7564    
   1.50000       20.5660    
   1.60000       20.3947    
   1.70000       20.2402    
   1.80000       20.1009    
   1.90000       19.9750    
   2.00000       19.8613    
   2.10000       19.7586    
   2.20000       19.6657    
   2.30000       19.5816    
   2.40000       19.5054    
   2.50000       19.4362    
   2.60000       19.3733    
   2.70000       19.3161    
   2.80000       19.2640    
   2.90000       19.2167    
   3.00000       19.1735    
   3.10000       19.1341    
   3.20000       19.0983    
   3.30000       19.0656    
   3.40000       19.0357    
   3.50000       19.0085    
   3.60000       18.9836    
   3.70000       18.9609    
   3.80000       18.9402    
   3.90000       18.9212    
   4.00000       18.9039    
   4.10000       18.8880    
   4.20000       18.8735    
   4.30000       18.8603    
   4.40000       18.8482    
   4.50000       18.8371    
   4.60000       18.8269    
   4.70000       18.8176    
   4.80000       18.8091    
   4.90000       18.8012    
   5.00000       18.7941    
   5.10000       18.7875    
   5.20000       18.7815    
   5.30000       18.7760    
   5.40000       18.7709    
   5.50000       18.7663    
   5.60000       18.7620    
   5.70000       18.7581    
   5.80000       18.7545    
   5.90000       18.7512    
   6.00000       18.7482    
 ]



 A1=[
   0.00000       22.3950    
  0.100000       25.0226    
  0.200000       24.7358    
  0.300000       24.2273    
  0.400000       23.6970    
  0.500000       23.2109    
  0.600000       22.7755    
  0.700000       22.3872    
  0.800000       22.0398    
  0.900000       21.7275    
   1.00000       21.4455    
   1.10000       21.1904    
   1.20000       20.9597    
   1.30000       20.7512    
   1.40000       20.5627    
   1.50000       20.3923    
   1.60000       20.2381    
   1.70000       20.0985    
   1.80000       19.9719    
   1.90000       19.8570    
   2.00000       19.7527    
   2.10000       19.6579    
   2.20000       19.5718    
   2.30000       19.4935    
   2.40000       19.4223    
   2.50000       19.3575    
   2.60000       19.2985    
   2.70000       19.2447    
   2.80000       19.1958    
   2.90000       19.1512    
   3.00000       19.1105    
   3.10000       19.0734    
   3.20000       19.0396    
   3.30000       19.0087    
   3.40000       18.9805    
   3.50000       18.9548    
   3.60000       18.9312    
   3.70000       18.9098    
   3.80000       18.8901    
   3.90000       18.8722    
   4.00000       18.8557    
   4.10000       18.8407    
   4.20000       18.8270    
   4.30000       18.8144    
   4.40000       18.8029    
   4.50000       18.7923    
   4.60000       18.7827    
   4.70000       18.7738    
   4.80000       18.7657    
   4.90000       18.7583    
   5.00000       18.7515    
   5.10000       18.7452    
   5.20000       18.7395    
   5.30000       18.7342    
   5.40000       18.7294    
   5.50000       18.7250    
   5.60000       18.7209    
   5.70000       18.7172    
   5.80000       18.7138    
   5.90000       18.7106    
   6.00000       18.7077    
 ]



 A100=[
   0.00000       22.3950    
  0.100000       25.0701    
  0.200000       24.9884    
  0.300000       24.9111    
  0.400000       25.2331    
  0.500000       27.2681    
  0.600000       31.8755    
  0.700000       33.0270    
  0.800000       30.3509    
  0.900000       27.6665    
   1.00000       25.8086    
   1.10000       24.5598    
   1.20000       23.6785    
   1.30000       23.0203    
   1.40000       22.5049    
   1.50000       22.0864    
   1.60000       21.7374    
   1.70000       21.4406    
   1.80000       21.1843    
   1.90000       20.9607    
   2.00000       20.7637    
   2.10000       20.5892    
   2.20000       20.4336    
   2.30000       20.2943    
   2.40000       20.1693    
   2.50000       20.0566    
   2.60000       19.9549    
   2.70000       19.8629    
   2.80000       19.7795    
   2.90000       19.7038    
   3.00000       19.6351    
   3.10000       19.5726    
   3.20000       19.5157    
   3.30000       19.4639    
   3.40000       19.4166    
   3.50000       19.3736    
   3.60000       19.3343    
   3.70000       19.2984    
   3.80000       19.2657    
   3.90000       19.2357    
   4.00000       19.2084    
   4.10000       19.1834    
   4.20000       19.1605    
   4.30000       19.1396    
   4.40000       19.1205    
   4.50000       19.1030    
   4.60000       19.0870    
   4.70000       19.0723    
   4.80000       19.0589    
   4.90000       19.0466    
   5.00000       19.0353    
   5.10000       19.0250    
   5.20000       19.0155    
   5.30000       19.0068    
   5.40000       18.9988    
   5.50000       18.9915    
   5.60000       18.9849    
   5.70000       18.9787    
   5.80000       18.9731    
   5.90000       18.9679    
   6.00000       18.9632    
 ]

 1000
  A1000=[
   0.00000       22.3950    
  0.100000       25.0841    
  0.200000       25.0948    
  0.300000       25.3619    
  0.400000       27.1115    
  0.500000       37.6397    
  0.600000       86.3064    
  0.700000       91.0465    
  0.800000       68.2305    
  0.900000       52.1418    
   1.00000       42.5980    
   1.10000       36.6955    
   1.20000       32.8118    
   1.30000       30.1191    
   1.40000       28.1723    
   1.50000       26.7156    
   1.60000       25.5940    
   1.70000       24.7092    
   1.80000       23.9964    
   1.90000       23.4114    
   2.00000       22.9238    
   2.10000       22.5115    
   2.20000       22.1588    
   2.30000       21.8538    
   2.40000       21.5877    
   2.50000       21.3537    
   2.60000       21.1467    
   2.70000       20.9624    
   2.80000       20.7977    
   2.90000       20.6498    
   3.00000       20.5166    
   3.10000       20.3963    
   3.20000       20.2874    
   3.30000       20.1886    
   3.40000       20.0989    
   3.50000       20.0173    
   3.60000       19.9429    
   3.70000       19.8752    
   3.80000       19.8133    
   3.90000       19.7568    
   4.00000       19.7052    
   4.10000       19.6580    
   4.20000       19.6149    
   4.30000       19.5754    
   4.40000       19.5393    
   4.50000       19.5062    
   4.60000       19.4759    
   4.70000       19.4481    
   4.80000       19.4226    
   4.90000       19.3993    
   5.00000       19.3779    
   5.10000       19.3583    
   5.20000       19.3403    
   5.30000       19.3238    
   5.40000       19.3087    
   5.50000       19.2948    
   5.60000       19.2821    
   5.70000       19.2704    
   5.80000       19.2596    
   5.90000       19.2498    
   6.00000       19.2407    
 ]

 A10000=[
   0.00000       22.3950    
  0.100000       25.0860    
  0.200000       25.1101    
  0.300000       25.4353    
  0.400000       27.4885    
  0.500000       40.7625    
  0.600000       145.429    
  0.700000       558.411    
  0.800000       360.932    
  0.900000       227.972    
   1.00000       155.451    
   1.10000       113.246    
   1.20000       86.9658    
   1.30000       69.7217    
   1.40000       57.9408    
   1.50000       49.6294    
   1.60000       43.6079    
   1.70000       39.1450    
   1.80000       35.7700    
   1.90000       33.1707    
   2.00000       31.1344    
   2.10000       29.5132    
   2.20000       28.2026    
   2.30000       27.1275    
   2.40000       26.2333    
   2.50000       25.4799    
   2.60000       24.8374    
   2.70000       24.2836    
   2.80000       23.8014    
   2.90000       23.3780    
   3.00000       23.0033    
   3.10000       22.6696    
   3.20000       22.3708    
   3.30000       22.1018    
   3.40000       21.8589    
   3.50000       21.6387    
   3.60000       21.4385    
   3.70000       21.2562    
   3.80000       21.0898    
   3.90000       20.9377    
   4.00000       20.7985    
   4.10000       20.6709    
   4.20000       20.5540    
   4.30000       20.4467    
   4.40000       20.3481    
   4.50000       20.2576    
   4.60000       20.1745    
   4.70000       20.0980    
   4.80000       20.0277    
   4.90000       19.9631    
   5.00000       19.9036    
   5.10000       19.8489    
   5.20000       19.7986    
   5.30000       19.7522    
   5.40000       19.7096    
   5.50000       19.6704    
   5.60000       19.6342    
   5.70000       19.6010    
   5.80000       19.5704    
   5.90000       19.5422    
   6.00000       19.5163    
 ]
set(gcf,'unit','centimeters','position',[5,5,18,15]);
% loglog(dt2,c2A2,'o-','MarkerSize',8,'LineWidth',3.0,'Color',[0.1 0.3 0.9]);hold on%u
% loglog(dt2,c2B2,'v-','MarkerSize',6,'LineWidth',2.0,'Color',[0.2 0.7 0.4]);hold on%p
plot(A1(:,1),A1(:,2),'o-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0 0.4470 0.7410]);hold on%p
plot(A10(:,1),A10(:,2),'+-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.8500 0.3250 0.0980]);hold on%p
plot(A100(:,1),A100(:,2),'^-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.9290 0.6940 0.1250]);hold on%p
plot(A1000(:,1),A1000(:,2),'s-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.4660 0.6740 0.1880]);hold on%p
plot(A10000(:,1),A10000(:,2),'d-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.6350 0.0780 0.1840]);hold on%p
%   loglog(x,y32,'-.','LineWidth',1.2,'Color',[0.5 0.3 0.8]); hold on%slope2
 q=legend('BDF1,\Deltat=0.1:C_0=1','BDF1,\Deltat=0.1:C_0=10','BDF1,\Deltat=0.1:C_0=100','BDF1,\Deltat=0.1:C_0=1000','BDF1,\Deltat=0.1:C_0=10000');hold on
grid on;
set(q,'Location','northeast','NumColumns',1,'FontSize',15);
% title('Ex2: \nu=0.01, N_x=N_y=64')
xlabel('time');
ylabel('Total Energy');
% axis([2e-5,5e-2,2e-8,4e-0]);
set(gca,'FontSize',15);
savepng('ex3-energy-1ord.png');



function savepng(filename)
    fig = gcf; 
    fig.PaperPositionMode = 'auto'; 
    fig_pos = fig.PaperPosition; 
    fig.PaperSize = [fig_pos(3) fig_pos(4)];
    print(fig,filename,'-dpng')
end

==> figures/ex4/ex3_energy_2ord_01.m <==
 A10000=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3030    
  3.000000E-03   22.2591    
  4.000000E-03   22.2169    
  5.000000E-03   22.1763    
  6.000000E-03   22.1373    
  7.000000E-03   22.0999    
  8.000000E-03   22.0638    
  9.000000E-03   22.0292    
  1.000000E-02   21.9958    
  1.100000E-02   21.9635    
  1.200000E-02   21.9325    
  1.300000E-02   21.9025    
  1.400000E-02   21.8735    
  1.500000E-02   21.8455    
  1.600000E-02   21.8184    
  1.700000E-02   21.7922    
  1.800000E-02   21.7668    
  1.900000E-02   21.7421    
  2.000000E-02   21.7183    
  2.100000E-02   21.6951    
  2.200000E-02   21.6727    
  2.300000E-02   21.6508    
  2.400000E-02   21.6296    
  2.500000E-02   21.6090    
  2.600000E-02   21.5889    
  2.700000E-02   21.5694    
  2.800000E-02   21.5504    
  2.900000E-02   21.5319    
  3.000000E-02   21.5138    
  3.100000E-02   21.4962    
  3.200000E-02   21.4790    
  3.300000E-02   21.4622    
  3.400000E-02   21.4458    
  3.500000E-02   21.4298    
  3.600000E-02   21.4142    
  3.700000E-02   21.3988    
  3.800000E-02   21.3839    
  3.900000E-02   21.3692    
  4.000000E-02   21.3548    
  4.100000E-02   21.3407    
  4.200000E-02   21.3269    
  4.300000E-02   21.3134    
  4.400000E-02   21.3001    
  4.500000E-02   21.2870    
  4.600000E-02   21.2742    
  4.700000E-02   21.2616    
  4.800000E-02   21.2493    
  4.900000E-02   21.2371    
  5.000000E-02   21.2251    
  5.100000E-02   21.2134    
  5.200000E-02   21.2018    
  5.300000E-02   21.1904    
  5.400000E-02   21.1791    
  5.500000E-02   21.1680    
  5.600000E-02   21.1571    
  5.700000E-02   21.1463    
  5.800000E-02   21.1357    
  5.900000E-02   21.1252    
  6.000000E-02   21.1148    
  6.100000E-02   21.1046    
  6.200000E-02   21.0945    
  6.300000E-02   21.0845    
  6.400000E-02   21.0746    
  6.500000E-02   21.0648    
  6.600000E-02   21.0552    
  6.700000E-02   21.0456    
  6.800000E-02   21.0361    
  6.900000E-02   21.0268    
  7.000000E-02   21.0175    
  7.100000E-02   21.0083    
  7.200000E-02   20.9992    
  7.300000E-02   20.9901    
  7.400000E-02   20.9812    
  7.500000E-02   20.9723    
  7.600000E-02   20.9635    
  7.700000E-02   20.9548    
  7.800000E-02   20.9461    
  7.900000E-02   20.9375    
  8.000000E-02   20.9289    
  8.100000E-02   20.9204    
  8.200000E-02   20.9120    
  8.300000E-02   20.9036    
  8.400000E-02   20.8953    
  8.500000E-02   20.8871    
  8.600000E-02   20.8788    
  8.700000E-02   20.8707    
  8.800000E-02   20.8625    
  8.900000E-02   20.8545    
  9.000000E-02   20.8464    
  9.100000E-02   20.8384    
  9.200000E-02   20.8305    
  9.300000E-02   20.8226    
  9.400000E-02   20.8147    
  9.500000E-02   20.8069    
  9.600000E-02   20.7991    
  9.700000E-02   20.7913    
  9.800000E-02   20.7836    
  9.900000E-02   20.7759    
  0.100000       20.7682    
  0.101000       20.7606    
  0.102000       20.7530    
  0.103000       20.7454    
  0.104000       20.7378    
  0.105000       20.7303    
  0.106000       20.7228    
  0.107000       20.7153    
  0.108000       20.7079    
  0.109000       20.7005    
  0.110000       20.6931    
  0.111000       20.6857    
  0.112000       20.6783    
  0.113000       20.6710    
  0.114000       20.6637    
  0.115000       20.6564    
  0.116000       20.6491    
  0.117000       20.6419    
  0.118000       20.6346    
  0.119000       20.6274    
  0.120000       20.6202    
  0.121000       20.6130    
  0.122000       20.6059    
  0.123000       20.5987    
  0.124000       20.5916    
  0.125000       20.5845    
  0.126000       20.5774    
  0.127000       20.5703    
  0.128000       20.5633    
  0.129000       20.5562    
  0.130000       20.5492    
  0.131000       20.5421    
  0.132000       20.5351    
  0.133000       20.5281    
  0.134000       20.5212    
  0.135000       20.5142    
  0.136000       20.5072    
  0.137000       20.5003    
  0.138000       20.4934    
  0.139000       20.4865    
  0.140000       20.4795    
  0.141000       20.4727    
  0.142000       20.4658    
  0.143000       20.4589    
  0.144000       20.4521    
  0.145000       20.4452    
  0.146000       20.4384    
  0.147000       20.4316    
  0.148000       20.4247    
  0.149000       20.4179    
  0.150000       20.4112    
  0.151000       20.4044    
  0.152000       20.3976    
  0.153000       20.3909    
  0.154000       20.3841    
  0.155000       20.3774    
  0.156000       20.3706    
  0.157000       20.3639    
  0.158000       20.3572    
  0.159000       20.3505    
  0.160000       20.3438    
  0.161000       20.3372    
  0.162000       20.3305    
  0.163000       20.3238    
  0.164000       20.3172    
  0.165000       20.3106    
  0.166000       20.3039    
  0.167000       20.2973    
  0.168000       20.2907    
  0.169000       20.2841    
  0.170000       20.2775    
  0.171000       20.2709    
  0.172000       20.2643    
  0.173000       20.2578    
  0.174000       20.2512    
  0.175000       20.2447    
  0.176000       20.2381    
  0.177000       20.2316    
  0.178000       20.2251    
  0.179000       20.2186    
  0.180000       20.2121    
  0.181000       20.2056    
  0.182000       20.1991    
  0.183000       20.1926    
  0.184000       20.1862    
  0.185000       20.1797    
  0.186000       20.1733    
  0.187000       20.1668    
  0.188000       20.1604    
  0.189000       20.1540    
  0.190000       20.1476    
  0.191000       20.1411    
  0.192000       20.1347    
  0.193000       20.1284    
  0.194000       20.1220    
  0.195000       20.1156    
  0.196000       20.1092    
  0.197000       20.1029    
  0.198000       20.0965    
  0.199000       20.0902    
  0.200000       20.0839    
  0.201000       20.0775    
  0.202000       20.0712    
  0.203000       20.0649    
  0.204000       20.0586    
  0.205000       20.0523    
  0.206000       20.0460    
  0.207000       20.0398    
  0.208000       20.0335    
  0.209000       20.0272    
  0.210000       20.0210    
  0.211000       20.0148    
  0.212000       20.0085    
  0.213000       20.0023    
  0.214000       19.9961    
  0.215000       19.9899    
  0.216000       19.9837    
  0.217000       19.9775    
  0.218000       19.9713    
  0.219000       19.9651    
  0.220000       19.9589    
  0.221000       19.9528    
  0.222000       19.9466    
  0.223000       19.9405    
  0.224000       19.9343    
  0.225000       19.9282    
  0.226000       19.9221    
  0.227000       19.9160    
  0.228000       19.9099    
  0.229000       19.9038    
  0.230000       19.8977    
  0.231000       19.8916    
  0.232000       19.8855    
  0.233000       19.8794    
  0.234000       19.8734    
  0.235000       19.8673    
  0.236000       19.8613    
  0.237000       19.8552    
  0.238000       19.8492    
  0.239000       19.8432    
  0.240000       19.8372    
  0.241000       19.8312    
  0.242000       19.8252    
  0.243000       19.8192    
  0.244000       19.8132    
  0.245000       19.8072    
  0.246000       19.8013    
  0.247000       19.7953    
  0.248000       19.7893    
  0.249000       19.7834    
  0.250000       19.7774    
  0.251000       19.7715    
  0.252000       19.7656    
  0.253000       19.7597    
  0.254000       19.7538    
  0.255000       19.7479    
  0.256000       19.7420    
  0.257000       19.7361    
  0.258000       19.7302    
  0.259000       19.7243    
  0.260000       19.7185    
  0.261000       19.7126    
  0.262000       19.7068    
  0.263000       19.7009    
  0.264000       19.6951    
  0.265000       19.6893    
  0.266000       19.6834    
  0.267000       19.6776    
  0.268000       19.6718    
  0.269000       19.6660    
  0.270000       19.6602    
  0.271000       19.6544    
  0.272000       19.6487    
  0.273000       19.6429    
  0.274000       19.6371    
  0.275000       19.6314    
  0.276000       19.6256    
  0.277000       19.6199    
  0.278000       19.6141    
  0.279000       19.6084    
  0.280000       19.6027    
  0.281000       19.5970    
  0.282000       19.5913    
  0.283000       19.5856    
  0.284000       19.5799    
  0.285000       19.5742    
  0.286000       19.5685    
  0.287000       19.5629    
  0.288000       19.5572    
  0.289000       19.5515    
  0.290000       19.5459    
  0.291000       19.5402    
  0.292000       19.5346    
  0.293000       19.5290    
  0.294000       19.5234    
  0.295000       19.5177    
  0.296000       19.5121    
  0.297000       19.5065    
  0.298000       19.5009    
  0.299000       19.4953    
  0.300000       19.4898    
  0.301000       19.4842    
  0.302000       19.4786    
  0.303000       19.4731    
  0.304000       19.4675    
  0.305000       19.4619    
  0.306000       19.4564    
  0.307000       19.4509    
  0.308000       19.4453    
  0.309000       19.4398    
  0.310000       19.4343    
  0.311000       19.4288    
  0.312000       19.4233    
  0.313000       19.4178    
  0.314000       19.4123    
  0.315000       19.4068    
  0.316000       19.4014    
  0.317000       19.3959    
  0.318000       19.3904    
  0.319000       19.3850    
  0.320000       19.3795    
  0.321000       19.3741    
  0.322000       19.3686    
  0.323000       19.3632    
  0.324000       19.3578    
  0.325000       19.3524    
  0.326000       19.3470    
  0.327000       19.3416    
  0.328000       19.3362    
  0.329000       19.3308    
  0.330000       19.3254    
  0.331000       19.3200    
  0.332000       19.3146    
  0.333000       19.3093    
  0.334000       19.3039    
  0.335000       19.2986    
  0.336000       19.2932    
  0.337000       19.2879    
  0.338000       19.2825    
  0.339000       19.2772    
  0.340000       19.2719    
  0.341000       19.2666    
  0.342000       19.2613    
  0.343000       19.2560    
  0.344000       19.2507    
  0.345000       19.2454    
  0.346000       19.2401    
  0.347000       19.2348    
  0.348000       19.2295    
  0.349000       19.2243    
  0.350000       19.2190    
  0.351000       19.2138    
  0.352000       19.2085    
  0.353000       19.2033    
  0.354000       19.1980    
  0.355000       19.1928    
  0.356000       19.1876    
  0.357000       19.1824    
  0.358000       19.1772    
  0.359000       19.1720    
  0.360000       19.1668    
  0.361000       19.1616    
  0.362000       19.1564    
  0.363000       19.1512    
  0.364000       19.1460    
  0.365000       19.1409    
  0.366000       19.1357    
  0.367000       19.1305    
  0.368000       19.1254    
  0.369000       19.1202    
  0.370000       19.1151    
  0.371000       19.1100    
  0.372000       19.1048    
  0.373000       19.0997    
  0.374000       19.0946    
  0.375000       19.0895    
  0.376000       19.0844    
  0.377000       19.0793    
  0.378000       19.0742    
  0.379000       19.0691    
  0.380000       19.0640    
  0.381000       19.0590    
  0.382000       19.0539    
  0.383000       19.0488    
  0.384000       19.0438    
  0.385000       19.0387    
  0.386000       19.0337    
  0.387000       19.0286    
  0.388000       19.0236    
  0.389000       19.0186    
  0.390000       19.0135    
  0.391000       19.0085    
  0.392000       19.0035    
  0.393000       18.9985    
  0.394000       18.9935    
  0.395000       18.9885    
  0.396000       18.9835    
  0.397000       18.9785    
  0.398000       18.9736    
  0.399000       18.9686    
  0.400000       18.9636    
  0.401000       18.9586    
  0.402000       18.9537    
  0.403000       18.9487    
  0.404000       18.9438    
  0.405000       18.9389    
  0.406000       18.9339    
  0.407000       18.9290    
  0.408000       18.9241    
  0.409000       18.9192    
  0.410000       18.9142    
  0.411000       18.9093    
  0.412000       18.9044    
  0.413000       18.8995    
  0.414000       18.8946    
  0.415000       18.8898    
  0.416000       18.8849    
  0.417000       18.8800    
  0.418000       18.8751    
  0.419000       18.8703    
  0.420000       18.8654    
  0.421000       18.8606    
  0.422000       18.8557    
  0.423000       18.8509    
  0.424000       18.8460    
  0.425000       18.8412    
  0.426000       18.8364    
  0.427000       18.8316    
  0.428000       18.8268    
  0.429000       18.8219    
  0.430000       18.8171    
  0.431000       18.8123    
  0.432000       18.8075    
  0.433000       18.8028    
  0.434000       18.7980    
  0.435000       18.7932    
  0.436000       18.7884    
  0.437000       18.7837    
  0.438000       18.7789    
  0.439000       18.7741    
  0.440000       18.7694    
  0.441000       18.7646    
  0.442000       18.7599    
  0.443000       18.7552    
  0.444000       18.7504    
  0.445000       18.7457    
  0.446000       18.7410    
  0.447000       18.7363    
  0.448000       18.7316    
  0.449000       18.7269    
  0.450000       18.7222    
  0.451000       18.7175    
  0.452000       18.7128    
  0.453000       18.7081    
  0.454000       18.7034    
  0.455000       18.6987    
  0.456000       18.6941    
  0.457000       18.6894    
  0.458000       18.6847    
  0.459000       18.6801    
  0.460000       18.6754    
  0.461000       18.6708    
  0.462000       18.6661    
  0.463000       18.6615    
  0.464000       18.6569    
  0.465000       18.6523    
  0.466000       18.6476    
  0.467000       18.6430    
  0.468000       18.6384    
  0.469000       18.6338    
  0.470000       18.6292    
  0.471000       18.6246    
  0.472000       18.6200    
  0.473000       18.6154    
  0.474000       18.6109    
  0.475000       18.6063    
  0.476000       18.6017    
  0.477000       18.5972    
  0.478000       18.5926    
  0.479000       18.5880    
  0.480000       18.5835    
  0.481000       18.5789    
  0.482000       18.5744    
  0.483000       18.5699    
  0.484000       18.5653    
  0.485000       18.5608    
  0.486000       18.5563    
  0.487000       18.5518    
  0.488000       18.5473    
  0.489000       18.5428    
  0.490000       18.5383    
  0.491000       18.5338    
  0.492000       18.5293    
  0.493000       18.5248    
  0.494000       18.5203    
  0.495000       18.5158    
  0.496000       18.5114    
  0.497000       18.5069    
  0.498000       18.5024    
  0.499000       18.4980    
  0.500000       18.4935    
  0.501000       18.4891    
  0.502000       18.4846    
  0.503000       18.4802    
  0.504000       18.4757    
  0.505000       18.4713    
  0.506000       18.4669    
  0.507000       18.4625    
  0.508000       18.4581    
  0.509000       18.4536    
  0.510000       18.4492    
  0.511000       18.4448    
  0.512000       18.4404    
  0.513000       18.4360    
  0.514000       18.4317    
  0.515000       18.4273    
  0.516000       18.4229    
  0.517000       18.4185    
  0.518000       18.4142    
  0.519000       18.4098    
  0.520000       18.4054    
  0.521000       18.4011    
  0.522000       18.3967    
  0.523000       18.3924    
  0.524000       18.3880    
  0.525000       18.3837    
  0.526000       18.3794    
  0.527000       18.3750    
  0.528000       18.3707    
  0.529000       18.3664    
  0.530000       18.3621    
  0.531000       18.3578    
  0.532000       18.3535    
  0.533000       18.3492    
  0.534000       18.3449    
  0.535000       18.3406    
  0.536000       18.3363    
  0.537000       18.3320    
  0.538000       18.3277    
  0.539000       18.3235    
  0.540000       18.3192    
  0.541000       18.3149    
  0.542000       18.3107    
  0.543000       18.3064    
  0.544000       18.3022    
  0.545000       18.2979    
  0.546000       18.2937    
  0.547000       18.2894    
  0.548000       18.2852    
  0.549000       18.2810    
  0.550000       18.2768    
  0.551000       18.2725    
  0.552000       18.2683    
  0.553000       18.2641    
  0.554000       18.2599    
  0.555000       18.2557    
  0.556000       18.2515    
  0.557000       18.2473    
  0.558000       18.2431    
  0.559000       18.2389    
  0.560000       18.2348    
  0.561000       18.2306    
  0.562000       18.2264    
  0.563000       18.2222    
  0.564000       18.2181    
  0.565000       18.2139    
  0.566000       18.2098    
  0.567000       18.2056    
  0.568000       18.2015    
  0.569000       18.1973    
  0.570000       18.1932    
  0.571000       18.1891    
  0.572000       18.1849    
  0.573000       18.1808    
  0.574000       18.1767    
  0.575000       18.1726    
  0.576000       18.1685    
  0.577000       18.1644    
  0.578000       18.1603    
  0.579000       18.1562    
  0.580000       18.1521    
  0.581000       18.1480    
  0.582000       18.1439    
  0.583000       18.1398    
  0.584000       18.1358    
  0.585000       18.1317    
  0.586000       18.1276    
  0.587000       18.1235    
  0.588000       18.1195    
  0.589000       18.1154    
  0.590000       18.1114    
  0.591000       18.1073    
  0.592000       18.1033    
  0.593000       18.0993    
  0.594000       18.0952    
  0.595000       18.0912    
  0.596000       18.0872    
  0.597000       18.0832    
  0.598000       18.0791    
  0.599000       18.0751    
  0.600000       18.0711    
  0.601000       18.0671    
  0.602000       18.0631    
  0.603000       18.0591    
  0.604000       18.0551    
  0.605000       18.0511    
  0.606000       18.0472    
  0.607000       18.0432    
  0.608000       18.0392    
  0.609000       18.0352    
  0.610000       18.0313    
  0.611000       18.0273    
  0.612000       18.0233    
  0.613000       18.0194    
  0.614000       18.0154    
  0.615000       18.0115    
  0.616000       18.0076    
  0.617000       18.0036    
  0.618000       17.9997    
  0.619000       17.9958    
  0.620000       17.9918    
  0.621000       17.9879    
  0.622000       17.9840    
  0.623000       17.9801    
  0.624000       17.9762    
  0.625000       17.9723    
  0.626000       17.9684    
  0.627000       17.9645    
  0.628000       17.9606    
  0.629000       17.9567    
  0.630000       17.9528    
  0.631000       17.9489    
  0.632000       17.9450    
  0.633000       17.9412    
  0.634000       17.9373    
  0.635000       17.9334    
  0.636000       17.9296    
  0.637000       17.9257    
  0.638000       17.9219    
  0.639000       17.9180    
  0.640000       17.9142    
  0.641000       17.9103    
  0.642000       17.9065    
  0.643000       17.9027    
  0.644000       17.8988    
  0.645000       17.8950    
  0.646000       17.8912    
  0.647000       17.8874    
  0.648000       17.8836    
  0.649000       17.8798    
  0.650000       17.8760    
  0.651000       17.8722    
  0.652000       17.8684    
  0.653000       17.8646    
  0.654000       17.8608    
  0.655000       17.8570    
  0.656000       17.8532    
  0.657000       17.8494    
  0.658000       17.8457    
  0.659000       17.8419    
  0.660000       17.8381    
  0.661000       17.8344    
  0.662000       17.8306    
  0.663000       17.8269    
  0.664000       17.8231    
  0.665000       17.8194    
  0.666000       17.8156    
  0.667000       17.8119    
  0.668000       17.8082    
  0.669000       17.8044    
  0.670000       17.8007    
  0.671000       17.7970    
  0.672000       17.7933    
  0.673000       17.7895    
  0.674000       17.7858    
  0.675000       17.7821    
  0.676000       17.7784    
  0.677000       17.7747    
  0.678000       17.7710    
  0.679000       17.7673    
  0.680000       17.7637    
  0.681000       17.7600    
  0.682000       17.7563    
  0.683000       17.7526    
  0.684000       17.7489    
  0.685000       17.7453    
  0.686000       17.7416    
  0.687000       17.7380    
  0.688000       17.7343    
  0.689000       17.7306    
  0.690000       17.7270    
  0.691000       17.7233    
  0.692000       17.7197    
  0.693000       17.7161    
  0.694000       17.7124    
  0.695000       17.7088    
  0.696000       17.7052    
  0.697000       17.7016    
  0.698000       17.6979    
  0.699000       17.6943    
  0.700000       17.6907    
  0.701000       17.6871    
  0.702000       17.6835    
  0.703000       17.6799    
  0.704000       17.6763    
  0.705000       17.6727    
  0.706000       17.6691    
  0.707000       17.6655    
  0.708000       17.6620    
  0.709000       17.6584    
  0.710000       17.6548    
  0.711000       17.6512    
  0.712000       17.6477    
  0.713000       17.6441    
  0.714000       17.6406    
  0.715000       17.6370    
  0.716000       17.6334    
  0.717000       17.6299    
  0.718000       17.6264    
  0.719000       17.6228    
  0.720000       17.6193    
  0.721000       17.6157    
  0.722000       17.6122    
  0.723000       17.6087    
  0.724000       17.6052    
  0.725000       17.6017    
  0.726000       17.5981    
  0.727000       17.5946    
  0.728000       17.5911    
  0.729000       17.5876    
  0.730000       17.5841    
  0.731000       17.5806    
  0.732000       17.5771    
  0.733000       17.5736    
  0.734000       17.5702    
  0.735000       17.5667    
  0.736000       17.5632    
  0.737000       17.5597    
  0.738000       17.5563    
  0.739000       17.5528    
  0.740000       17.5493    
  0.741000       17.5459    
  0.742000       17.5424    
  0.743000       17.5390    
  0.744000       17.5355    
  0.745000       17.5321    
  0.746000       17.5286    
  0.747000       17.5252    
  0.748000       17.5218    
  0.749000       17.5183    
  0.750000       17.5149    
  0.751000       17.5115    
  0.752000       17.5080    
  0.753000       17.5046    
  0.754000       17.5012    
  0.755000       17.4978    
  0.756000       17.4944    
  0.757000       17.4910    
  0.758000       17.4876    
  0.759000       17.4842    
  0.760000       17.4808    
  0.761000       17.4774    
  0.762000       17.4740    
  0.763000       17.4707    
  0.764000       17.4673    
  0.765000       17.4639    
  0.766000       17.4605    
  0.767000       17.4572    
  0.768000       17.4538    
  0.769000       17.4505    
  0.770000       17.4471    
  0.771000       17.4437    
  0.772000       17.4404    
  0.773000       17.4370    
  0.774000       17.4337    
  0.775000       17.4304    
  0.776000       17.4270    
  0.777000       17.4237    
  0.778000       17.4204    
  0.779000       17.4170    
  0.780000       17.4137    
  0.781000       17.4104    
  0.782000       17.4071    
  0.783000       17.4038    
  0.784000       17.4005    
  0.785000       17.3972    
  0.786000       17.3939    
  0.787000       17.3906    
  0.788000       17.3873    
  0.789000       17.3840    
  0.790000       17.3807    
  0.791000       17.3774    
  0.792000       17.3741    
  0.793000       17.3709    
  0.794000       17.3676    
  0.795000       17.3643    
  0.796000       17.3610    
  0.797000       17.3578    
  0.798000       17.3545    
  0.799000       17.3513    
  0.800000       17.3480    
  0.801000       17.3448    
  0.802000       17.3415    
  0.803000       17.3383    
  0.804000       17.3350    
  0.805000       17.3318    
  0.806000       17.3286    
  0.807000       17.3253    
  0.808000       17.3221    
  0.809000       17.3189    
  0.810000       17.3157    
  0.811000       17.3125    
  0.812000       17.3092    
  0.813000       17.3060    
  0.814000       17.3028    
  0.815000       17.2996    
  0.816000       17.2964    
  0.817000       17.2932    
  0.818000       17.2900    
  0.819000       17.2869    
  0.820000       17.2837    
  0.821000       17.2805    
  0.822000       17.2773    
  0.823000       17.2741    
  0.824000       17.2710    
  0.825000       17.2678    
  0.826000       17.2646    
  0.827000       17.2615    
  0.828000       17.2583    
  0.829000       17.2551    
  0.830000       17.2520    
  0.831000       17.2488    
  0.832000       17.2457    
  0.833000       17.2426    
  0.834000       17.2394    
  0.835000       17.2363    
  0.836000       17.2331    
  0.837000       17.2300    
  0.838000       17.2269    
  0.839000       17.2238    
  0.840000       17.2206    
  0.841000       17.2175    
  0.842000       17.2144    
  0.843000       17.2113    
  0.844000       17.2082    
  0.845000       17.2051    
  0.846000       17.2020    
  0.847000       17.1989    
  0.848000       17.1958    
  0.849000       17.1927    
  0.850000       17.1896    
  0.851000       17.1865    
  0.852000       17.1835    
  0.853000       17.1804    
  0.854000       17.1773    
  0.855000       17.1742    
  0.856000       17.1712    
  0.857000       17.1681    
  0.858000       17.1650    
  0.859000       17.1620    
  0.860000       17.1589    
  0.861000       17.1559    
  0.862000       17.1528    
  0.863000       17.1498    
  0.864000       17.1467    
  0.865000       17.1437    
  0.866000       17.1407    
  0.867000       17.1376    
  0.868000       17.1346    
  0.869000       17.1316    
  0.870000       17.1285    
  0.871000       17.1255    
  0.872000       17.1225    
  0.873000       17.1195    
  0.874000       17.1165    
  0.875000       17.1135    
  0.876000       17.1105    
  0.877000       17.1075    
  0.878000       17.1045    
  0.879000       17.1015    
  0.880000       17.0985    
  0.881000       17.0955    
  0.882000       17.0925    
  0.883000       17.0895    
  0.884000       17.0865    
  0.885000       17.0836    
  0.886000       17.0806    
  0.887000       17.0776    
  0.888000       17.0747    
  0.889000       17.0717    
  0.890000       17.0687    
  0.891000       17.0658    
  0.892000       17.0628    
  0.893000       17.0599    
  0.894000       17.0569    
  0.895000       17.0540    
  0.896000       17.0510    
  0.897000       17.0481    
  0.898000       17.0451    
  0.899000       17.0422    
  0.900000       17.0393    
  0.901000       17.0363    
  0.902000       17.0334    
  0.903000       17.0305    
  0.904000       17.0276    
  0.905000       17.0247    
  0.906000       17.0218    
  0.907000       17.0188    
  0.908000       17.0159    
  0.909000       17.0130    
  0.910000       17.0101    
  0.911000       17.0072    
  0.912000       17.0043    
  0.913000       17.0014    
  0.914000       16.9986    
  0.915000       16.9957    
  0.916000       16.9928    
  0.917000       16.9899    
  0.918000       16.9870    
  0.919000       16.9842    
  0.920000       16.9813    
  0.921000       16.9784    
  0.922000       16.9756    
  0.923000       16.9727    
  0.924000       16.9698    
  0.925000       16.9670    
  0.926000       16.9641    
  0.927000       16.9613    
  0.928000       16.9584    
  0.929000       16.9556    
  0.930000       16.9527    
  0.931000       16.9499    
  0.932000       16.9471    
  0.933000       16.9442    
  0.934000       16.9414    
  0.935000       16.9386    
  0.936000       16.9358    
  0.937000       16.9329    
  0.938000       16.9301    
  0.939000       16.9273    
  0.940000       16.9245    
  0.941000       16.9217    
  0.942000       16.9189    
  0.943000       16.9161    
  0.944000       16.9133    
  0.945000       16.9105    
  0.946000       16.9077    
  0.947000       16.9049    
  0.948000       16.9021    
  0.949000       16.8993    
  0.950000       16.8965    
  0.951000       16.8937    
  0.952000       16.8910    
  0.953000       16.8882    
  0.954000       16.8854    
  0.955000       16.8827    
  0.956000       16.8799    
  0.957000       16.8771    
  0.958000       16.8744    
  0.959000       16.8716    
  0.960000       16.8689    
  0.961000       16.8661    
  0.962000       16.8634    
  0.963000       16.8606    
  0.964000       16.8579    
  0.965000       16.8551    
  0.966000       16.8524    
  0.967000       16.8496    
  0.968000       16.8469    
  0.969000       16.8442    
  0.970000       16.8415    
  0.971000       16.8387    
  0.972000       16.8360    
  0.973000       16.8333    
  0.974000       16.8306    
  0.975000       16.8279    
  0.976000       16.8252    
  0.977000       16.8225    
  0.978000       16.8197    
  0.979000       16.8170    
  0.980000       16.8143    
  0.981000       16.8117    
  0.982000       16.8090    
  0.983000       16.8063    
  0.984000       16.8036    
  0.985000       16.8009    
  0.986000       16.7982    
  0.987000       16.7955    
  0.988000       16.7929    
  0.989000       16.7902    
  0.990000       16.7875    
  0.991000       16.7848    
  0.992000       16.7822    
  0.993000       16.7795    
  0.994000       16.7769    
  0.995000       16.7742    
  0.996000       16.7715    
  0.997000       16.7689    
  0.998000       16.7662    
  0.999000       16.7636    
   1.00000       16.7610    
   1.00100       16.7583    
   1.00200       16.7557    
   1.00300       16.7530    
   1.00400       16.7504    
   1.00500       16.7478    
   1.00600       16.7452    
   1.00700       16.7425    
   1.00800       16.7399    
   1.00900       16.7373    
   1.01000       16.7347    
   1.01100       16.7321    
   1.01200       16.7294    
   1.01300       16.7268    
   1.01400       16.7242    
   1.01500       16.7216    
   1.01600       16.7190    
   1.01700       16.7164    
   1.01800       16.7138    
   1.01900       16.7112    
   1.02000       16.7086    
   1.02100       16.7061    
   1.02200       16.7035    
   1.02300       16.7009    
   1.02400       16.6983    
   1.02500       16.6957    
   1.02600       16.6932    
   1.02700       16.6906    
   1.02800       16.6880    
   1.02900       16.6855    
   1.03000       16.6829    
   1.03100       16.6803    
   1.03200       16.6778    
   1.03300       16.6752    
   1.03400       16.6727    
   1.03500       16.6701    
   1.03600       16.6676    
   1.03700       16.6650    
   1.03800       16.6625    
   1.03900       16.6599    
   1.04000       16.6574    
   1.04100       16.6549    
   1.04200       16.6523    
   1.04300       16.6498    
   1.04400       16.6473    
   1.04500       16.6447    
   1.04600       16.6422    
   1.04700       16.6397    
   1.04800       16.6372    
   1.04900       16.6347    
   1.05000       16.6322    
   1.05100       16.6297    
   1.05200       16.6271    
   1.05300       16.6246    
   1.05400       16.6221    
   1.05500       16.6196    
   1.05600       16.6171    
   1.05700       16.6147    
   1.05800       16.6122    
   1.05900       16.6097    
   1.06000       16.6072    
   1.06100       16.6047    
   1.06200       16.6022    
   1.06300       16.5997    
   1.06400       16.5973    
   1.06500       16.5948    
   1.06600       16.5923    
   1.06700       16.5899    
   1.06800       16.5874    
   1.06900       16.5849    
   1.07000       16.5825    
   1.07100       16.5800    
   1.07200       16.5775    
   1.07300       16.5751    
   1.07400       16.5726    
   1.07500       16.5702    
   1.07600       16.5677    
   1.07700       16.5653    
   1.07800       16.5629    
   1.07900       16.5604    
   1.08000       16.5580    
   1.08100       16.5556    
   1.08200       16.5531    
   1.08300       16.5507    
   1.08400       16.5483    
   1.08500       16.5458    
   1.08600       16.5434    
   1.08700       16.5410    
   1.08800       16.5386    
   1.08900       16.5362    
   1.09000       16.5338    
   1.09100       16.5313    
   1.09200       16.5289    
   1.09300       16.5265    
   1.09400       16.5241    
   1.09500       16.5217    
   1.09600       16.5193    
   1.09700       16.5169    
   1.09800       16.5146    
   1.09900       16.5122    
   1.10000       16.5098    
   1.10100       16.5074    
   1.10200       16.5050    
   1.10300       16.5026    
   1.10400       16.5002    
   1.10500       16.4979    
   1.10600       16.4955    
   1.10700       16.4931    
   1.10800       16.4908    
   1.10900       16.4884    
   1.11000       16.4860    
   1.11100       16.4837    
   1.11200       16.4813    
   1.11300       16.4790    
   1.11400       16.4766    
   1.11500       16.4743    
   1.11600       16.4719    
   1.11700       16.4696    
   1.11800       16.4672    
   1.11900       16.4649    
   1.12000       16.4625    
   1.12100       16.4602    
   1.12200       16.4579    
   1.12300       16.4555    
   1.12400       16.4532    
   1.12500       16.4509    
   1.12600       16.4485    
   1.12700       16.4462    
   1.12800       16.4439    
   1.12900       16.4416    
   1.13000       16.4393    
   1.13100       16.4370    
   1.13200       16.4346    
   1.13300       16.4323    
   1.13400       16.4300    
   1.13500       16.4277    
   1.13600       16.4254    
   1.13700       16.4231    
   1.13800       16.4208    
   1.13900       16.4185    
   1.14000       16.4162    
   1.14100       16.4139    
   1.14200       16.4117    
   1.14300       16.4094    
   1.14400       16.4071    
   1.14500       16.4048    
   1.14600       16.4025    
   1.14700       16.4002    
   1.14800       16.3980    
   1.14900       16.3957    
   1.15000       16.3934    
   1.15100       16.3912    
   1.15200       16.3889    
   1.15300       16.3866    
   1.15400       16.3844    
   1.15500       16.3821    
   1.15600       16.3799    
   1.15700       16.3776    
   1.15800       16.3754    
   1.15900       16.3731    
   1.16000       16.3709    
   1.16100       16.3686    
   1.16200       16.3664    
   1.16300       16.3641    
   1.16400       16.3619    
   1.16500       16.3597    
   1.16600       16.3574    
   1.16700       16.3552    
   1.16800       16.3530    
   1.16900       16.3507    
   1.17000       16.3485    
   1.17100       16.3463    
   1.17200       16.3441    
   1.17300       16.3419    
   1.17400       16.3396    
   1.17500       16.3374    
   1.17600       16.3352    
   1.17700       16.3330    
   1.17800       16.3308    
   1.17900       16.3286    
   1.18000       16.3264    
   1.18100       16.3242    
   1.18200       16.3220    
   1.18300       16.3198    
   1.18400       16.3176    
   1.18500       16.3154    
   1.18600       16.3132    
   1.18700       16.3110    
   1.18800       16.3089    
   1.18900       16.3067    
   1.19000       16.3045    
   1.19100       16.3023    
   1.19200       16.3001    
   1.19300       16.2980    
   1.19400       16.2958    
   1.19500       16.2936    
   1.19600       16.2915    
   1.19700       16.2893    
   1.19800       16.2871    
   1.19900       16.2850    
   1.20000       16.2828    
   1.20100       16.2807    
   1.20200       16.2785    
   1.20300       16.2763    
   1.20400       16.2742    
   1.20500       16.2721    
   1.20600       16.2699    
   1.20700       16.2678    
   1.20800       16.2656    
   1.20900       16.2635    
   1.21000       16.2613    
   1.21100       16.2592    
   1.21200       16.2571    
   1.21300       16.2549    
   1.21400       16.2528    
   1.21500       16.2507    
   1.21600       16.2486    
   1.21700       16.2464    
   1.21800       16.2443    
   1.21900       16.2422    
   1.22000       16.2401    
   1.22100       16.2380    
   1.22200       16.2359    
   1.22300       16.2338    
   1.22400       16.2317    
   1.22500       16.2295    
   1.22600       16.2274    
   1.22700       16.2253    
   1.22800       16.2232    
   1.22900       16.2211    
   1.23000       16.2191    
   1.23100       16.2170    
   1.23200       16.2149    
   1.23300       16.2128    
   1.23400       16.2107    
   1.23500       16.2086    
   1.23600       16.2065    
   1.23700       16.2045    
   1.23800       16.2024    
   1.23900       16.2003    
   1.24000       16.1982    
   1.24100       16.1962    
   1.24200       16.1941    
   1.24300       16.1920    
   1.24400       16.1899    
   1.24500       16.1879    
   1.24600       16.1858    
   1.24700       16.1838    
   1.24800       16.1817    
   1.24900       16.1797    
   1.25000       16.1776    
   1.25100       16.1755    
   1.25200       16.1735    
   1.25300       16.1715    
   1.25400       16.1694    
   1.25500       16.1674    
   1.25600       16.1653    
   1.25700       16.1633    
   1.25800       16.1612    
   1.25900       16.1592    
   1.26000       16.1572    
   1.26100       16.1552    
   1.26200       16.1531    
   1.26300       16.1511    
   1.26400       16.1491    
   1.26500       16.1470    
   1.26600       16.1450    
   1.26700       16.1430    
   1.26800       16.1410    
   1.26900       16.1390    
   1.27000       16.1370    
   1.27100       16.1350    
   1.27200       16.1329    
   1.27300       16.1309    
   1.27400       16.1289    
   1.27500       16.1269    
   1.27600       16.1249    
   1.27700       16.1229    
   1.27800       16.1209    
   1.27900       16.1189    
   1.28000       16.1170    
   1.28100       16.1150    
   1.28200       16.1130    
   1.28300       16.1110    
   1.28400       16.1090    
   1.28500       16.1070    
   1.28600       16.1050    
   1.28700       16.1031    
   1.28800       16.1011    
   1.28900       16.0991    
   1.29000       16.0971    
   1.29100       16.0952    
   1.29200       16.0932    
   1.29300       16.0912    
   1.29400       16.0893    
   1.29500       16.0873    
   1.29600       16.0853    
   1.29700       16.0834    
   1.29800       16.0814    
   1.29900       16.0795    
   1.30000       16.0775    
   1.30100       16.0756    
   1.30200       16.0736    
   1.30300       16.0717    
   1.30400       16.0697    
   1.30500       16.0678    
   1.30600       16.0658    
   1.30700       16.0639    
   1.30800       16.0620    
   1.30900       16.0600    
   1.31000       16.0581    
   1.31100       16.0562    
   1.31200       16.0542    
   1.31300       16.0523    
   1.31400       16.0504    
   1.31500       16.0484    
   1.31600       16.0465    
   1.31700       16.0446    
   1.31800       16.0427    
   1.31900       16.0408    
   1.32000       16.0389    
   1.32100       16.0369    
   1.32200       16.0350    
   1.32300       16.0331    
   1.32400       16.0312    
   1.32500       16.0293    
   1.32600       16.0274    
   1.32700       16.0255    
   1.32800       16.0236    
   1.32900       16.0217    
   1.33000       16.0198    
   1.33100       16.0179    
   1.33200       16.0160    
   1.33300       16.0141    
   1.33400       16.0122    
   1.33500       16.0104    
   1.33600       16.0085    
   1.33700       16.0066    
   1.33800       16.0047    
   1.33900       16.0028    
   1.34000       16.0010    
   1.34100       15.9991    
   1.34200       15.9972    
   1.34300       15.9953    
   1.34400       15.9935    
   1.34500       15.9916    
   1.34600       15.9897    
   1.34700       15.9879    
   1.34800       15.9860    
   1.34900       15.9841    
   1.35000       15.9823    
   1.35100       15.9804    
   1.35200       15.9786    
   1.35300       15.9767    
   1.35400       15.9749    
   1.35500       15.9730    
   1.35600       15.9712    
   1.35700       15.9693    
   1.35800       15.9675    
   1.35900       15.9656    
   1.36000       15.9638    
   1.36100       15.9620    
   1.36200       15.9601    
   1.36300       15.9583    
   1.36400       15.9565    
   1.36500       15.9546    
   1.36600       15.9528    
   1.36700       15.9510    
   1.36800       15.9491    
   1.36900       15.9473    
   1.37000       15.9455    
   1.37100       15.9437    
   1.37200       15.9419    
   1.37300       15.9400    
   1.37400       15.9382    
   1.37500       15.9364    
   1.37600       15.9346    
   1.37700       15.9328    
   1.37800       15.9310    
   1.37900       15.9292    
   1.38000       15.9274    
   1.38100       15.9256    
   1.38200       15.9238    
   1.38300       15.9220    
   1.38400       15.9202    
   1.38500       15.9184    
   1.38600       15.9166    
   1.38700       15.9148    
   1.38800       15.9130    
   1.38900       15.9112    
   1.39000       15.9094    
   1.39100       15.9076    
   1.39200       15.9059    
   1.39300       15.9041    
   1.39400       15.9023    
   1.39500       15.9005    
   1.39600       15.8987    
   1.39700       15.8970    
   1.39800       15.8952    
   1.39900       15.8934    
   1.40000       15.8917    
   1.40100       15.8899    
   1.40200       15.8881    
   1.40300       15.8864    
   1.40400       15.8846    
   1.40500       15.8828    
   1.40600       15.8811    
   1.40700       15.8793    
   1.40800       15.8776    
   1.40900       15.8758    
   1.41000       15.8741    
   1.41100       15.8723    
   1.41200       15.8706    
   1.41300       15.8688    
   1.41400       15.8671    
   1.41500       15.8653    
   1.41600       15.8636    
   1.41700       15.8618    
   1.41800       15.8601    
   1.41900       15.8584    
   1.42000       15.8566    
   1.42100       15.8549    
   1.42200       15.8532    
   1.42300       15.8514    
   1.42400       15.8497    
   1.42500       15.8480    
   1.42600       15.8463    
   1.42700       15.8445    
   1.42800       15.8428    
   1.42900       15.8411    
   1.43000       15.8394    
   1.43100       15.8377    
   1.43200       15.8360    
   1.43300       15.8342    
   1.43400       15.8325    
   1.43500       15.8308    
   1.43600       15.8291    
   1.43700       15.8274    
   1.43800       15.8257    
   1.43900       15.8240    
   1.44000       15.8223    
   1.44100       15.8206    
   1.44200       15.8189    
   1.44300       15.8172    
   1.44400       15.8155    
   1.44500       15.8138    
   1.44600       15.8121    
   1.44700       15.8104    
   1.44800       15.8088    
   1.44900       15.8071    
   1.45000       15.8054    
   1.45100       15.8037    
   1.45200       15.8020    
   1.45300       15.8003    
   1.45400       15.7987    
   1.45500       15.7970    
   1.45600       15.7953    
   1.45700       15.7936    
   1.45800       15.7920    
   1.45900       15.7903    
   1.46000       15.7886    
   1.46100       15.7870    
   1.46200       15.7853    
   1.46300       15.7836    
   1.46400       15.7820    
   1.46500       15.7803    
   1.46600       15.7787    
   1.46700       15.7770    
   1.46800       15.7754    
   1.46900       15.7737    
   1.47000       15.7721    
   1.47100       15.7704    
   1.47200       15.7688    
   1.47300       15.7671    
   1.47400       15.7655    
   1.47500       15.7638    
   1.47600       15.7622    
   1.47700       15.7605    
   1.47800       15.7589    
   1.47900       15.7573    
   1.48000       15.7556    
   1.48100       15.7540    
   1.48200       15.7524    
   1.48300       15.7507    
   1.48400       15.7491    
   1.48500       15.7475    
   1.48600       15.7458    
   1.48700       15.7442    
   1.48800       15.7426    
   1.48900       15.7410    
   1.49000       15.7394    
   1.49100       15.7377    
   1.49200       15.7361    
   1.49300       15.7345    
   1.49400       15.7329    
   1.49500       15.7313    
   1.49600       15.7297    
   1.49700       15.7281    
   1.49800       15.7265    
   1.49900       15.7249    
   1.50000       15.7233    
   1.50100       15.7217    
   1.50200       15.7201    
   1.50300       15.7185    
   1.50400       15.7169    
   1.50500       15.7153    
   1.50600       15.7137    
   1.50700       15.7121    
   1.50800       15.7105    
   1.50900       15.7089    
   1.51000       15.7073    
   1.51100       15.7057    
   1.51200       15.7041    
   1.51300       15.7026    
   1.51400       15.7010    
   1.51500       15.6994    
   1.51600       15.6978    
   1.51700       15.6962    
   1.51800       15.6947    
   1.51900       15.6931    
   1.52000       15.6915    
   1.52100       15.6899    
   1.52200       15.6884    
   1.52300       15.6868    
   1.52400       15.6852    
   1.52500       15.6837    
   1.52600       15.6821    
   1.52700       15.6806    
   1.52800       15.6790    
   1.52900       15.6774    
   1.53000       15.6759    
   1.53100       15.6743    
   1.53200       15.6728    
   1.53300       15.6712    
   1.53400       15.6697    
   1.53500       15.6681    
   1.53600       15.6666    
   1.53700       15.6650    
   1.53800       15.6635    
   1.53900       15.6619    
   1.54000       15.6604    
   1.54100       15.6589    
   1.54200       15.6573    
   1.54300       15.6558    
   1.54400       15.6542    
   1.54500       15.6527    
   1.54600       15.6512    
   1.54700       15.6496    
   1.54800       15.6481    
   1.54900       15.6466    
   1.55000       15.6451    
   1.55100       15.6435    
   1.55200       15.6420    
   1.55300       15.6405    
   1.55400       15.6390    
   1.55500       15.6374    
   1.55600       15.6359    
   1.55700       15.6344    
   1.55800       15.6329    
   1.55900       15.6314    
   1.56000       15.6299    
   1.56100       15.6284    
   1.56200       15.6269    
   1.56300       15.6253    
   1.56400       15.6238    
   1.56500       15.6223    
   1.56600       15.6208    
   1.56700       15.6193    
   1.56800       15.6178    
   1.56900       15.6163    
   1.57000       15.6148    
   1.57100       15.6133    
   1.57200       15.6118    
   1.57300       15.6104    
   1.57400       15.6089    
   1.57500       15.6074    
   1.57600       15.6059    
   1.57700       15.6044    
   1.57800       15.6029    
   1.57900       15.6014    
   1.58000       15.5999    
   1.58100       15.5985    
   1.58200       15.5970    
   1.58300       15.5955    
   1.58400       15.5940    
   1.58500       15.5926    
   1.58600       15.5911    
   1.58700       15.5896    
   1.58800       15.5881    
   1.58900       15.5867    
   1.59000       15.5852    
   1.59100       15.5837    
   1.59200       15.5823    
   1.59300       15.5808    
   1.59400       15.5793    
   1.59500       15.5779    
   1.59600       15.5764    
   1.59700       15.5750    
   1.59800       15.5735    
   1.59900       15.5720    
   1.60000       15.5706    
   1.60100       15.5691    
   1.60200       15.5677    
   1.60300       15.5662    
   1.60400       15.5648    
   1.60500       15.5633    
   1.60600       15.5619    
   1.60700       15.5605    
   1.60800       15.5590    
   1.60900       15.5576    
   1.61000       15.5561    
   1.61100       15.5547    
   1.61200       15.5533    
   1.61300       15.5518    
   1.61400       15.5504    
   1.61500       15.5490    
   1.61600       15.5475    
   1.61700       15.5461    
   1.61800       15.5447    
   1.61900       15.5432    
   1.62000       15.5418    
   1.62100       15.5404    
   1.62200       15.5390    
   1.62300       15.5375    
   1.62400       15.5361    
   1.62500       15.5347    
   1.62600       15.5333    
   1.62700       15.5319    
   1.62800       15.5305    
   1.62900       15.5290    
   1.63000       15.5276    
   1.63100       15.5262    
   1.63200       15.5248    
   1.63300       15.5234    
   1.63400       15.5220    
   1.63500       15.5206    
   1.63600       15.5192    
   1.63700       15.5178    
   1.63800       15.5164    
   1.63900       15.5150    
   1.64000       15.5136    
   1.64100       15.5122    
   1.64200       15.5108    
   1.64300       15.5094    
   1.64400       15.5080    
   1.64500       15.5066    
   1.64600       15.5052    
   1.64700       15.5038    
   1.64800       15.5024    
   1.64900       15.5011    
   1.65000       15.4997    
   1.65100       15.4983    
   1.65200       15.4969    
   1.65300       15.4955    
   1.65400       15.4942    
   1.65500       15.4928    
   1.65600       15.4914    
   1.65700       15.4900    
   1.65800       15.4886    
   1.65900       15.4873    
   1.66000       15.4859    
   1.66100       15.4845    
   1.66200       15.4832    
   1.66300       15.4818    
   1.66400       15.4804    
   1.66500       15.4791    
   1.66600       15.4777    
   1.66700       15.4763    
   1.66800       15.4750    
   1.66900       15.4736    
   1.67000       15.4723    
   1.67100       15.4709    
   1.67200       15.4696    
   1.67300       15.4682    
   1.67400       15.4668    
   1.67500       15.4655    
   1.67600       15.4641    
   1.67700       15.4628    
   1.67800       15.4614    
   1.67900       15.4601    
   1.68000       15.4588    
   1.68100       15.4574    
   1.68200       15.4561    
   1.68300       15.4547    
   1.68400       15.4534    
   1.68500       15.4520    
   1.68600       15.4507    
   1.68700       15.4494    
   1.68800       15.4480    
   1.68900       15.4467    
   1.69000       15.4454    
   1.69100       15.4440    
   1.69200       15.4427    
   1.69300       15.4414    
   1.69400       15.4401    
   1.69500       15.4387    
   1.69600       15.4374    
   1.69700       15.4361    
   1.69800       15.4348    
   1.69900       15.4334    
   1.70000       15.4321    
   1.70100       15.4308    
   1.70200       15.4295    
   1.70300       15.4282    
   1.70400       15.4269    
   1.70500       15.4256    
   1.70600       15.4242    
   1.70700       15.4229    
   1.70800       15.4216    
   1.70900       15.4203    
   1.71000       15.4190    
   1.71100       15.4177    
   1.71200       15.4164    
   1.71300       15.4151    
   1.71400       15.4138    
   1.71500       15.4125    
   1.71600       15.4112    
   1.71700       15.4099    
   1.71800       15.4086    
   1.71900       15.4073    
   1.72000       15.4060    
   1.72100       15.4047    
   1.72200       15.4034    
   1.72300       15.4021    
   1.72400       15.4009    
   1.72500       15.3996    
   1.72600       15.3983    
   1.72700       15.3970    
   1.72800       15.3957    
   1.72900       15.3944    
   1.73000       15.3931    
   1.73100       15.3919    
   1.73200       15.3906    
   1.73300       15.3893    
   1.73400       15.3880    
   1.73500       15.3868    
   1.73600       15.3855    
   1.73700       15.3842    
   1.73800       15.3829    
   1.73900       15.3817    
   1.74000       15.3804    
   1.74100       15.3791    
   1.74200       15.3779    
   1.74300       15.3766    
   1.74400       15.3753    
   1.74500       15.3741    
   1.74600       15.3728    
   1.74700       15.3716    
   1.74800       15.3703    
   1.74900       15.3690    
   1.75000       15.3678    
   1.75100       15.3665    
   1.75200       15.3653    
   1.75300       15.3640    
   1.75400       15.3628    
   1.75500       15.3615    
   1.75600       15.3603    
   1.75700       15.3590    
   1.75800       15.3578    
   1.75900       15.3565    
   1.76000       15.3553    
   1.76100       15.3540    
   1.76200       15.3528    
   1.76300       15.3516    
   1.76400       15.3503    
   1.76500       15.3491    
   1.76600       15.3479    
   1.76700       15.3466    
   1.76800       15.3454    
   1.76900       15.3441    
   1.77000       15.3429    
   1.77100       15.3417    
   1.77200       15.3405    
   1.77300       15.3392    
   1.77400       15.3380    
   1.77500       15.3368    
   1.77600       15.3355    
   1.77700       15.3343    
   1.77800       15.3331    
   1.77900       15.3319    
   1.78000       15.3307    
   1.78100       15.3294    
   1.78200       15.3282    
   1.78300       15.3270    
   1.78400       15.3258    
   1.78500       15.3246    
   1.78600       15.3234    
   1.78700       15.3221    
   1.78800       15.3209    
   1.78900       15.3197    
   1.79000       15.3185    
   1.79100       15.3173    
   1.79200       15.3161    
   1.79300       15.3149    
   1.79400       15.3137    
   1.79500       15.3125    
   1.79600       15.3113    
   1.79700       15.3101    
   1.79800       15.3089    
   1.79900       15.3077    
   1.80000       15.3065    
   1.80100       15.3053    
   1.80200       15.3041    
   1.80300       15.3029    
   1.80400       15.3017    
   1.80500       15.3005    
   1.80600       15.2993    
   1.80700       15.2982    
   1.80800       15.2970    
   1.80900       15.2958    
   1.81000       15.2946    
   1.81100       15.2934    
   1.81200       15.2922    
   1.81300       15.2910    
   1.81400       15.2899    
   1.81500       15.2887    
   1.81600       15.2875    
   1.81700       15.2863    
   1.81800       15.2852    
   1.81900       15.2840    
   1.82000       15.2828    
   1.82100       15.2816    
   1.82200       15.2805    
   1.82300       15.2793    
   1.82400       15.2781    
   1.82500       15.2770    
   1.82600       15.2758    
   1.82700       15.2746    
   1.82800       15.2735    
   1.82900       15.2723    
   1.83000       15.2711    
   1.83100       15.2700    
   1.83200       15.2688    
   1.83300       15.2676    
   1.83400       15.2665    
   1.83500       15.2653    
   1.83600       15.2642    
   1.83700       15.2630    
   1.83800       15.2619    
   1.83900       15.2607    
   1.84000       15.2596    
   1.84100       15.2584    
   1.84200       15.2573    
   1.84300       15.2561    
   1.84400       15.2550    
   1.84500       15.2538    
   1.84600       15.2527    
   1.84700       15.2515    
   1.84800       15.2504    
   1.84900       15.2493    
   1.85000       15.2481    
   1.85100       15.2470    
   1.85200       15.2458    
   1.85300       15.2447    
   1.85400       15.2436    
   1.85500       15.2424    
   1.85600       15.2413    
   1.85700       15.2402    
   1.85800       15.2390    
   1.85900       15.2379    
   1.86000       15.2368    
   1.86100       15.2356    
   1.86200       15.2345    
   1.86300       15.2334    
   1.86400       15.2323    
   1.86500       15.2311    
   1.86600       15.2300    
   1.86700       15.2289    
   1.86800       15.2278    
   1.86900       15.2267    
   1.87000       15.2255    
   1.87100       15.2244    
   1.87200       15.2233    
   1.87300       15.2222    
   1.87400       15.2211    
   1.87500       15.2200    
   1.87600       15.2189    
   1.87700       15.2177    
   1.87800       15.2166    
   1.87900       15.2155    
   1.88000       15.2144    
   1.88100       15.2133    
   1.88200       15.2122    
   1.88300       15.2111    
   1.88400       15.2100    
   1.88500       15.2089    
   1.88600       15.2078    
   1.88700       15.2067    
   1.88800       15.2056    
   1.88900       15.2045    
   1.89000       15.2034    
   1.89100       15.2023    
   1.89200       15.2012    
   1.89300       15.2001    
   1.89400       15.1990    
   1.89500       15.1979    
   1.89600       15.1969    
   1.89700       15.1958    
   1.89800       15.1947    
   1.89900       15.1936    
   1.90000       15.1925    
   1.90100       15.1914    
   1.90200       15.1903    
   1.90300       15.1893    
   1.90400       15.1882    
   1.90500       15.1871    
   1.90600       15.1860    
   1.90700       15.1849    
   1.90800       15.1839    
   1.90900       15.1828    
   1.91000       15.1817    
   1.91100       15.1806    
   1.91200       15.1796    
   1.91300       15.1785    
   1.91400       15.1774    
   1.91500       15.1763    
   1.91600       15.1753    
   1.91700       15.1742    
   1.91800       15.1731    
   1.91900       15.1721    
   1.92000       15.1710    
   1.92100       15.1699    
   1.92200       15.1689    
   1.92300       15.1678    
   1.92400       15.1668    
   1.92500       15.1657    
   1.92600       15.1646    
   1.92700       15.1636    
   1.92800       15.1625    
   1.92900       15.1615    
   1.93000       15.1604    
   1.93100       15.1594    
   1.93200       15.1583    
   1.93300       15.1572    
   1.93400       15.1562    
   1.93500       15.1551    
   1.93600       15.1541    
   1.93700       15.1531    
   1.93800       15.1520    
   1.93900       15.1510    
   1.94000       15.1499    
   1.94100       15.1489    
   1.94200       15.1478    
   1.94300       15.1468    
   1.94400       15.1457    
   1.94500       15.1447    
   1.94600       15.1437    
   1.94700       15.1426    
   1.94800       15.1416    
   1.94900       15.1406    
   1.95000       15.1395    
   1.95100       15.1385    
   1.95200       15.1375    
   1.95300       15.1364    
   1.95400       15.1354    
   1.95500       15.1344    
   1.95600       15.1333    
   1.95700       15.1323    
   1.95800       15.1313    
   1.95900       15.1303    
   1.96000       15.1292    
   1.96100       15.1282    
   1.96200       15.1272    
   1.96300       15.1262    
   1.96400       15.1251    
   1.96500       15.1241    
   1.96600       15.1231    
   1.96700       15.1221    
   1.96800       15.1211    
   1.96900       15.1201    
   1.97000       15.1190    
   1.97100       15.1180    
   1.97200       15.1170    
   1.97300       15.1160    
   1.97400       15.1150    
   1.97500       15.1140    
   1.97600       15.1130    
   1.97700       15.1120    
   1.97800       15.1110    
   1.97900       15.1100    
   1.98000       15.1090    
   1.98100       15.1079    
   1.98200       15.1069    
   1.98300       15.1059    
   1.98400       15.1049    
   1.98500       15.1039    
   1.98600       15.1029    
   1.98700       15.1019    
   1.98800       15.1010    
   1.98900       15.1000    
   1.99000       15.0990    
   1.99100       15.0980    
   1.99200       15.0970    
   1.99300       15.0960    
   1.99400       15.0950    
   1.99500       15.0940    
   1.99600       15.0930    
   1.99700       15.0920    
   1.99800       15.0910    
   1.99900       15.0900    
   2.00000       15.0891    
   2.00100       15.0881    
   2.00200       15.0871    
   2.00300       15.0861    
   2.00400       15.0851    
   2.00500       15.0841    
   2.00600       15.0832    
   2.00700       15.0822    
   2.00800       15.0812    
   2.00900       15.0802    
   2.01000       15.0793    
   2.01100       15.0783    
   2.01200       15.0773    
   2.01300       15.0763    
   2.01400       15.0754    
   2.01500       15.0744    
   2.01600       15.0734    
   2.01700       15.0725    
   2.01800       15.0715    
   2.01900       15.0705    
   2.02000       15.0696    
   2.02100       15.0686    
   2.02200       15.0676    
   2.02300       15.0667    
   2.02400       15.0657    
   2.02500       15.0647    
   2.02600       15.0638    
   2.02700       15.0628    
   2.02800       15.0619    
   2.02900       15.0609    
   2.03000       15.0599    
   2.03100       15.0590    
   2.03200       15.0580    
   2.03300       15.0571    
   2.03400       15.0561    
   2.03500       15.0552    
   2.03600       15.0542    
   2.03700       15.0533    
   2.03800       15.0523    
   2.03900       15.0514    
   2.04000       15.0504    
   2.04100       15.0495    
   2.04200       15.0485    
   2.04300       15.0476    
   2.04400       15.0466    
   2.04500       15.0457    
   2.04600       15.0448    
   2.04700       15.0438    
   2.04800       15.0429    
   2.04900       15.0419    
   2.05000       15.0410    
   2.05100       15.0401    
   2.05200       15.0391    
   2.05300       15.0382    
   2.05400       15.0373    
   2.05500       15.0363    
   2.05600       15.0354    
   2.05700       15.0345    
   2.05800       15.0335    
   2.05900       15.0326    
   2.06000       15.0317    
   2.06100       15.0307    
   2.06200       15.0298    
   2.06300       15.0289    
   2.06400       15.0280    
   2.06500       15.0270    
   2.06600       15.0261    
   2.06700       15.0252    
   2.06800       15.0243    
   2.06900       15.0233    
   2.07000       15.0224    
   2.07100       15.0215    
   2.07200       15.0206    
   2.07300       15.0197    
   2.07400       15.0187    
   2.07500       15.0178    
   2.07600       15.0169    
   2.07700       15.0160    
   2.07800       15.0151    
   2.07900       15.0142    
   2.08000       15.0133    
   2.08100       15.0124    
   2.08200       15.0114    
   2.08300       15.0105    
   2.08400       15.0096    
   2.08500       15.0087    
   2.08600       15.0078    
   2.08700       15.0069    
   2.08800       15.0060    
   2.08900       15.0051    
   2.09000       15.0042    
   2.09100       15.0033    
   2.09200       15.0024    
   2.09300       15.0015    
   2.09400       15.0006    
   2.09500       14.9997    
   2.09600       14.9988    
   2.09700       14.9979    
   2.09800       14.9970    
   2.09900       14.9961    
   2.10000       14.9952    
   2.10100       14.9943    
   2.10200       14.9934    
   2.10300       14.9925    
   2.10400       14.9917    
   2.10500       14.9908    
   2.10600       14.9899    
   2.10700       14.9890    
   2.10800       14.9881    
   2.10900       14.9872    
   2.11000       14.9863    
   2.11100       14.9854    
   2.11200       14.9846    
   2.11300       14.9837    
   2.11400       14.9828    
   2.11500       14.9819    
   2.11600       14.9810    
   2.11700       14.9802    
   2.11800       14.9793    
   2.11900       14.9784    
   2.12000       14.9775    
   2.12100       14.9766    
   2.12200       14.9758    
   2.12300       14.9749    
   2.12400       14.9740    
   2.12500       14.9732    
   2.12600       14.9723    
   2.12700       14.9714    
   2.12800       14.9705    
   2.12900       14.9697    
   2.13000       14.9688    
   2.13100       14.9679    
   2.13200       14.9671    
   2.13300       14.9662    
   2.13400       14.9653    
   2.13500       14.9645    
   2.13600       14.9636    
   2.13700       14.9628    
   2.13800       14.9619    
   2.13900       14.9610    
   2.14000       14.9602    
   2.14100       14.9593    
   2.14200       14.9585    
   2.14300       14.9576    
   2.14400       14.9567    
   2.14500       14.9559    
   2.14600       14.9550    
   2.14700       14.9542    
   2.14800       14.9533    
   2.14900       14.9525    
   2.15000       14.9516    
   2.15100       14.9508    
   2.15200       14.9499    
   2.15300       14.9491    
   2.15400       14.9482    
   2.15500       14.9474    
   2.15600       14.9465    
   2.15700       14.9457    
   2.15800       14.9448    
   2.15900       14.9440    
   2.16000       14.9432    
   2.16100       14.9423    
   2.16200       14.9415    
   2.16300       14.9406    
   2.16400       14.9398    
   2.16500       14.9389    
   2.16600       14.9381    
   2.16700       14.9373    
   2.16800       14.9364    
   2.16900       14.9356    
   2.17000       14.9348    
   2.17100       14.9339    
   2.17200       14.9331    
   2.17300       14.9323    
   2.17400       14.9314    
   2.17500       14.9306    
   2.17600       14.9298    
   2.17700       14.9289    
   2.17800       14.9281    
   2.17900       14.9273    
   2.18000       14.9265    
   2.18100       14.9256    
   2.18200       14.9248    
   2.18300       14.9240    
   2.18400       14.9232    
   2.18500       14.9223    
   2.18600       14.9215    
   2.18700       14.9207    
   2.18800       14.9199    
   2.18900       14.9191    
   2.19000       14.9182    
   2.19100       14.9174    
   2.19200       14.9166    
   2.19300       14.9158    
   2.19400       14.9150    
   2.19500       14.9142    
   2.19600       14.9133    
   2.19700       14.9125    
   2.19800       14.9117    
   2.19900       14.9109    
   2.20000       14.9101    
   2.20100       14.9093    
   2.20200       14.9085    
   2.20300       14.9077    
   2.20400       14.9069    
   2.20500       14.9061    
   2.20600       14.9053    
   2.20700       14.9045    
   2.20800       14.9036    
   2.20900       14.9028    
   2.21000       14.9020    
   2.21100       14.9012    
   2.21200       14.9004    
   2.21300       14.8996    
   2.21400       14.8988    
   2.21500       14.8980    
   2.21600       14.8972    
   2.21700       14.8964    
   2.21800       14.8956    
   2.21900       14.8949    
   2.22000       14.8941    
   2.22100       14.8933    
   2.22200       14.8925    
   2.22300       14.8917    
   2.22400       14.8909    
   2.22500       14.8901    
   2.22600       14.8893    
   2.22700       14.8885    
   2.22800       14.8877    
   2.22900       14.8869    
   2.23000       14.8862    
   2.23100       14.8854    
   2.23200       14.8846    
   2.23300       14.8838    
   2.23400       14.8830    
   2.23500       14.8822    
   2.23600       14.8814    
   2.23700       14.8807    
   2.23800       14.8799    
   2.23900       14.8791    
   2.24000       14.8783    
   2.24100       14.8775    
   2.24200       14.8768    
   2.24300       14.8760    
   2.24400       14.8752    
   2.24500       14.8744    
   2.24600       14.8737    
   2.24700       14.8729    
   2.24800       14.8721    
   2.24900       14.8713    
   2.25000       14.8706    
   2.25100       14.8698    
   2.25200       14.8690    
   2.25300       14.8683    
   2.25400       14.8675    
   2.25500       14.8667    
   2.25600       14.8660    
   2.25700       14.8652    
   2.25800       14.8644    
   2.25900       14.8637    
   2.26000       14.8629    
   2.26100       14.8621    
   2.26200       14.8614    
   2.26300       14.8606    
   2.26400       14.8598    
   2.26500       14.8591    
   2.26600       14.8583    
   2.26700       14.8576    
   2.26800       14.8568    
   2.26900       14.8561    
   2.27000       14.8553    
   2.27100       14.8545    
   2.27200       14.8538    
   2.27300       14.8530    
   2.27400       14.8523    
   2.27500       14.8515    
   2.27600       14.8508    
   2.27700       14.8500    
   2.27800       14.8493    
   2.27900       14.8485    
   2.28000       14.8478    
   2.28100       14.8470    
   2.28200       14.8463    
   2.28300       14.8455    
   2.28400       14.8448    
   2.28500       14.8440    
   2.28600       14.8433    
   2.28700       14.8425    
   2.28800       14.8418    
   2.28900       14.8411    
   2.29000       14.8403    
   2.29100       14.8396    
   2.29200       14.8388    
   2.29300       14.8381    
   2.29400       14.8374    
   2.29500       14.8366    
   2.29600       14.8359    
   2.29700       14.8351    
   2.29800       14.8344    
   2.29900       14.8337    
   2.30000       14.8329    
   2.30100       14.8322    
   2.30200       14.8315    
   2.30300       14.8307    
   2.30400       14.8300    
   2.30500       14.8293    
   2.30600       14.8285    
   2.30700       14.8278    
   2.30800       14.8271    
   2.30900       14.8264    
   2.31000       14.8256    
   2.31100       14.8249    
   2.31200       14.8242    
   2.31300       14.8235    
   2.31400       14.8227    
   2.31500       14.8220    
   2.31600       14.8213    
   2.31700       14.8206    
   2.31800       14.8198    
   2.31900       14.8191    
   2.32000       14.8184    
   2.32100       14.8177    
   2.32200       14.8170    
   2.32300       14.8162    
   2.32400       14.8155    
   2.32500       14.8148    
   2.32600       14.8141    
   2.32700       14.8134    
   2.32800       14.8127    
   2.32900       14.8119    
   2.33000       14.8112    
   2.33100       14.8105    
   2.33200       14.8098    
   2.33300       14.8091    
   2.33400       14.8084    
   2.33500       14.8077    
   2.33600       14.8070    
   2.33700       14.8063    
   2.33800       14.8055    
   2.33900       14.8048    
   2.34000       14.8041    
   2.34100       14.8034    
   2.34200       14.8027    
   2.34300       14.8020    
   2.34400       14.8013    
   2.34500       14.8006    
   2.34600       14.7999    
   2.34700       14.7992    
   2.34800       14.7985    
   2.34900       14.7978    
   2.35000       14.7971    
   2.35100       14.7964    
   2.35200       14.7957    
   2.35300       14.7950    
   2.35400       14.7943    
   2.35500       14.7936    
   2.35600       14.7929    
   2.35700       14.7922    
   2.35800       14.7915    
   2.35900       14.7908    
   2.36000       14.7902    
   2.36100       14.7895    
   2.36200       14.7888    
   2.36300       14.7881    
   2.36400       14.7874    
   2.36500       14.7867    
   2.36600       14.7860    
   2.36700       14.7853    
   2.36800       14.7846    
   2.36900       14.7840    
   2.37000       14.7833    
   2.37100       14.7826    
   2.37200       14.7819    
   2.37300       14.7812    
   2.37400       14.7805    
   2.37500       14.7799    
   2.37600       14.7792    
   2.37700       14.7785    
   2.37800       14.7778    
   2.37900       14.7771    
   2.38000       14.7765    
   2.38100       14.7758    
   2.38200       14.7751    
   2.38300       14.7744    
   2.38400       14.7737    
   2.38500       14.7731    
   2.38600       14.7724    
   2.38700       14.7717    
   2.38800       14.7710    
   2.38900       14.7704    
   2.39000       14.7697    
   2.39100       14.7690    
   2.39200       14.7684    
   2.39300       14.7677    
   2.39400       14.7670    
   2.39500       14.7663    
   2.39600       14.7657    
   2.39700       14.7650    
   2.39800       14.7643    
   2.39900       14.7637    
   2.40000       14.7630    
   2.40100       14.7624    
   2.40200       14.7617    
   2.40300       14.7610    
   2.40400       14.7604    
   2.40500       14.7597    
   2.40600       14.7590    
   2.40700       14.7584    
   2.40800       14.7577    
   2.40900       14.7571    
   2.41000       14.7564    
   2.41100       14.7557    
   2.41200       14.7551    
   2.41300       14.7544    
   2.41400       14.7538    
   2.41500       14.7531    
   2.41600       14.7525    
   2.41700       14.7518    
   2.41800       14.7511    
   2.41900       14.7505    
   2.42000       14.7498    
   2.42100       14.7492    
   2.42200       14.7485    
   2.42300       14.7479    
   2.42400       14.7472    
   2.42500       14.7466    
   2.42600       14.7459    
   2.42700       14.7453    
   2.42800       14.7446    
   2.42900       14.7440    
   2.43000       14.7434    
   2.43100       14.7427    
   2.43200       14.7421    
   2.43300       14.7414    
   2.43400       14.7408    
   2.43500       14.7401    
   2.43600       14.7395    
   2.43700       14.7388    
   2.43800       14.7382    
   2.43900       14.7376    
   2.44000       14.7369    
   2.44100       14.7363    
   2.44200       14.7357    
   2.44300       14.7350    
   2.44400       14.7344    
   2.44500       14.7337    
   2.44600       14.7331    
   2.44700       14.7325    
   2.44800       14.7318    
   2.44900       14.7312    
   2.45000       14.7306    
   2.45100       14.7299    
   2.45200       14.7293    
   2.45300       14.7287    
   2.45400       14.7280    
   2.45500       14.7274    
   2.45600       14.7268    
   2.45700       14.7262    
   2.45800       14.7255    
   2.45900       14.7249    
   2.46000       14.7243    
   2.46100       14.7236    
   2.46200       14.7230    
   2.46300       14.7224    
   2.46400       14.7218    
   2.46500       14.7211    
   2.46600       14.7205    
   2.46700       14.7199    
   2.46800       14.7193    
   2.46900       14.7187    
   2.47000       14.7180    
   2.47100       14.7174    
   2.47200       14.7168    
   2.47300       14.7162    
   2.47400       14.7156    
   2.47500       14.7149    
   2.47600       14.7143    
   2.47700       14.7137    
   2.47800       14.7131    
   2.47900       14.7125    
   2.48000       14.7119    
   2.48100       14.7112    
   2.48200       14.7106    
   2.48300       14.7100    
   2.48400       14.7094    
   2.48500       14.7088    
   2.48600       14.7082    
   2.48700       14.7076    
   2.48800       14.7070    
   2.48900       14.7064    
   2.49000       14.7057    
   2.49100       14.7051    
   2.49200       14.7045    
   2.49300       14.7039    
   2.49400       14.7033    
   2.49500       14.7027    
   2.49600       14.7021    
   2.49700       14.7015    
   2.49800       14.7009    
   2.49900       14.7003    
   2.50000       14.6997    
   2.50100       14.6991    
   2.50200       14.6985    
   2.50300       14.6979    
   2.50400       14.6973    
   2.50500       14.6967    
   2.50600       14.6961    
   2.50700       14.6955    
   2.50800       14.6949    
   2.50900       14.6943    
   2.51000       14.6937    
   2.51100       14.6931    
   2.51200       14.6925    
   2.51300       14.6919    
   2.51400       14.6913    
   2.51500       14.6907    
   2.51600       14.6901    
   2.51700       14.6895    
   2.51800       14.6890    
   2.51900       14.6884    
   2.52000       14.6878    
   2.52100       14.6872    
   2.52200       14.6866    
   2.52300       14.6860    
   2.52400       14.6854    
   2.52500       14.6848    
   2.52600       14.6842    
   2.52700       14.6837    
   2.52800       14.6831    
   2.52900       14.6825    
   2.53000       14.6819    
   2.53100       14.6813    
   2.53200       14.6807    
   2.53300       14.6801    
   2.53400       14.6796    
   2.53500       14.6790    
   2.53600       14.6784    
   2.53700       14.6778    
   2.53800       14.6772    
   2.53900       14.6767    
   2.54000       14.6761    
   2.54100       14.6755    
   2.54200       14.6749    
   2.54300       14.6743    
   2.54400       14.6738    
   2.54500       14.6732    
   2.54600       14.6726    
   2.54700       14.6720    
   2.54800       14.6715    
   2.54900       14.6709    
   2.55000       14.6703    
   2.55100       14.6698    
   2.55200       14.6692    
   2.55300       14.6686    
   2.55400       14.6680    
   2.55500       14.6675    
   2.55600       14.6669    
   2.55700       14.6663    
   2.55800       14.6658    
   2.55900       14.6652    
   2.56000       14.6646    
   2.56100       14.6641    
   2.56200       14.6635    
   2.56300       14.6629    
   2.56400       14.6624    
   2.56500       14.6618    
   2.56600       14.6612    
   2.56700       14.6607    
   2.56800       14.6601    
   2.56900       14.6595    
   2.57000       14.6590    
   2.57100       14.6584    
   2.57200       14.6579    
   2.57300       14.6573    
   2.57400       14.6567    
   2.57500       14.6562    
   2.57600       14.6556    
   2.57700       14.6551    
   2.57800       14.6545    
   2.57900       14.6540    
   2.58000       14.6534    
   2.58100       14.6528    
   2.58200       14.6523    
   2.58300       14.6517    
   2.58400       14.6512    
   2.58500       14.6506    
   2.58600       14.6501    
   2.58700       14.6495    
   2.58800       14.6490    
   2.58900       14.6484    
   2.59000       14.6479    
   2.59100       14.6473    
   2.59200       14.6468    
   2.59300       14.6462    
   2.59400       14.6457    
   2.59500       14.6451    
   2.59600       14.6446    
   2.59700       14.6440    
   2.59800       14.6435    
   2.59900       14.6429    
   2.60000       14.6424    
   2.60100       14.6418    
   2.60200       14.6413    
   2.60300       14.6408    
   2.60400       14.6402    
   2.60500       14.6397    
   2.60600       14.6391    
   2.60700       14.6386    
   2.60800       14.6380    
   2.60900       14.6375    
   2.61000       14.6370    
   2.61100       14.6364    
   2.61200       14.6359    
   2.61300       14.6354    
   2.61400       14.6348    
   2.61500       14.6343    
   2.61600       14.6337    
   2.61700       14.6332    
   2.61800       14.6327    
   2.61900       14.6321    
   2.62000       14.6316    
   2.62100       14.6311    
   2.62200       14.6305    
   2.62300       14.6300    
   2.62400       14.6295    
   2.62500       14.6289    
   2.62600       14.6284    
   2.62700       14.6279    
   2.62800       14.6273    
   2.62900       14.6268    
   2.63000       14.6263    
   2.63100       14.6258    
   2.63200       14.6252    
   2.63300       14.6247    
   2.63400       14.6242    
   2.63500       14.6237    
   2.63600       14.6231    
   2.63700       14.6226    
   2.63800       14.6221    
   2.63900       14.6216    
   2.64000       14.6210    
   2.64100       14.6205    
   2.64200       14.6200    
   2.64300       14.6195    
   2.64400       14.6189    
   2.64500       14.6184    
   2.64600       14.6179    
   2.64700       14.6174    
   2.64800       14.6169    
   2.64900       14.6163    
   2.65000       14.6158    
   2.65100       14.6153    
   2.65200       14.6148    
   2.65300       14.6143    
   2.65400       14.6138    
   2.65500       14.6132    
   2.65600       14.6127    
   2.65700       14.6122    
   2.65800       14.6117    
   2.65900       14.6112    
   2.66000       14.6107    
   2.66100       14.6102    
   2.66200       14.6096    
   2.66300       14.6091    
   2.66400       14.6086    
   2.66500       14.6081    
   2.66600       14.6076    
   2.66700       14.6071    
   2.66800       14.6066    
   2.66900       14.6061    
   2.67000       14.6056    
   2.67100       14.6051    
   2.67200       14.6046    
   2.67300       14.6040    
   2.67400       14.6035    
   2.67500       14.6030    
   2.67600       14.6025    
   2.67700       14.6020    
   2.67800       14.6015    
   2.67900       14.6010    
   2.68000       14.6005    
   2.68100       14.6000    
   2.68200       14.5995    
   2.68300       14.5990    
   2.68400       14.5985    
   2.68500       14.5980    
   2.68600       14.5975    
   2.68700       14.5970    
   2.68800       14.5965    
   2.68900       14.5960    
   2.69000       14.5955    
   2.69100       14.5950    
   2.69200       14.5945    
   2.69300       14.5940    
   2.69400       14.5935    
   2.69500       14.5930    
   2.69600       14.5925    
   2.69700       14.5920    
   2.69800       14.5915    
   2.69900       14.5911    
   2.70000       14.5906    
   2.70100       14.5901    
   2.70200       14.5896    
   2.70300       14.5891    
   2.70400       14.5886    
   2.70500       14.5881    
   2.70600       14.5876    
   2.70700       14.5871    
   2.70800       14.5866    
   2.70900       14.5862    
   2.71000       14.5857    
   2.71100       14.5852    
   2.71200       14.5847    
   2.71300       14.5842    
   2.71400       14.5837    
   2.71500       14.5832    
   2.71600       14.5827    
   2.71700       14.5823    
   2.71800       14.5818    
   2.71900       14.5813    
   2.72000       14.5808    
   2.72100       14.5803    
   2.72200       14.5798    
   2.72300       14.5794    
   2.72400       14.5789    
   2.72500       14.5784    
   2.72600       14.5779    
   2.72700       14.5774    
   2.72800       14.5770    
   2.72900       14.5765    
   2.73000       14.5760    
   2.73100       14.5755    
   2.73200       14.5751    
   2.73300       14.5746    
   2.73400       14.5741    
   2.73500       14.5736    
   2.73600       14.5732    
   2.73700       14.5727    
   2.73800       14.5722    
   2.73900       14.5717    
   2.74000       14.5713    
   2.74100       14.5708    
   2.74200       14.5703    
   2.74300       14.5698    
   2.74400       14.5694    
   2.74500       14.5689    
   2.74600       14.5684    
   2.74700       14.5680    
   2.74800       14.5675    
   2.74900       14.5670    
   2.75000       14.5665    
   2.75100       14.5661    
   2.75200       14.5656    
   2.75300       14.5651    
   2.75400       14.5647    
   2.75500       14.5642    
   2.75600       14.5637    
   2.75700       14.5633    
   2.75800       14.5628    
   2.75900       14.5624    
   2.76000       14.5619    
   2.76100       14.5614    
   2.76200       14.5610    
   2.76300       14.5605    
   2.76400       14.5600    
   2.76500       14.5596    
   2.76600       14.5591    
   2.76700       14.5587    
   2.76800       14.5582    
   2.76900       14.5577    
   2.77000       14.5573    
   2.77100       14.5568    
   2.77200       14.5564    
   2.77300       14.5559    
   2.77400       14.5554    
   2.77500       14.5550    
   2.77600       14.5545    
   2.77700       14.5541    
   2.77800       14.5536    
   2.77900       14.5532    
   2.78000       14.5527    
   2.78100       14.5523    
   2.78200       14.5518    
   2.78300       14.5514    
   2.78400       14.5509    
   2.78500       14.5505    
   2.78600       14.5500    
   2.78700       14.5495    
   2.78800       14.5491    
   2.78900       14.5486    
   2.79000       14.5482    
   2.79100       14.5477    
   2.79200       14.5473    
   2.79300       14.5469    
   2.79400       14.5464    
   2.79500       14.5460    
   2.79600       14.5455    
   2.79700       14.5451    
   2.79800       14.5446    
   2.79900       14.5442    
   2.80000       14.5437    
   2.80100       14.5433    
   2.80200       14.5428    
   2.80300       14.5424    
   2.80400       14.5419    
   2.80500       14.5415    
   2.80600       14.5411    
   2.80700       14.5406    
   2.80800       14.5402    
   2.80900       14.5397    
   2.81000       14.5393    
   2.81100       14.5389    
   2.81200       14.5384    
   2.81300       14.5380    
   2.81400       14.5375    
   2.81500       14.5371    
   2.81600       14.5367    
   2.81700       14.5362    
   2.81800       14.5358    
   2.81900       14.5354    
   2.82000       14.5349    
   2.82100       14.5345    
   2.82200       14.5340    
   2.82300       14.5336    
   2.82400       14.5332    
   2.82500       14.5327    
   2.82600       14.5323    
   2.82700       14.5319    
   2.82800       14.5314    
   2.82900       14.5310    
   2.83000       14.5306    
   2.83100       14.5301    
   2.83200       14.5297    
   2.83300       14.5293    
   2.83400       14.5289    
   2.83500       14.5284    
   2.83600       14.5280    
   2.83700       14.5276    
   2.83800       14.5271    
   2.83900       14.5267    
   2.84000       14.5263    
   2.84100       14.5259    
   2.84200       14.5254    
   2.84300       14.5250    
   2.84400       14.5246    
   2.84500       14.5242    
   2.84600       14.5237    
   2.84700       14.5233    
   2.84800       14.5229    
   2.84900       14.5225    
   2.85000       14.5220    
   2.85100       14.5216    
   2.85200       14.5212    
   2.85300       14.5208    
   2.85400       14.5203    
   2.85500       14.5199    
   2.85600       14.5195    
   2.85700       14.5191    
   2.85800       14.5187    
   2.85900       14.5182    
   2.86000       14.5178    
   2.86100       14.5174    
   2.86200       14.5170    
   2.86300       14.5166    
   2.86400       14.5162    
   2.86500       14.5157    
   2.86600       14.5153    
   2.86700       14.5149    
   2.86800       14.5145    
   2.86900       14.5141    
   2.87000       14.5137    
   2.87100       14.5132    
   2.87200       14.5128    
   2.87300       14.5124    
   2.87400       14.5120    
   2.87500       14.5116    
   2.87600       14.5112    
   2.87700       14.5108    
   2.87800       14.5104    
   2.87900       14.5100    
   2.88000       14.5095    
   2.88100       14.5091    
   2.88200       14.5087    
   2.88300       14.5083    
   2.88400       14.5079    
   2.88500       14.5075    
   2.88600       14.5071    
   2.88700       14.5067    
   2.88800       14.5063    
   2.88900       14.5059    
   2.89000       14.5055    
   2.89100       14.5051    
   2.89200       14.5047    
   2.89300       14.5042    
   2.89400       14.5038    
   2.89500       14.5034    
   2.89600       14.5030    
   2.89700       14.5026    
   2.89800       14.5022    
   2.89900       14.5018    
   2.90000       14.5014    
   2.90100       14.5010    
   2.90200       14.5006    
   2.90300       14.5002    
   2.90400       14.4998    
   2.90500       14.4994    
   2.90600       14.4990    
   2.90700       14.4986    
   2.90800       14.4982    
   2.90900       14.4978    
   2.91000       14.4974    
   2.91100       14.4970    
   2.91200       14.4966    
   2.91300       14.4962    
   2.91400       14.4958    
   2.91500       14.4954    
   2.91600       14.4950    
   2.91700       14.4947    
   2.91800       14.4943    
   2.91900       14.4939    
   2.92000       14.4935    
   2.92100       14.4931    
   2.92200       14.4927    
   2.92300       14.4923    
   2.92400       14.4919    
   2.92500       14.4915    
   2.92600       14.4911    
   2.92700       14.4907    
   2.92800       14.4903    
   2.92900       14.4899    
   2.93000       14.4896    
   2.93100       14.4892    
   2.93200       14.4888    
   2.93300       14.4884    
   2.93400       14.4880    
   2.93500       14.4876    
   2.93600       14.4872    
   2.93700       14.4868    
   2.93800       14.4865    
   2.93900       14.4861    
   2.94000       14.4857    
   2.94100       14.4853    
   2.94200       14.4849    
   2.94300       14.4845    
   2.94400       14.4841    
   2.94500       14.4838    
   2.94600       14.4834    
   2.94700       14.4830    
   2.94800       14.4826    
   2.94900       14.4822    
   2.95000       14.4818    
   2.95100       14.4815    
   2.95200       14.4811    
   2.95300       14.4807    
   2.95400       14.4803    
   2.95500       14.4799    
   2.95600       14.4796    
   2.95700       14.4792    
   2.95800       14.4788    
   2.95900       14.4784    
   2.96000       14.4780    
   2.96100       14.4777    
   2.96200       14.4773    
   2.96300       14.4769    
   2.96400       14.4765    
   2.96500       14.4762    
   2.96600       14.4758    
   2.96700       14.4754    
   2.96800       14.4750    
   2.96900       14.4747    
   2.97000       14.4743    
   2.97100       14.4739    
   2.97200       14.4735    
   2.97300       14.4732    
   2.97400       14.4728    
   2.97500       14.4724    
   2.97600       14.4721    
   2.97700       14.4717    
   2.97800       14.4713    
   2.97900       14.4709    
   2.98000       14.4706    
   2.98100       14.4702    
   2.98200       14.4698    
   2.98300       14.4695    
   2.98400       14.4691    
   2.98500       14.4687    
   2.98600       14.4684    
   2.98700       14.4680    
   2.98800       14.4676    
   2.98900       14.4673    
   2.99000       14.4669    
   2.99100       14.4665    
   2.99200       14.4662    
   2.99300       14.4658    
   2.99400       14.4654    
   2.99500       14.4651    
   2.99600       14.4647    
   2.99700       14.4643    
   2.99800       14.4640    
   2.99900       14.4636    
   3.00000       14.4632    
   3.00100       14.4629    
   3.00200       14.4625    
   3.00300       14.4622    
   3.00400       14.4618    
   3.00500       14.4614    
   3.00600       14.4611    
   3.00700       14.4607    
   3.00800       14.4604    
   3.00900       14.4600    
   3.01000       14.4596    
   3.01100       14.4593    
   3.01200       14.4589    
   3.01300       14.4586    
   3.01400       14.4582    
   3.01500       14.4579    
   3.01600       14.4575    
   3.01700       14.4571    
   3.01800       14.4568    
   3.01900       14.4564    
   3.02000       14.4561    
   3.02100       14.4557    
   3.02200       14.4554    
   3.02300       14.4550    
   3.02400       14.4547    
   3.02500       14.4543    
   3.02600       14.4539    
   3.02700       14.4536    
   3.02800       14.4532    
   3.02900       14.4529    
   3.03000       14.4525    
   3.03100       14.4522    
   3.03200       14.4518    
   3.03300       14.4515    
   3.03400       14.4511    
   3.03500       14.4508    
   3.03600       14.4504    
   3.03700       14.4501    
   3.03800       14.4497    
   3.03900       14.4494    
   3.04000       14.4490    
   3.04100       14.4487    
   3.04200       14.4483    
   3.04300       14.4480    
   3.04400       14.4477    
   3.04500       14.4473    
   3.04600       14.4470    
   3.04700       14.4466    
   3.04800       14.4463    
   3.04900       14.4459    
   3.05000       14.4456    
   3.05100       14.4452    
   3.05200       14.4449    
   3.05300       14.4446    
   3.05400       14.4442    
   3.05500       14.4439    
   3.05600       14.4435    
   3.05700       14.4432    
   3.05800       14.4428    
   3.05900       14.4425    
   3.06000       14.4422    
   3.06100       14.4418    
   3.06200       14.4415    
   3.06300       14.4411    
   3.06400       14.4408    
   3.06500       14.4405    
   3.06600       14.4401    
   3.06700       14.4398    
   3.06800       14.4394    
   3.06900       14.4391    
   3.07000       14.4388    
   3.07100       14.4384    
   3.07200       14.4381    
   3.07300       14.4378    
   3.07400       14.4374    
   3.07500       14.4371    
   3.07600       14.4368    
   3.07700       14.4364    
   3.07800       14.4361    
   3.07900       14.4358    
   3.08000       14.4354    
   3.08100       14.4351    
   3.08200       14.4348    
   3.08300       14.4344    
   3.08400       14.4341    
   3.08500       14.4338    
   3.08600       14.4334    
   3.08700       14.4331    
   3.08800       14.4328    
   3.08900       14.4324    
   3.09000       14.4321    
   3.09100       14.4318    
   3.09200       14.4314    
   3.09300       14.4311    
   3.09400       14.4308    
   3.09500       14.4305    
   3.09600       14.4301    
   3.09700       14.4298    
   3.09800       14.4295    
   3.09900       14.4291    
   3.10000       14.4288    
   3.10100       14.4285    
   3.10200       14.4282    
   3.10300       14.4278    
   3.10400       14.4275    
   3.10500       14.4272    
   3.10600       14.4269    
   3.10700       14.4265    
   3.10800       14.4262    
   3.10900       14.4259    
   3.11000       14.4256    
   3.11100       14.4252    
   3.11200       14.4249    
   3.11300       14.4246    
   3.11400       14.4243    
   3.11500       14.4239    
   3.11600       14.4236    
   3.11700       14.4233    
   3.11800       14.4230    
   3.11900       14.4227    
   3.12000       14.4223    
   3.12100       14.4220    
   3.12200       14.4217    
   3.12300       14.4214    
   3.12400       14.4211    
   3.12500       14.4207    
   3.12600       14.4204    
   3.12700       14.4201    
   3.12800       14.4198    
   3.12900       14.4195    
   3.13000       14.4192    
   3.13100       14.4188    
   3.13200       14.4185    
   3.13300       14.4182    
   3.13400       14.4179    
   3.13500       14.4176    
   3.13600       14.4173    
   3.13700       14.4169    
   3.13800       14.4166    
   3.13900       14.4163    
   3.14000       14.4160    
   3.14100       14.4157    
   3.14200       14.4154    
   3.14300       14.4151    
   3.14400       14.4148    
   3.14500       14.4144    
   3.14600       14.4141    
   3.14700       14.4138    
   3.14800       14.4135    
   3.14900       14.4132    
   3.15000       14.4129    
   3.15100       14.4126    
   3.15200       14.4123    
   3.15300       14.4120    
   3.15400       14.4116    
   3.15500       14.4113    
   3.15600       14.4110    
   3.15700       14.4107    
   3.15800       14.4104    
   3.15900       14.4101    
   3.16000       14.4098    
   3.16100       14.4095    
   3.16200       14.4092    
   3.16300       14.4089    
   3.16400       14.4086    
   3.16500       14.4083    
   3.16600       14.4080    
   3.16700       14.4077    
   3.16800       14.4074    
   3.16900       14.4071    
   3.17000       14.4067    
   3.17100       14.4064    
   3.17200       14.4061    
   3.17300       14.4058    
   3.17400       14.4055    
   3.17500       14.4052    
   3.17600       14.4049    
   3.17700       14.4046    
   3.17800       14.4043    
   3.17900       14.4040    
   3.18000       14.4037    
   3.18100       14.4034    
   3.18200       14.4031    
   3.18300       14.4028    
   3.18400       14.4025    
   3.18500       14.4022    
   3.18600       14.4019    
   3.18700       14.4016    
   3.18800       14.4013    
   3.18900       14.4010    
   3.19000       14.4007    
   3.19100       14.4004    
   3.19200       14.4001    
   3.19300       14.3998    
   3.19400       14.3995    
   3.19500       14.3992    
   3.19600       14.3990    
   3.19700       14.3987    
   3.19800       14.3984    
   3.19900       14.3981    
   3.20000       14.3978    
   3.20100       14.3975    
   3.20200       14.3972    
   3.20300       14.3969    
   3.20400       14.3966    
   3.20500       14.3963    
   3.20600       14.3960    
   3.20700       14.3957    
   3.20800       14.3954    
   3.20900       14.3951    
   3.21000       14.3948    
   3.21100       14.3945    
   3.21200       14.3943    
   3.21300       14.3940    
   3.21400       14.3937    
   3.21500       14.3934    
   3.21600       14.3931    
   3.21700       14.3928    
   3.21800       14.3925    
   3.21900       14.3922    
   3.22000       14.3919    
   3.22100       14.3917    
   3.22200       14.3914    
   3.22300       14.3911    
   3.22400       14.3908    
   3.22500       14.3905    
   3.22600       14.3902    
   3.22700       14.3899    
   3.22800       14.3896    
   3.22900       14.3894    
   3.23000       14.3891    
   3.23100       14.3888    
   3.23200       14.3885    
   3.23300       14.3882    
   3.23400       14.3879    
   3.23500       14.3876    
   3.23600       14.3874    
   3.23700       14.3871    
   3.23800       14.3868    
   3.23900       14.3865    
   3.24000       14.3862    
   3.24100       14.3859    
   3.24200       14.3857    
   3.24300       14.3854    
   3.24400       14.3851    
   3.24500       14.3848    
   3.24600       14.3845    
   3.24700       14.3843    
   3.24800       14.3840    
   3.24900       14.3837    
   3.25000       14.3834    
   3.25100       14.3831    
   3.25200       14.3829    
   3.25300       14.3826    
   3.25400       14.3823    
   3.25500       14.3820    
   3.25600       14.3817    
   3.25700       14.3815    
   3.25800       14.3812    
   3.25900       14.3809    
   3.26000       14.3806    
   3.26100       14.3804    
   3.26200       14.3801    
   3.26300       14.3798    
   3.26400       14.3795    
   3.26500       14.3793    
   3.26600       14.3790    
   3.26700       14.3787    
   3.26800       14.3784    
   3.26900       14.3782    
   3.27000       14.3779    
   3.27100       14.3776    
   3.27200       14.3773    
   3.27300       14.3771    
   3.27400       14.3768    
   3.27500       14.3765    
   3.27600       14.3762    
   3.27700       14.3760    
   3.27800       14.3757    
   3.27900       14.3754    
   3.28000       14.3752    
   3.28100       14.3749    
   3.28200       14.3746    
   3.28300       14.3744    
   3.28400       14.3741    
   3.28500       14.3738    
   3.28600       14.3735    
   3.28700       14.3733    
   3.28800       14.3730    
   3.28900       14.3727    
   3.29000       14.3725    
   3.29100       14.3722    
   3.29200       14.3719    
   3.29300       14.3717    
   3.29400       14.3714    
   3.29500       14.3711    
   3.29600       14.3709    
   3.29700       14.3706    
   3.29800       14.3703    
   3.29900       14.3701    
   3.30000       14.3698    
   3.30100       14.3695    
   3.30200       14.3693    
   3.30300       14.3690    
   3.30400       14.3687    
   3.30500       14.3685    
   3.30600       14.3682    
   3.30700       14.3679    
   3.30800       14.3677    
   3.30900       14.3674    
   3.31000       14.3672    
   3.31100       14.3669    
   3.31200       14.3666    
   3.31300       14.3664    
   3.31400       14.3661    
   3.31500       14.3659    
   3.31600       14.3656    
   3.31700       14.3653    
   3.31800       14.3651    
   3.31900       14.3648    
   3.32000       14.3645    
   3.32100       14.3643    
   3.32200       14.3640    
   3.32300       14.3638    
   3.32400       14.3635    
   3.32500       14.3633    
   3.32600       14.3630    
   3.32700       14.3627    
   3.32800       14.3625    
   3.32900       14.3622    
   3.33000       14.3620    
   3.33100       14.3617    
   3.33200       14.3614    
   3.33300       14.3612    
   3.33400       14.3609    
   3.33500       14.3607    
   3.33600       14.3604    
   3.33700       14.3602    
   3.33800       14.3599    
   3.33900       14.3597    
   3.34000       14.3594    
   3.34100       14.3592    
   3.34200       14.3589    
   3.34300       14.3586    
   3.34400       14.3584    
   3.34500       14.3581    
   3.34600       14.3579    
   3.34700       14.3576    
   3.34800       14.3574    
   3.34900       14.3571    
   3.35000       14.3569    
   3.35100       14.3566    
   3.35200       14.3564    
   3.35300       14.3561    
   3.35400       14.3559    
   3.35500       14.3556    
   3.35600       14.3554    
   3.35700       14.3551    
   3.35800       14.3549    
   3.35900       14.3546    
   3.36000       14.3544    
   3.36100       14.3541    
   3.36200       14.3539    
   3.36300       14.3536    
   3.36400       14.3534    
   3.36500       14.3531    
   3.36600       14.3529    
   3.36700       14.3526    
   3.36800       14.3524    
   3.36900       14.3521    
   3.37000       14.3519    
   3.37100       14.3516    
   3.37200       14.3514    
   3.37300       14.3512    
   3.37400       14.3509    
   3.37500       14.3507    
   3.37600       14.3504    
   3.37700       14.3502    
   3.37800       14.3499    
   3.37900       14.3497    
   3.38000       14.3494    
   3.38100       14.3492    
   3.38200       14.3489    
   3.38300       14.3487    
   3.38400       14.3485    
   3.38500       14.3482    
   3.38600       14.3480    
   3.38700       14.3477    
   3.38800       14.3475    
   3.38900       14.3473    
   3.39000       14.3470    
   3.39100       14.3468    
   3.39200       14.3465    
   3.39300       14.3463    
   3.39400       14.3460    
   3.39500       14.3458    
   3.39600       14.3456    
   3.39700       14.3453    
   3.39800       14.3451    
   3.39900       14.3448    
   3.40000       14.3446    
   3.40100       14.3444    
   3.40200       14.3441    
   3.40300       14.3439    
   3.40400       14.3437    
   3.40500       14.3434    
   3.40600       14.3432    
   3.40700       14.3429    
   3.40800       14.3427    
   3.40900       14.3425    
   3.41000       14.3422    
   3.41100       14.3420    
   3.41200       14.3418    
   3.41300       14.3415    
   3.41400       14.3413    
   3.41500       14.3410    
   3.41600       14.3408    
   3.41700       14.3406    
   3.41800       14.3403    
   3.41900       14.3401    
   3.42000       14.3399    
   3.42100       14.3396    
   3.42200       14.3394    
   3.42300       14.3392    
   3.42400       14.3389    
   3.42500       14.3387    
   3.42600       14.3385    
   3.42700       14.3382    
   3.42800       14.3380    
   3.42900       14.3378    
   3.43000       14.3375    
   3.43100       14.3373    
   3.43200       14.3371    
   3.43300       14.3369    
   3.43400       14.3366    
   3.43500       14.3364    
   3.43600       14.3362    
   3.43700       14.3359    
   3.43800       14.3357    
   3.43900       14.3355    
   3.44000       14.3352    
   3.44100       14.3350    
   3.44200       14.3348    
   3.44300       14.3346    
   3.44400       14.3343    
   3.44500       14.3341    
   3.44600       14.3339    
   3.44700       14.3336    
   3.44800       14.3334    
   3.44900       14.3332    
   3.45000       14.3330    
   3.45100       14.3327    
   3.45200       14.3325    
   3.45300       14.3323    
   3.45400       14.3321    
   3.45500       14.3318    
   3.45600       14.3316    
   3.45700       14.3314    
   3.45800       14.3312    
   3.45900       14.3309    
   3.46000       14.3307    
   3.46100       14.3305    
   3.46200       14.3303    
   3.46300       14.3300    
   3.46400       14.3298    
   3.46500       14.3296    
   3.46600       14.3294    
   3.46700       14.3291    
   3.46800       14.3289    
   3.46900       14.3287    
   3.47000       14.3285    
   3.47100       14.3283    
   3.47200       14.3280    
   3.47300       14.3278    
   3.47400       14.3276    
   3.47500       14.3274    
   3.47600       14.3272    
   3.47700       14.3269    
   3.47800       14.3267    
   3.47900       14.3265    
   3.48000       14.3263    
   3.48100       14.3260    
   3.48200       14.3258    
   3.48300       14.3256    
   3.48400       14.3254    
   3.48500       14.3252    
   3.48600       14.3250    
   3.48700       14.3247    
   3.48800       14.3245    
   3.48900       14.3243    
   3.49000       14.3241    
   3.49100       14.3239    
   3.49200       14.3236    
   3.49300       14.3234    
   3.49400       14.3232    
   3.49500       14.3230    
   3.49600       14.3228    
   3.49700       14.3226    
   3.49800       14.3224    
   3.49900       14.3221    
   3.50000       14.3219    
   3.50100       14.3217    
   3.50200       14.3215    
   3.50300       14.3213    
   3.50400       14.3211    
   3.50500       14.3208    
   3.50600       14.3206    
   3.50700       14.3204    
   3.50800       14.3202    
   3.50900       14.3200    
   3.51000       14.3198    
   3.51100       14.3196    
   3.51200       14.3194    
   3.51300       14.3191    
   3.51400       14.3189    
   3.51500       14.3187    
   3.51600       14.3185    
   3.51700       14.3183    
   3.51800       14.3181    
   3.51900       14.3179    
   3.52000       14.3177    
   3.52100       14.3175    
   3.52200       14.3172    
   3.52300       14.3170    
   3.52400       14.3168    
   3.52500       14.3166    
   3.52600       14.3164    
   3.52700       14.3162    
   3.52800       14.3160    
   3.52900       14.3158    
   3.53000       14.3156    
   3.53100       14.3154    
   3.53200       14.3152    
   3.53300       14.3149    
   3.53400       14.3147    
   3.53500       14.3145    
   3.53600       14.3143    
   3.53700       14.3141    
   3.53800       14.3139    
   3.53900       14.3137    
   3.54000       14.3135    
   3.54100       14.3133    
   3.54200       14.3131    
   3.54300       14.3129    
   3.54400       14.3127    
   3.54500       14.3125    
   3.54600       14.3123    
   3.54700       14.3121    
   3.54800       14.3118    
   3.54900       14.3116    
   3.55000       14.3114    
   3.55100       14.3112    
   3.55200       14.3110    
   3.55300       14.3108    
   3.55400       14.3106    
   3.55500       14.3104    
   3.55600       14.3102    
   3.55700       14.3100    
   3.55800       14.3098    
   3.55900       14.3096    
   3.56000       14.3094    
   3.56100       14.3092    
   3.56200       14.3090    
   3.56300       14.3088    
   3.56400       14.3086    
   3.56500       14.3084    
   3.56600       14.3082    
   3.56700       14.3080    
   3.56800       14.3078    
   3.56900       14.3076    
   3.57000       14.3074    
   3.57100       14.3072    
   3.57200       14.3070    
   3.57300       14.3068    
   3.57400       14.3066    
   3.57500       14.3064    
   3.57600       14.3062    
   3.57700       14.3060    
   3.57800       14.3058    
   3.57900       14.3056    
   3.58000       14.3054    
   3.58100       14.3052    
   3.58200       14.3050    
   3.58300       14.3048    
   3.58400       14.3046    
   3.58500       14.3044    
   3.58600       14.3042    
   3.58700       14.3040    
   3.58800       14.3038    
   3.58900       14.3036    
   3.59000       14.3034    
   3.59100       14.3032    
   3.59200       14.3031    
   3.59300       14.3029    
   3.59400       14.3027    
   3.59500       14.3025    
   3.59600       14.3023    
   3.59700       14.3021    
   3.59800       14.3019    
   3.59900       14.3017    
   3.60000       14.3015    
   3.60100       14.3013    
   3.60200       14.3011    
   3.60300       14.3009    
   3.60400       14.3007    
   3.60500       14.3005    
   3.60600       14.3003    
   3.60700       14.3001    
   3.60800       14.3000    
   3.60900       14.2998    
   3.61000       14.2996    
   3.61100       14.2994    
   3.61200       14.2992    
   3.61300       14.2990    
   3.61400       14.2988    
   3.61500       14.2986    
   3.61600       14.2984    
   3.61700       14.2982    
   3.61800       14.2980    
   3.61900       14.2979    
   3.62000       14.2977    
   3.62100       14.2975    
   3.62200       14.2973    
   3.62300       14.2971    
   3.62400       14.2969    
   3.62500       14.2967    
   3.62600       14.2965    
   3.62700       14.2963    
   3.62800       14.2962    
   3.62900       14.2960    
   3.63000       14.2958    
   3.63100       14.2956    
   3.63200       14.2954    
   3.63300       14.2952    
   3.63400       14.2950    
   3.63500       14.2948    
   3.63600       14.2947    
   3.63700       14.2945    
   3.63800       14.2943    
   3.63900       14.2941    
   3.64000       14.2939    
   3.64100       14.2937    
   3.64200       14.2935    
   3.64300       14.2934    
   3.64400       14.2932    
   3.64500       14.2930    
   3.64600       14.2928    
   3.64700       14.2926    
   3.64800       14.2924    
   3.64900       14.2922    
   3.65000       14.2921    
   3.65100       14.2919    
   3.65200       14.2917    
   3.65300       14.2915    
   3.65400       14.2913    
   3.65500       14.2911    
   3.65600       14.2910    
   3.65700       14.2908    
   3.65800       14.2906    
   3.65900       14.2904    
   3.66000       14.2902    
   3.66100       14.2901    
   3.66200       14.2899    
   3.66300       14.2897    
   3.66400       14.2895    
   3.66500       14.2893    
   3.66600       14.2891    
   3.66700       14.2890    
   3.66800       14.2888    
   3.66900       14.2886    
   3.67000       14.2884    
   3.67100       14.2882    
   3.67200       14.2881    
   3.67300       14.2879    
   3.67400       14.2877    
   3.67500       14.2875    
   3.67600       14.2873    
   3.67700       14.2872    
   3.67800       14.2870    
   3.67900       14.2868    
   3.68000       14.2866    
   3.68100       14.2865    
   3.68200       14.2863    
   3.68300       14.2861    
   3.68400       14.2859    
   3.68500       14.2857    
   3.68600       14.2856    
   3.68700       14.2854    
   3.68800       14.2852    
   3.68900       14.2850    
   3.69000       14.2849    
   3.69100       14.2847    
   3.69200       14.2845    
   3.69300       14.2843    
   3.69400       14.2842    
   3.69500       14.2840    
   3.69600       14.2838    
   3.69700       14.2836    
   3.69800       14.2835    
   3.69900       14.2833    
   3.70000       14.2831    
   3.70100       14.2829    
   3.70200       14.2828    
   3.70300       14.2826    
   3.70400       14.2824    
   3.70500       14.2822    
   3.70600       14.2821    
   3.70700       14.2819    
   3.70800       14.2817    
   3.70900       14.2815    
   3.71000       14.2814    
   3.71100       14.2812    
   3.71200       14.2810    
   3.71300       14.2809    
   3.71400       14.2807    
   3.71500       14.2805    
   3.71600       14.2803    
   3.71700       14.2802    
   3.71800       14.2800    
   3.71900       14.2798    
   3.72000       14.2797    
   3.72100       14.2795    
   3.72200       14.2793    
   3.72300       14.2791    
   3.72400       14.2790    
   3.72500       14.2788    
   3.72600       14.2786    
   3.72700       14.2785    
   3.72800       14.2783    
   3.72900       14.2781    
   3.73000       14.2780    
   3.73100       14.2778    
   3.73200       14.2776    
   3.73300       14.2775    
   3.73400       14.2773    
   3.73500       14.2771    
   3.73600       14.2770    
   3.73700       14.2768    
   3.73800       14.2766    
   3.73900       14.2764    
   3.74000       14.2763    
   3.74100       14.2761    
   3.74200       14.2759    
   3.74300       14.2758    
   3.74400       14.2756    
   3.74500       14.2754    
   3.74600       14.2753    
   3.74700       14.2751    
   3.74800       14.2749    
   3.74900       14.2748    
   3.75000       14.2746    
   3.75100       14.2745    
   3.75200       14.2743    
   3.75300       14.2741    
   3.75400       14.2740    
   3.75500       14.2738    
   3.75600       14.2736    
   3.75700       14.2735    
   3.75800       14.2733    
   3.75900       14.2731    
   3.76000       14.2730    
   3.76100       14.2728    
   3.76200       14.2726    
   3.76300       14.2725    
   3.76400       14.2723    
   3.76500       14.2722    
   3.76600       14.2720    
   3.76700       14.2718    
   3.76800       14.2717    
   3.76900       14.2715    
   3.77000       14.2713    
   3.77100       14.2712    
   3.77200       14.2710    
   3.77300       14.2709    
   3.77400       14.2707    
   3.77500       14.2705    
   3.77600       14.2704    
   3.77700       14.2702    
   3.77800       14.2701    
   3.77900       14.2699    
   3.78000       14.2697    
   3.78100       14.2696    
   3.78200       14.2694    
   3.78300       14.2693    
   3.78400       14.2691    
   3.78500       14.2689    
   3.78600       14.2688    
   3.78700       14.2686    
   3.78800       14.2685    
   3.78900       14.2683    
   3.79000       14.2681    
   3.79100       14.2680    
   3.79200       14.2678    
   3.79300       14.2677    
   3.79400       14.2675    
   3.79500       14.2673    
   3.79600       14.2672    
   3.79700       14.2670    
   3.79800       14.2669    
   3.79900       14.2667    
   3.80000       14.2666    
   3.80100       14.2664    
   3.80200       14.2662    
   3.80300       14.2661    
   3.80400       14.2659    
   3.80500       14.2658    
   3.80600       14.2656    
   3.80700       14.2655    
   3.80800       14.2653    
   3.80900       14.2652    
   3.81000       14.2650    
   3.81100       14.2648    
   3.81200       14.2647    
   3.81300       14.2645    
   3.81400       14.2644    
   3.81500       14.2642    
   3.81600       14.2641    
   3.81700       14.2639    
   3.81800       14.2638    
   3.81900       14.2636    
   3.82000       14.2635    
   3.82100       14.2633    
   3.82200       14.2631    
   3.82300       14.2630    
   3.82400       14.2628    
   3.82500       14.2627    
   3.82600       14.2625    
   3.82700       14.2624    
   3.82800       14.2622    
   3.82900       14.2621    
   3.83000       14.2619    
   3.83100       14.2618    
   3.83200       14.2616    
   3.83300       14.2615    
   3.83400       14.2613    
   3.83500       14.2612    
   3.83600       14.2610    
   3.83700       14.2609    
   3.83800       14.2607    
   3.83900       14.2606    
   3.84000       14.2604    
   3.84100       14.2603    
   3.84200       14.2601    
   3.84300       14.2600    
   3.84400       14.2598    
   3.84500       14.2597    
   3.84600       14.2595    
   3.84700       14.2594    
   3.84800       14.2592    
   3.84900       14.2591    
   3.85000       14.2589    
   3.85100       14.2588    
   3.85200       14.2586    
   3.85300       14.2585    
   3.85400       14.2583    
   3.85500       14.2582    
   3.85600       14.2580    
   3.85700       14.2579    
   3.85800       14.2577    
   3.85900       14.2576    
   3.86000       14.2574    
   3.86100       14.2573    
   3.86200       14.2571    
   3.86300       14.2570    
   3.86400       14.2568    
   3.86500       14.2567    
   3.86600       14.2565    
   3.86700       14.2564    
   3.86800       14.2563    
   3.86900       14.2561    
   3.87000       14.2560    
   3.87100       14.2558    
   3.87200       14.2557    
   3.87300       14.2555    
   3.87400       14.2554    
   3.87500       14.2552    
   3.87600       14.2551    
   3.87700       14.2549    
   3.87800       14.2548    
   3.87900       14.2547    
   3.88000       14.2545    
   3.88100       14.2544    
   3.88200       14.2542    
   3.88300       14.2541    
   3.88400       14.2539    
   3.88500       14.2538    
   3.88600       14.2537    
   3.88700       14.2535    
   3.88800       14.2534    
   3.88900       14.2532    
   3.89000       14.2531    
   3.89100       14.2529    
   3.89200       14.2528    
   3.89300       14.2526    
   3.89400       14.2525    
   3.89500       14.2524    
   3.89600       14.2522    
   3.89700       14.2521    
   3.89800       14.2519    
   3.89900       14.2518    
   3.90000       14.2517    
   3.90100       14.2515    
   3.90200       14.2514    
   3.90300       14.2512    
   3.90400       14.2511    
   3.90500       14.2510    
   3.90600       14.2508    
   3.90700       14.2507    
   3.90800       14.2505    
   3.90900       14.2504    
   3.91000       14.2503    
   3.91100       14.2501    
   3.91200       14.2500    
   3.91300       14.2498    
   3.91400       14.2497    
   3.91500       14.2496    
   3.91600       14.2494    
   3.91700       14.2493    
   3.91800       14.2491    
   3.91900       14.2490    
   3.92000       14.2489    
   3.92100       14.2487    
   3.92200       14.2486    
   3.92300       14.2484    
   3.92400       14.2483    
   3.92500       14.2482    
   3.92600       14.2480    
   3.92700       14.2479    
   3.92800       14.2478    
   3.92900       14.2476    
   3.93000       14.2475    
   3.93100       14.2473    
   3.93200       14.2472    
   3.93300       14.2471    
   3.93400       14.2469    
   3.93500       14.2468    
   3.93600       14.2467    
   3.93700       14.2465    
   3.93800       14.2464    
   3.93900       14.2463    
   3.94000       14.2461    
   3.94100       14.2460    
   3.94200       14.2458    
   3.94300       14.2457    
   3.94400       14.2456    
   3.94500       14.2454    
   3.94600       14.2453    
   3.94700       14.2452    
   3.94800       14.2450    
   3.94900       14.2449    
   3.95000       14.2448    
   3.95100       14.2446    
   3.95200       14.2445    
   3.95300       14.2444    
   3.95400       14.2442    
   3.95500       14.2441    
   3.95600       14.2440    
   3.95700       14.2438    
   3.95800       14.2437    
   3.95900       14.2436    
   3.96000       14.2434    
   3.96100       14.2433    
   3.96200       14.2432    
   3.96300       14.2430    
   3.96400       14.2429    
   3.96500       14.2428    
   3.96600       14.2426    
   3.96700       14.2425    
   3.96800       14.2424    
   3.96900       14.2422    
   3.97000       14.2421    
   3.97100       14.2420    
   3.97200       14.2419    
   3.97300       14.2417    
   3.97400       14.2416    
   3.97500       14.2415    
   3.97600       14.2413    
   3.97700       14.2412    
   3.97800       14.2411    
   3.97900       14.2409    
   3.98000       14.2408    
   3.98100       14.2407    
   3.98200       14.2405    
   3.98300       14.2404    
   3.98400       14.2403    
   3.98500       14.2402    
   3.98600       14.2400    
   3.98700       14.2399    
   3.98800       14.2398    
   3.98900       14.2396    
   3.99000       14.2395    
   3.99100       14.2394    
   3.99200       14.2393    
   3.99300       14.2391    
   3.99400       14.2390    
   3.99500       14.2389    
   3.99600       14.2387    
   3.99700       14.2386    
   3.99800       14.2385    
   3.99900       14.2384    
   4.00000       14.2382    
   4.00100       14.2381    
   4.00200       14.2380    
   4.00300       14.2379    
   4.00400       14.2377    
   4.00500       14.2376    
   4.00600       14.2375    
   4.00700       14.2373    
   4.00800       14.2372    
   4.00900       14.2371    
   4.01000       14.2370    
   4.01100       14.2368    
   4.01200       14.2367    
   4.01300       14.2366    
   4.01400       14.2365    
   4.01500       14.2363    
   4.01600       14.2362    
   4.01700       14.2361    
   4.01800       14.2360    
   4.01900       14.2358    
   4.02000       14.2357    
   4.02100       14.2356    
   4.02200       14.2355    
   4.02300       14.2353    
   4.02400       14.2352    
   4.02500       14.2351    
   4.02600       14.2350    
   4.02700       14.2348    
   4.02800       14.2347    
   4.02900       14.2346    
   4.03000       14.2345    
   4.03100       14.2344    
   4.03200       14.2342    
   4.03300       14.2341    
   4.03400       14.2340    
   4.03500       14.2339    
   4.03600       14.2337    
   4.03700       14.2336    
   4.03800       14.2335    
   4.03900       14.2334    
   4.04000       14.2332    
   4.04100       14.2331    
   4.04200       14.2330    
   4.04300       14.2329    
   4.04400       14.2328    
   4.04500       14.2326    
   4.04600       14.2325    
   4.04700       14.2324    
   4.04800       14.2323    
   4.04900       14.2322    
   4.05000       14.2320    
   4.05100       14.2319    
   4.05200       14.2318    
   4.05300       14.2317    
   4.05400       14.2316    
   4.05500       14.2314    
   4.05600       14.2313    
   4.05700       14.2312    
   4.05800       14.2311    
   4.05900       14.2310    
   4.06000       14.2308    
   4.06100       14.2307    
   4.06200       14.2306    
   4.06300       14.2305    
   4.06400       14.2304    
   4.06500       14.2302    
   4.06600       14.2301    
   4.06700       14.2300    
   4.06800       14.2299    
   4.06900       14.2298    
   4.07000       14.2296    
   4.07100       14.2295    
   4.07200       14.2294    
   4.07300       14.2293    
   4.07400       14.2292    
   4.07500       14.2291    
   4.07600       14.2289    
   4.07700       14.2288    
   4.07800       14.2287    
   4.07900       14.2286    
   4.08000       14.2285    
   4.08100       14.2283    
   4.08200       14.2282    
   4.08300       14.2281    
   4.08400       14.2280    
   4.08500       14.2279    
   4.08600       14.2278    
   4.08700       14.2276    
   4.08800       14.2275    
   4.08900       14.2274    
   4.09000       14.2273    
   4.09100       14.2272    
   4.09200       14.2271    
   4.09300       14.2270    
   4.09400       14.2268    
   4.09500       14.2267    
   4.09600       14.2266    
   4.09700       14.2265    
   4.09800       14.2264    
   4.09900       14.2263    
   4.10000       14.2261    
   4.10100       14.2260    
   4.10200       14.2259    
   4.10300       14.2258    
   4.10400       14.2257    
   4.10500       14.2256    
   4.10600       14.2255    
   4.10700       14.2253    
   4.10800       14.2252    
   4.10900       14.2251    
   4.11000       14.2250    
   4.11100       14.2249    
   4.11200       14.2248    
   4.11300       14.2247    
   4.11400       14.2246    
   4.11500       14.2244    
   4.11600       14.2243    
   4.11700       14.2242    
   4.11800       14.2241    
   4.11900       14.2240    
   4.12000       14.2239    
   4.12100       14.2238    
   4.12200       14.2237    
   4.12300       14.2235    
   4.12400       14.2234    
   4.12500       14.2233    
   4.12600       14.2232    
   4.12700       14.2231    
   4.12800       14.2230    
   4.12900       14.2229    
   4.13000       14.2228    
   4.13100       14.2226    
   4.13200       14.2225    
   4.13300       14.2224    
   4.13400       14.2223    
   4.13500       14.2222    
   4.13600       14.2221    
   4.13700       14.2220    
   4.13800       14.2219    
   4.13900       14.2218    
   4.14000       14.2217    
   4.14100       14.2215    
   4.14200       14.2214    
   4.14300       14.2213    
   4.14400       14.2212    
   4.14500       14.2211    
   4.14600       14.2210    
   4.14700       14.2209    
   4.14800       14.2208    
   4.14900       14.2207    
   4.15000       14.2206    
   4.15100       14.2204    
   4.15200       14.2203    
   4.15300       14.2202    
   4.15400       14.2201    
   4.15500       14.2200    
   4.15600       14.2199    
   4.15700       14.2198    
   4.15800       14.2197    
   4.15900       14.2196    
   4.16000       14.2195    
   4.16100       14.2194    
   4.16200       14.2193    
   4.16300       14.2192    
   4.16400       14.2190    
   4.16500       14.2189    
   4.16600       14.2188    
   4.16700       14.2187    
   4.16800       14.2186    
   4.16900       14.2185    
   4.17000       14.2184    
   4.17100       14.2183    
   4.17200       14.2182    
   4.17300       14.2181    
   4.17400       14.2180    
   4.17500       14.2179    
   4.17600       14.2178    
   4.17700       14.2177    
   4.17800       14.2176    
   4.17900       14.2174    
   4.18000       14.2173    
   4.18100       14.2172    
   4.18200       14.2171    
   4.18300       14.2170    
   4.18400       14.2169    
   4.18500       14.2168    
   4.18600       14.2167    
   4.18700       14.2166    
   4.18800       14.2165    
   4.18900       14.2164    
   4.19000       14.2163    
   4.19100       14.2162    
   4.19200       14.2161    
   4.19300       14.2160    
   4.19400       14.2159    
   4.19500       14.2158    
   4.19600       14.2157    
   4.19700       14.2156    
   4.19800       14.2155    
   4.19900       14.2154    
   4.20000       14.2153    
   4.20100       14.2151    
   4.20200       14.2150    
   4.20300       14.2149    
   4.20400       14.2148    
   4.20500       14.2147    
   4.20600       14.2146    
   4.20700       14.2145    
   4.20800       14.2144    
   4.20900       14.2143    
   4.21000       14.2142    
   4.21100       14.2141    
   4.21200       14.2140    
   4.21300       14.2139    
   4.21400       14.2138    
   4.21500       14.2137    
   4.21600       14.2136    
   4.21700       14.2135    
   4.21800       14.2134    
   4.21900       14.2133    
   4.22000       14.2132    
   4.22100       14.2131    
   4.22200       14.2130    
   4.22300       14.2129    
   4.22400       14.2128    
   4.22500       14.2127    
   4.22600       14.2126    
   4.22700       14.2125    
   4.22800       14.2124    
   4.22900       14.2123    
   4.23000       14.2122    
   4.23100       14.2121    
   4.23200       14.2120    
   4.23300       14.2119    
   4.23400       14.2118    
   4.23500       14.2117    
   4.23600       14.2116    
   4.23700       14.2115    
   4.23800       14.2114    
   4.23900       14.2113    
   4.24000       14.2112    
   4.24100       14.2111    
   4.24200       14.2110    
   4.24300       14.2109    
   4.24400       14.2108    
   4.24500       14.2107    
   4.24600       14.2106    
   4.24700       14.2105    
   4.24800       14.2104    
   4.24900       14.2103    
   4.25000       14.2102    
   4.25100       14.2101    
   4.25200       14.2100    
   4.25300       14.2099    
   4.25400       14.2098    
   4.25500       14.2097    
   4.25600       14.2096    
   4.25700       14.2095    
   4.25800       14.2094    
   4.25900       14.2093    
   4.26000       14.2092    
   4.26100       14.2091    
   4.26200       14.2090    
   4.26300       14.2089    
   4.26400       14.2088    
   4.26500       14.2088    
   4.26600       14.2087    
   4.26700       14.2086    
   4.26800       14.2085    
   4.26900       14.2084    
   4.27000       14.2083    
   4.27100       14.2082    
   4.27200       14.2081    
   4.27300       14.2080    
   4.27400       14.2079    
   4.27500       14.2078    
   4.27600       14.2077    
   4.27700       14.2076    
   4.27800       14.2075    
   4.27900       14.2074    
   4.28000       14.2073    
   4.28100       14.2072    
   4.28200       14.2071    
   4.28300       14.2070    
   4.28400       14.2069    
   4.28500       14.2068    
   4.28600       14.2067    
   4.28700       14.2066    
   4.28800       14.2066    
   4.28900       14.2065    
   4.29000       14.2064    
   4.29100       14.2063    
   4.29200       14.2062    
   4.29300       14.2061    
   4.29400       14.2060    
   4.29500       14.2059    
   4.29600       14.2058    
   4.29700       14.2057    
   4.29800       14.2056    
   4.29900       14.2055    
   4.30000       14.2054    
   4.30100       14.2053    
   4.30200       14.2052    
   4.30300       14.2051    
   4.30400       14.2051    
   4.30500       14.2050    
   4.30600       14.2049    
   4.30700       14.2048    
   4.30800       14.2047    
   4.30900       14.2046    
   4.31000       14.2045    
   4.31100       14.2044    
   4.31200       14.2043    
   4.31300       14.2042    
   4.31400       14.2041    
   4.31500       14.2040    
   4.31600       14.2039    
   4.31700       14.2039    
   4.31800       14.2038    
   4.31900       14.2037    
   4.32000       14.2036    
   4.32100       14.2035    
   4.32200       14.2034    
   4.32300       14.2033    
   4.32400       14.2032    
   4.32500       14.2031    
   4.32600       14.2030    
   4.32700       14.2029    
   4.32800       14.2029    
   4.32900       14.2028    
   4.33000       14.2027    
   4.33100       14.2026    
   4.33200       14.2025    
   4.33300       14.2024    
   4.33400       14.2023    
   4.33500       14.2022    
   4.33600       14.2021    
   4.33700       14.2020    
   4.33800       14.2020    
   4.33900       14.2019    
   4.34000       14.2018    
   4.34100       14.2017    
   4.34200       14.2016    
   4.34300       14.2015    
   4.34400       14.2014    
   4.34500       14.2013    
   4.34600       14.2012    
   4.34700       14.2011    
   4.34800       14.2011    
   4.34900       14.2010    
   4.35000       14.2009    
   4.35100       14.2008    
   4.35200       14.2007    
   4.35300       14.2006    
   4.35400       14.2005    
   4.35500       14.2004    
   4.35600       14.2004    
   4.35700       14.2003    
   4.35800       14.2002    
   4.35900       14.2001    
   4.36000       14.2000    
   4.36100       14.1999    
   4.36200       14.1998    
   4.36300       14.1997    
   4.36400       14.1996    
   4.36500       14.1996    
   4.36600       14.1995    
   4.36700       14.1994    
   4.36800       14.1993    
   4.36900       14.1992    
   4.37000       14.1991    
   4.37100       14.1990    
   4.37200       14.1990    
   4.37300       14.1989    
   4.37400       14.1988    
   4.37500       14.1987    
   4.37600       14.1986    
   4.37700       14.1985    
   4.37800       14.1984    
   4.37900       14.1983    
   4.38000       14.1983    
   4.38100       14.1982    
   4.38200       14.1981    
   4.38300       14.1980    
   4.38400       14.1979    
   4.38500       14.1978    
   4.38600       14.1978    
   4.38700       14.1977    
   4.38800       14.1976    
   4.38900       14.1975    
   4.39000       14.1974    
   4.39100       14.1973    
   4.39200       14.1972    
   4.39300       14.1972    
   4.39400       14.1971    
   4.39500       14.1970    
   4.39600       14.1969    
   4.39700       14.1968    
   4.39800       14.1967    
   4.39900       14.1966    
   4.40000       14.1966    
   4.40100       14.1965    
   4.40200       14.1964    
   4.40300       14.1963    
   4.40400       14.1962    
   4.40500       14.1961    
   4.40600       14.1961    
   4.40700       14.1960    
   4.40800       14.1959    
   4.40900       14.1958    
   4.41000       14.1957    
   4.41100       14.1956    
   4.41200       14.1956    
   4.41300       14.1955    
   4.41400       14.1954    
   4.41500       14.1953    
   4.41600       14.1952    
   4.41700       14.1951    
   4.41800       14.1951    
   4.41900       14.1950    
   4.42000       14.1949    
   4.42100       14.1948    
   4.42200       14.1947    
   4.42300       14.1946    
   4.42400       14.1946    
   4.42500       14.1945    
   4.42600       14.1944    
   4.42700       14.1943    
   4.42800       14.1942    
   4.42900       14.1942    
   4.43000       14.1941    
   4.43100       14.1940    
   4.43200       14.1939    
   4.43300       14.1938    
   4.43400       14.1938    
   4.43500       14.1937    
   4.43600       14.1936    
   4.43700       14.1935    
   4.43800       14.1934    
   4.43900       14.1933    
   4.44000       14.1933    
   4.44100       14.1932    
   4.44200       14.1931    
   4.44300       14.1930    
   4.44400       14.1929    
   4.44500       14.1929    
   4.44600       14.1928    
   4.44700       14.1927    
   4.44800       14.1926    
   4.44900       14.1925    
   4.45000       14.1925    
   4.45100       14.1924    
   4.45200       14.1923    
   4.45300       14.1922    
   4.45400       14.1921    
   4.45500       14.1921    
   4.45600       14.1920    
   4.45700       14.1919    
   4.45800       14.1918    
   4.45900       14.1917    
   4.46000       14.1917    
   4.46100       14.1916    
   4.46200       14.1915    
   4.46300       14.1914    
   4.46400       14.1913    
   4.46500       14.1913    
   4.46600       14.1912    
   4.46700       14.1911    
   4.46800       14.1910    
   4.46900       14.1910    
   4.47000       14.1909    
   4.47100       14.1908    
   4.47200       14.1907    
   4.47300       14.1906    
   4.47400       14.1906    
   4.47500       14.1905    
   4.47600       14.1904    
   4.47700       14.1903    
   4.47800       14.1903    
   4.47900       14.1902    
   4.48000       14.1901    
   4.48100       14.1900    
   4.48200       14.1899    
   4.48300       14.1899    
   4.48400       14.1898    
   4.48500       14.1897    
   4.48600       14.1896    
   4.48700       14.1896    
   4.48800       14.1895    
   4.48900       14.1894    
   4.49000       14.1893    
   4.49100       14.1892    
   4.49200       14.1892    
   4.49300       14.1891    
   4.49400       14.1890    
   4.49500       14.1889    
   4.49600       14.1889    
   4.49700       14.1888    
   4.49800       14.1887    
   4.49900       14.1886    
   4.50000       14.1886    
   4.50100       14.1885    
   4.50200       14.1884    
   4.50300       14.1883    
   4.50400       14.1883    
   4.50500       14.1882    
   4.50600       14.1881    
   4.50700       14.1880    
   4.50800       14.1880    
   4.50900       14.1879    
   4.51000       14.1878    
   4.51100       14.1877    
   4.51200       14.1877    
   4.51300       14.1876    
   4.51400       14.1875    
   4.51500       14.1874    
   4.51600       14.1874    
   4.51700       14.1873    
   4.51800       14.1872    
   4.51900       14.1871    
   4.52000       14.1871    
   4.52100       14.1870    
   4.52200       14.1869    
   4.52300       14.1868    
   4.52400       14.1868    
   4.52500       14.1867    
   4.52600       14.1866    
   4.52700       14.1865    
   4.52800       14.1865    
   4.52900       14.1864    
   4.53000       14.1863    
   4.53100       14.1862    
   4.53200       14.1862    
   4.53300       14.1861    
   4.53400       14.1860    
   4.53500       14.1859    
   4.53600       14.1859    
   4.53700       14.1858    
   4.53800       14.1857    
   4.53900       14.1857    
   4.54000       14.1856    
   4.54100       14.1855    
   4.54200       14.1854    
   4.54300       14.1854    
   4.54400       14.1853    
   4.54500       14.1852    
   4.54600       14.1851    
   4.54700       14.1851    
   4.54800       14.1850    
   4.54900       14.1849    
   4.55000       14.1849    
   4.55100       14.1848    
   4.55200       14.1847    
   4.55300       14.1846    
   4.55400       14.1846    
   4.55500       14.1845    
   4.55600       14.1844    
   4.55700       14.1844    
   4.55800       14.1843    
   4.55900       14.1842    
   4.56000       14.1841    
   4.56100       14.1841    
   4.56200       14.1840    
   4.56300       14.1839    
   4.56400       14.1839    
   4.56500       14.1838    
   4.56600       14.1837    
   4.56700       14.1836    
   4.56800       14.1836    
   4.56900       14.1835    
   4.57000       14.1834    
   4.57100       14.1834    
   4.57200       14.1833    
   4.57300       14.1832    
   4.57400       14.1831    
   4.57500       14.1831    
   4.57600       14.1830    
   4.57700       14.1829    
   4.57800       14.1829    
   4.57900       14.1828    
   4.58000       14.1827    
   4.58100       14.1826    
   4.58200       14.1826    
   4.58300       14.1825    
   4.58400       14.1824    
   4.58500       14.1824    
   4.58600       14.1823    
   4.58700       14.1822    
   4.58800       14.1822    
   4.58900       14.1821    
   4.59000       14.1820    
   4.59100       14.1820    
   4.59200       14.1819    
   4.59300       14.1818    
   4.59400       14.1817    
   4.59500       14.1817    
   4.59600       14.1816    
   4.59700       14.1815    
   4.59800       14.1815    
   4.59900       14.1814    
   4.60000       14.1813    
   4.60100       14.1813    
   4.60200       14.1812    
   4.60300       14.1811    
   4.60400       14.1811    
   4.60500       14.1810    
   4.60600       14.1809    
   4.60700       14.1809    
   4.60800       14.1808    
   4.60900       14.1807    
   4.61000       14.1806    
   4.61100       14.1806    
   4.61200       14.1805    
   4.61300       14.1804    
   4.61400       14.1804    
   4.61500       14.1803    
   4.61600       14.1802    
   4.61700       14.1802    
   4.61800       14.1801    
   4.61900       14.1800    
   4.62000       14.1800    
   4.62100       14.1799    
   4.62200       14.1798    
   4.62300       14.1798    
   4.62400       14.1797    
   4.62500       14.1796    
   4.62600       14.1796    
   4.62700       14.1795    
   4.62800       14.1794    
   4.62900       14.1794    
   4.63000       14.1793    
   4.63100       14.1792    
   4.63200       14.1792    
   4.63300       14.1791    
   4.63400       14.1790    
   4.63500       14.1790    
   4.63600       14.1789    
   4.63700       14.1788    
   4.63800       14.1788    
   4.63900       14.1787    
   4.64000       14.1786    
   4.64100       14.1786    
   4.64200       14.1785    
   4.64300       14.1784    
   4.64400       14.1784    
   4.64500       14.1783    
   4.64600       14.1782    
   4.64700       14.1782    
   4.64800       14.1781    
   4.64900       14.1780    
   4.65000       14.1780    
   4.65100       14.1779    
   4.65200       14.1779    
   4.65300       14.1778    
   4.65400       14.1777    
   4.65500       14.1777    
   4.65600       14.1776    
   4.65700       14.1775    
   4.65800       14.1775    
   4.65900       14.1774    
   4.66000       14.1773    
   4.66100       14.1773    
   4.66200       14.1772    
   4.66300       14.1771    
   4.66400       14.1771    
   4.66500       14.1770    
   4.66600       14.1769    
   4.66700       14.1769    
   4.66800       14.1768    
   4.66900       14.1768    
   4.67000       14.1767    
   4.67100       14.1766    
   4.67200       14.1766    
   4.67300       14.1765    
   4.67400       14.1764    
   4.67500       14.1764    
   4.67600       14.1763    
   4.67700       14.1762    
   4.67800       14.1762    
   4.67900       14.1761    
   4.68000       14.1761    
   4.68100       14.1760    
   4.68200       14.1759    
   4.68300       14.1759    
   4.68400       14.1758    
   4.68500       14.1757    
   4.68600       14.1757    
   4.68700       14.1756    
   4.68800       14.1755    
   4.68900       14.1755    
   4.69000       14.1754    
   4.69100       14.1754    
   4.69200       14.1753    
   4.69300       14.1752    
   4.69400       14.1752    
   4.69500       14.1751    
   4.69600       14.1750    
   4.69700       14.1750    
   4.69800       14.1749    
   4.69900       14.1749    
   4.70000       14.1748    
   4.70100       14.1747    
   4.70200       14.1747    
   4.70300       14.1746    
   4.70400       14.1745    
   4.70500       14.1745    
   4.70600       14.1744    
   4.70700       14.1744    
   4.70800       14.1743    
   4.70900       14.1742    
   4.71000       14.1742    
   4.71100       14.1741    
   4.71200       14.1741    
   4.71300       14.1740    
   4.71400       14.1739    
   4.71500       14.1739    
   4.71600       14.1738    
   4.71700       14.1737    
   4.71800       14.1737    
   4.71900       14.1736    
   4.72000       14.1736    
   4.72100       14.1735    
   4.72200       14.1734    
   4.72300       14.1734    
   4.72400       14.1733    
   4.72500       14.1733    
   4.72600       14.1732    
   4.72700       14.1731    
   4.72800       14.1731    
   4.72900       14.1730    
   4.73000       14.1730    
   4.73100       14.1729    
   4.73200       14.1728    
   4.73300       14.1728    
   4.73400       14.1727    
   4.73500       14.1727    
   4.73600       14.1726    
   4.73700       14.1725    
   4.73800       14.1725    
   4.73900       14.1724    
   4.74000       14.1724    
   4.74100       14.1723    
   4.74200       14.1722    
   4.74300       14.1722    
   4.74400       14.1721    
   4.74500       14.1721    
   4.74600       14.1720    
   4.74700       14.1719    
   4.74800       14.1719    
   4.74900       14.1718    
   4.75000       14.1718    
   4.75100       14.1717    
   4.75200       14.1716    
   4.75300       14.1716    
   4.75400       14.1715    
   4.75500       14.1715    
   4.75600       14.1714    
   4.75700       14.1714    
   4.75800       14.1713    
   4.75900       14.1712    
   4.76000       14.1712    
   4.76100       14.1711    
   4.76200       14.1711    
   4.76300       14.1710    
   4.76400       14.1709    
   4.76500       14.1709    
   4.76600       14.1708    
   4.76700       14.1708    
   4.76800       14.1707    
   4.76900       14.1707    
   4.77000       14.1706    
   4.77100       14.1705    
   4.77200       14.1705    
   4.77300       14.1704    
   4.77400       14.1704    
   4.77500       14.1703    
   4.77600       14.1702    
   4.77700       14.1702    
   4.77800       14.1701    
   4.77900       14.1701    
   4.78000       14.1700    
   4.78100       14.1700    
   4.78200       14.1699    
   4.78300       14.1698    
   4.78400       14.1698    
   4.78500       14.1697    
   4.78600       14.1697    
   4.78700       14.1696    
   4.78800       14.1696    
   4.78900       14.1695    
   4.79000       14.1694    
   4.79100       14.1694    
   4.79200       14.1693    
   4.79300       14.1693    
   4.79400       14.1692    
   4.79500       14.1692    
   4.79600       14.1691    
   4.79700       14.1690    
   4.79800       14.1690    
   4.79900       14.1689    
   4.80000       14.1689    
   4.80100       14.1688    
   4.80200       14.1688    
   4.80300       14.1687    
   4.80400       14.1687    
   4.80500       14.1686    
   4.80600       14.1685    
   4.80700       14.1685    
   4.80800       14.1684    
   4.80900       14.1684    
   4.81000       14.1683    
   4.81100       14.1683    
   4.81200       14.1682    
   4.81300       14.1682    
   4.81400       14.1681    
   4.81500       14.1680    
   4.81600       14.1680    
   4.81700       14.1679    
   4.81800       14.1679    
   4.81900       14.1678    
   4.82000       14.1678    
   4.82100       14.1677    
   4.82200       14.1677    
   4.82300       14.1676    
   4.82400       14.1675    
   4.82500       14.1675    
   4.82600       14.1674    
   4.82700       14.1674    
   4.82800       14.1673    
   4.82900       14.1673    
   4.83000       14.1672    
   4.83100       14.1672    
   4.83200       14.1671    
   4.83300       14.1671    
   4.83400       14.1670    
   4.83500       14.1669    
   4.83600       14.1669    
   4.83700       14.1668    
   4.83800       14.1668    
   4.83900       14.1667    
   4.84000       14.1667    
   4.84100       14.1666    
   4.84200       14.1666    
   4.84300       14.1665    
   4.84400       14.1665    
   4.84500       14.1664    
   4.84600       14.1663    
   4.84700       14.1663    
   4.84800       14.1662    
   4.84900       14.1662    
   4.85000       14.1661    
   4.85100       14.1661    
   4.85200       14.1660    
   4.85300       14.1660    
   4.85400       14.1659    
   4.85500       14.1659    
   4.85600       14.1658    
   4.85700       14.1658    
   4.85800       14.1657    
   4.85900       14.1657    
   4.86000       14.1656    
   4.86100       14.1655    
   4.86200       14.1655    
   4.86300       14.1654    
   4.86400       14.1654    
   4.86500       14.1653    
   4.86600       14.1653    
   4.86700       14.1652    
   4.86800       14.1652    
   4.86900       14.1651    
   4.87000       14.1651    
   4.87100       14.1650    
   4.87200       14.1650    
   4.87300       14.1649    
   4.87400       14.1649    
   4.87500       14.1648    
   4.87600       14.1648    
   4.87700       14.1647    
   4.87800       14.1647    
   4.87900       14.1646    
   4.88000       14.1645    
   4.88100       14.1645    
   4.88200       14.1644    
   4.88300       14.1644    
   4.88400       14.1643    
   4.88500       14.1643    
   4.88600       14.1642    
   4.88700       14.1642    
   4.88800       14.1641    
   4.88900       14.1641    
   4.89000       14.1640    
   4.89100       14.1640    
   4.89200       14.1639    
   4.89300       14.1639    
   4.89400       14.1638    
   4.89500       14.1638    
   4.89600       14.1637    
   4.89700       14.1637    
   4.89800       14.1636    
   4.89900       14.1636    
   4.90000       14.1635    
   4.90100       14.1635    
   4.90200       14.1634    
   4.90300       14.1634    
   4.90400       14.1633    
   4.90500       14.1633    
   4.90600       14.1632    
   4.90700       14.1632    
   4.90800       14.1631    
   4.90900       14.1631    
   4.91000       14.1630    
   4.91100       14.1630    
   4.91200       14.1629    
   4.91300       14.1629    
   4.91400       14.1628    
   4.91500       14.1628    
   4.91600       14.1627    
   4.91700       14.1627    
   4.91800       14.1626    
   4.91900       14.1626    
   4.92000       14.1625    
   4.92100       14.1625    
   4.92200       14.1624    
   4.92300       14.1624    
   4.92400       14.1623    
   4.92500       14.1623    
   4.92600       14.1622    
   4.92700       14.1622    
   4.92800       14.1621    
   4.92900       14.1621    
   4.93000       14.1620    
   4.93100       14.1620    
   4.93200       14.1619    
   4.93300       14.1619    
   4.93400       14.1618    
   4.93500       14.1618    
   4.93600       14.1617    
   4.93700       14.1617    
   4.93800       14.1616    
   4.93900       14.1616    
   4.94000       14.1615    
   4.94100       14.1615    
   4.94200       14.1614    
   4.94300       14.1614    
   4.94400       14.1613    
   4.94500       14.1613    
   4.94600       14.1612    
   4.94700       14.1612    
   4.94800       14.1611    
   4.94900       14.1611    
   4.95000       14.1610    
   4.95100       14.1610    
   4.95200       14.1609    
   4.95300       14.1609    
   4.95400       14.1608    
   4.95500       14.1608    
   4.95600       14.1607    
   4.95700       14.1607    
   4.95800       14.1606    
   4.95900       14.1606    
   4.96000       14.1605    
   4.96100       14.1605    
   4.96200       14.1605    
   4.96300       14.1604    
   4.96400       14.1604    
   4.96500       14.1603    
   4.96600       14.1603    
   4.96700       14.1602    
   4.96800       14.1602    
   4.96900       14.1601    
   4.97000       14.1601    
   4.97100       14.1600    
   4.97200       14.1600    
   4.97300       14.1599    
   4.97400       14.1599    
   4.97500       14.1598    
   4.97600       14.1598    
   4.97700       14.1597    
   4.97800       14.1597    
   4.97900       14.1596    
   4.98000       14.1596    
   4.98100       14.1595    
   4.98200       14.1595    
   4.98300       14.1595    
   4.98400       14.1594    
   4.98500       14.1594    
   4.98600       14.1593    
   4.98700       14.1593    
   4.98800       14.1592    
   4.98900       14.1592    
   4.99000       14.1591    
   4.99100       14.1591    
   4.99200       14.1590    
   4.99300       14.1590    
   4.99400       14.1589    
   4.99500       14.1589    
   4.99600       14.1588    
   4.99700       14.1588    
   4.99800       14.1588    
   4.99900       14.1587    
   5.00000       14.1587    
   5.00100       14.1586    
   5.00200       14.1586    
   5.00300       14.1585    
   5.00400       14.1585    
   5.00500       14.1584    
   5.00600       14.1584    
   5.00700       14.1583    
   5.00800       14.1583    
   5.00900       14.1582    
   5.01000       14.1582    
   5.01100       14.1582    
   5.01200       14.1581    
   5.01300       14.1581    
   5.01400       14.1580    
   5.01500       14.1580    
   5.01600       14.1579    
   5.01700       14.1579    
   5.01800       14.1578    
   5.01900       14.1578    
   5.02000       14.1577    
   5.02100       14.1577    
   5.02200       14.1577    
   5.02300       14.1576    
   5.02400       14.1576    
   5.02500       14.1575    
   5.02600       14.1575    
   5.02700       14.1574    
   5.02800       14.1574    
   5.02900       14.1573    
   5.03000       14.1573    
   5.03100       14.1572    
   5.03200       14.1572    
   5.03300       14.1572    
   5.03400       14.1571    
   5.03500       14.1571    
   5.03600       14.1570    
   5.03700       14.1570    
   5.03800       14.1569    
   5.03900       14.1569    
   5.04000       14.1568    
   5.04100       14.1568    
   5.04200       14.1568    
   5.04300       14.1567    
   5.04400       14.1567    
   5.04500       14.1566    
   5.04600       14.1566    
   5.04700       14.1565    
   5.04800       14.1565    
   5.04900       14.1564    
   5.05000       14.1564    
   5.05100       14.1564    
   5.05200       14.1563    
   5.05300       14.1563    
   5.05400       14.1562    
   5.05500       14.1562    
   5.05600       14.1561    
   5.05700       14.1561    
   5.05800       14.1560    
   5.05900       14.1560    
   5.06000       14.1560    
   5.06100       14.1559    
   5.06200       14.1559    
   5.06300       14.1558    
   5.06400       14.1558    
   5.06500       14.1557    
   5.06600       14.1557    
   5.06700       14.1557    
   5.06800       14.1556    
   5.06900       14.1556    
   5.07000       14.1555    
   5.07100       14.1555    
   5.07200       14.1554    
   5.07300       14.1554    
   5.07400       14.1554    
   5.07500       14.1553    
   5.07600       14.1553    
   5.07700       14.1552    
   5.07800       14.1552    
   5.07900       14.1551    
   5.08000       14.1551    
   5.08100       14.1551    
   5.08200       14.1550    
   5.08300       14.1550    
   5.08400       14.1549    
   5.08500       14.1549    
   5.08600       14.1548    
   5.08700       14.1548    
   5.08800       14.1548    
   5.08900       14.1547    
   5.09000       14.1547    
   5.09100       14.1546    
   5.09200       14.1546    
   5.09300       14.1545    
   5.09400       14.1545    
   5.09500       14.1545    
   5.09600       14.1544    
   5.09700       14.1544    
   5.09800       14.1543    
   5.09900       14.1543    
   5.10000       14.1542    
   5.10100       14.1542    
   5.10200       14.1542    
   5.10300       14.1541    
   5.10400       14.1541    
   5.10500       14.1540    
   5.10600       14.1540    
   5.10700       14.1540    
   5.10800       14.1539    
   5.10900       14.1539    
   5.11000       14.1538    
   5.11100       14.1538    
   5.11200       14.1537    
   5.11300       14.1537    
   5.11400       14.1537    
   5.11500       14.1536    
   5.11600       14.1536    
   5.11700       14.1535    
   5.11800       14.1535    
   5.11900       14.1535    
   5.12000       14.1534    
   5.12100       14.1534    
   5.12200       14.1533    
   5.12300       14.1533    
   5.12400       14.1532    
   5.12500       14.1532    
   5.12600       14.1532    
   5.12700       14.1531    
   5.12800       14.1531    
   5.12900       14.1530    
   5.13000       14.1530    
   5.13100       14.1530    
   5.13200       14.1529    
   5.13300       14.1529    
   5.13400       14.1528    
   5.13500       14.1528    
   5.13600       14.1528    
   5.13700       14.1527    
   5.13800       14.1527    
   5.13900       14.1526    
   5.14000       14.1526    
   5.14100       14.1526    
   5.14200       14.1525    
   5.14300       14.1525    
   5.14400       14.1524    
   5.14500       14.1524    
   5.14600       14.1524    
   5.14700       14.1523    
   5.14800       14.1523    
   5.14900       14.1522    
   5.15000       14.1522    
   5.15100       14.1522    
   5.15200       14.1521    
   5.15300       14.1521    
   5.15400       14.1520    
   5.15500       14.1520    
   5.15600       14.1520    
   5.15700       14.1519    
   5.15800       14.1519    
   5.15900       14.1518    
   5.16000       14.1518    
   5.16100       14.1518    
   5.16200       14.1517    
   5.16300       14.1517    
   5.16400       14.1516    
   5.16500       14.1516    
   5.16600       14.1516    
   5.16700       14.1515    
   5.16800       14.1515    
   5.16900       14.1514    
   5.17000       14.1514    
   5.17100       14.1514    
   5.17200       14.1513    
   5.17300       14.1513    
   5.17400       14.1512    
   5.17500       14.1512    
   5.17600       14.1512    
   5.17700       14.1511    
   5.17800       14.1511    
   5.17900       14.1510    
   5.18000       14.1510    
   5.18100       14.1510    
   5.18200       14.1509    
   5.18300       14.1509    
   5.18400       14.1509    
   5.18500       14.1508    
   5.18600       14.1508    
   5.18700       14.1507    
   5.18800       14.1507    
   5.18900       14.1507    
   5.19000       14.1506    
   5.19100       14.1506    
   5.19200       14.1505    
   5.19300       14.1505    
   5.19400       14.1505    
   5.19500       14.1504    
   5.19600       14.1504    
   5.19700       14.1504    
   5.19800       14.1503    
   5.19900       14.1503    
   5.20000       14.1502    
   5.20100       14.1502    
   5.20200       14.1502    
   5.20300       14.1501    
   5.20400       14.1501    
   5.20500       14.1500    
   5.20600       14.1500    
   5.20700       14.1500    
   5.20800       14.1499    
   5.20900       14.1499    
   5.21000       14.1499    
   5.21100       14.1498    
   5.21200       14.1498    
   5.21300       14.1497    
   5.21400       14.1497    
   5.21500       14.1497    
   5.21600       14.1496    
   5.21700       14.1496    
   5.21800       14.1496    
   5.21900       14.1495    
   5.22000       14.1495    
   5.22100       14.1494    
   5.22200       14.1494    
   5.22300       14.1494    
   5.22400       14.1493    
   5.22500       14.1493    
   5.22600       14.1493    
   5.22700       14.1492    
   5.22800       14.1492    
   5.22900       14.1491    
   5.23000       14.1491    
   5.23100       14.1491    
   5.23200       14.1490    
   5.23300       14.1490    
   5.23400       14.1490    
   5.23500       14.1489    
   5.23600       14.1489    
   5.23700       14.1488    
   5.23800       14.1488    
   5.23900       14.1488    
   5.24000       14.1487    
   5.24100       14.1487    
   5.24200       14.1487    
   5.24300       14.1486    
   5.24400       14.1486    
   5.24500       14.1486    
   5.24600       14.1485    
   5.24700       14.1485    
   5.24800       14.1484    
   5.24900       14.1484    
   5.25000       14.1484    
   5.25100       14.1483    
   5.25200       14.1483    
   5.25300       14.1483    
   5.25400       14.1482    
   5.25500       14.1482    
   5.25600       14.1481    
   5.25700       14.1481    
   5.25800       14.1481    
   5.25900       14.1480    
   5.26000       14.1480    
   5.26100       14.1480    
   5.26200       14.1479    
   5.26300       14.1479    
   5.26400       14.1479    
   5.26500       14.1478    
   5.26600       14.1478    
   5.26700       14.1478    
   5.26800       14.1477    
   5.26900       14.1477    
   5.27000       14.1476    
   5.27100       14.1476    
   5.27200       14.1476    
   5.27300       14.1475    
   5.27400       14.1475    
   5.27500       14.1475    
   5.27600       14.1474    
   5.27700       14.1474    
   5.27800       14.1474    
   5.27900       14.1473    
   5.28000       14.1473    
   5.28100       14.1473    
   5.28200       14.1472    
   5.28300       14.1472    
   5.28400       14.1471    
   5.28500       14.1471    
   5.28600       14.1471    
   5.28700       14.1470    
   5.28800       14.1470    
   5.28900       14.1470    
   5.29000       14.1469    
   5.29100       14.1469    
   5.29200       14.1469    
   5.29300       14.1468    
   5.29400       14.1468    
   5.29500       14.1468    
   5.29600       14.1467    
   5.29700       14.1467    
   5.29800       14.1467    
   5.29900       14.1466    
   5.30000       14.1466    
   5.30100       14.1466    
   5.30200       14.1465    
   5.30300       14.1465    
   5.30400       14.1464    
   5.30500       14.1464    
   5.30600       14.1464    
   5.30700       14.1463    
   5.30800       14.1463    
   5.30900       14.1463    
   5.31000       14.1462    
   5.31100       14.1462    
   5.31200       14.1462    
   5.31300       14.1461    
   5.31400       14.1461    
   5.31500       14.1461    
   5.31600       14.1460    
   5.31700       14.1460    
   5.31800       14.1460    
   5.31900       14.1459    
   5.32000       14.1459    
   5.32100       14.1459    
   5.32200       14.1458    
   5.32300       14.1458    
   5.32400       14.1458    
   5.32500       14.1457    
   5.32600       14.1457    
   5.32700       14.1457    
   5.32800       14.1456    
   5.32900       14.1456    
   5.33000       14.1456    
   5.33100       14.1455    
   5.33200       14.1455    
   5.33300       14.1455    
   5.33400       14.1454    
   5.33500       14.1454    
   5.33600       14.1454    
   5.33700       14.1453    
   5.33800       14.1453    
   5.33900       14.1453    
   5.34000       14.1452    
   5.34100       14.1452    
   5.34200       14.1452    
   5.34300       14.1451    
   5.34400       14.1451    
   5.34500       14.1451    
   5.34600       14.1450    
   5.34700       14.1450    
   5.34800       14.1450    
   5.34900       14.1449    
   5.35000       14.1449    
   5.35100       14.1449    
   5.35200       14.1448    
   5.35300       14.1448    
   5.35400       14.1448    
   5.35500       14.1447    
   5.35600       14.1447    
   5.35700       14.1447    
   5.35800       14.1446    
   5.35900       14.1446    
   5.36000       14.1446    
   5.36100       14.1445    
   5.36200       14.1445    
   5.36300       14.1445    
   5.36400       14.1444    
   5.36500       14.1444    
   5.36600       14.1444    
   5.36700       14.1443    
   5.36800       14.1443    
   5.36900       14.1443    
   5.37000       14.1442    
   5.37100       14.1442    
   5.37200       14.1442    
   5.37300       14.1441    
   5.37400       14.1441    
   5.37500       14.1441    
   5.37600       14.1440    
   5.37700       14.1440    
   5.37800       14.1440    
   5.37900       14.1439    
   5.38000       14.1439    
   5.38100       14.1439    
   5.38200       14.1438    
   5.38300       14.1438    
   5.38400       14.1438    
   5.38500       14.1437    
   5.38600       14.1437    
   5.38700       14.1437    
   5.38800       14.1436    
   5.38900       14.1436    
   5.39000       14.1436    
   5.39100       14.1435    
   5.39200       14.1435    
   5.39300       14.1435    
   5.39400       14.1435    
   5.39500       14.1434    
   5.39600       14.1434    
   5.39700       14.1434    
   5.39800       14.1433    
   5.39900       14.1433    
   5.40000       14.1433    
   5.40100       14.1432    
   5.40200       14.1432    
   5.40300       14.1432    
   5.40400       14.1431    
   5.40500       14.1431    
   5.40600       14.1431    
   5.40700       14.1430    
   5.40800       14.1430    
   5.40900       14.1430    
   5.41000       14.1429    
   5.41100       14.1429    
   5.41200       14.1429    
   5.41300       14.1428    
   5.41400       14.1428    
   5.41500       14.1428    
   5.41600       14.1428    
   5.41700       14.1427    
   5.41800       14.1427    
   5.41900       14.1427    
   5.42000       14.1426    
   5.42100       14.1426    
   5.42200       14.1426    
   5.42300       14.1425    
   5.42400       14.1425    
   5.42500       14.1425    
   5.42600       14.1424    
   5.42700       14.1424    
   5.42800       14.1424    
   5.42900       14.1424    
   5.43000       14.1423    
   5.43100       14.1423    
   5.43200       14.1423    
   5.43300       14.1422    
   5.43400       14.1422    
   5.43500       14.1422    
   5.43600       14.1421    
   5.43700       14.1421    
   5.43800       14.1421    
   5.43900       14.1420    
   5.44000       14.1420    
   5.44100       14.1420    
   5.44200       14.1420    
   5.44300       14.1419    
   5.44400       14.1419    
   5.44500       14.1419    
   5.44600       14.1418    
   5.44700       14.1418    
   5.44800       14.1418    
   5.44900       14.1417    
   5.45000       14.1417    
   5.45100       14.1417    
   5.45200       14.1416    
   5.45300       14.1416    
   5.45400       14.1416    
   5.45500       14.1416    
   5.45600       14.1415    
   5.45700       14.1415    
   5.45800       14.1415    
   5.45900       14.1414    
   5.46000       14.1414    
   5.46100       14.1414    
   5.46200       14.1413    
   5.46300       14.1413    
   5.46400       14.1413    
   5.46500       14.1413    
   5.46600       14.1412    
   5.46700       14.1412    
   5.46800       14.1412    
   5.46900       14.1411    
   5.47000       14.1411    
   5.47100       14.1411    
   5.47200       14.1410    
   5.47300       14.1410    
   5.47400       14.1410    
   5.47500       14.1410    
   5.47600       14.1409    
   5.47700       14.1409    
   5.47800       14.1409    
   5.47900       14.1408    
   5.48000       14.1408    
   5.48100       14.1408    
   5.48200       14.1408    
   5.48300       14.1407    
   5.48400       14.1407    
   5.48500       14.1407    
   5.48600       14.1406    
   5.48700       14.1406    
   5.48800       14.1406    
   5.48900       14.1405    
   5.49000       14.1405    
   5.49100       14.1405    
   5.49200       14.1405    
   5.49300       14.1404    
   5.49400       14.1404    
   5.49500       14.1404    
   5.49600       14.1403    
   5.49700       14.1403    
   5.49800       14.1403    
   5.49900       14.1403    
   5.50000       14.1402    
   5.50100       14.1402    
   5.50200       14.1402    
   5.50300       14.1401    
   5.50400       14.1401    
   5.50500       14.1401    
   5.50600       14.1401    
   5.50700       14.1400    
   5.50800       14.1400    
   5.50900       14.1400    
   5.51000       14.1399    
   5.51100       14.1399    
   5.51200       14.1399    
   5.51300       14.1398    
   5.51400       14.1398    
   5.51500       14.1398    
   5.51600       14.1398    
   5.51700       14.1397    
   5.51800       14.1397    
   5.51900       14.1397    
   5.52000       14.1396    
   5.52100       14.1396    
   5.52200       14.1396    
   5.52300       14.1396    
   5.52400       14.1395    
   5.52500       14.1395    
   5.52600       14.1395    
   5.52700       14.1395    
   5.52800       14.1394    
   5.52900       14.1394    
   5.53000       14.1394    
   5.53100       14.1393    
   5.53200       14.1393    
   5.53300       14.1393    
   5.53400       14.1393    
   5.53500       14.1392    
   5.53600       14.1392    
   5.53700       14.1392    
   5.53800       14.1391    
   5.53900       14.1391    
   5.54000       14.1391    
   5.54100       14.1391    
   5.54200       14.1390    
   5.54300       14.1390    
   5.54400       14.1390    
   5.54500       14.1389    
   5.54600       14.1389    
   5.54700       14.1389    
   5.54800       14.1389    
   5.54900       14.1388    
   5.55000       14.1388    
   5.55100       14.1388    
   5.55200       14.1388    
   5.55300       14.1387    
   5.55400       14.1387    
   5.55500       14.1387    
   5.55600       14.1386    
   5.55700       14.1386    
   5.55800       14.1386    
   5.55900       14.1386    
   5.56000       14.1385    
   5.56100       14.1385    
   5.56200       14.1385    
   5.56300       14.1384    
   5.56400       14.1384    
   5.56500       14.1384    
   5.56600       14.1384    
   5.56700       14.1383    
   5.56800       14.1383    
   5.56900       14.1383    
   5.57000       14.1383    
   5.57100       14.1382    
   5.57200       14.1382    
   5.57300       14.1382    
   5.57400       14.1381    
   5.57500       14.1381    
   5.57600       14.1381    
   5.57700       14.1381    
   5.57800       14.1380    
   5.57900       14.1380    
   5.58000       14.1380    
   5.58100       14.1380    
   5.58200       14.1379    
   5.58300       14.1379    
   5.58400       14.1379    
   5.58500       14.1379    
   5.58600       14.1378    
   5.58700       14.1378    
   5.58800       14.1378    
   5.58900       14.1377    
   5.59000       14.1377    
   5.59100       14.1377    
   5.59200       14.1377    
   5.59300       14.1376    
   5.59400       14.1376    
   5.59500       14.1376    
   5.59600       14.1376    
   5.59700       14.1375    
   5.59800       14.1375    
   5.59900       14.1375    
   5.60000       14.1375    
   5.60100       14.1374    
   5.60200       14.1374    
   5.60300       14.1374    
   5.60400       14.1373    
   5.60500       14.1373    
   5.60600       14.1373    
   5.60700       14.1373    
   5.60800       14.1372    
   5.60900       14.1372    
   5.61000       14.1372    
   5.61100       14.1372    
   5.61200       14.1371    
   5.61300       14.1371    
   5.61400       14.1371    
   5.61500       14.1371    
   5.61600       14.1370    
   5.61700       14.1370    
   5.61800       14.1370    
   5.61900       14.1370    
   5.62000       14.1369    
   5.62100       14.1369    
   5.62200       14.1369    
   5.62300       14.1368    
   5.62400       14.1368    
   5.62500       14.1368    
   5.62600       14.1368    
   5.62700       14.1367    
   5.62800       14.1367    
   5.62900       14.1367    
   5.63000       14.1367    
   5.63100       14.1366    
   5.63200       14.1366    
   5.63300       14.1366    
   5.63400       14.1366    
   5.63500       14.1365    
   5.63600       14.1365    
   5.63700       14.1365    
   5.63800       14.1365    
   5.63900       14.1364    
   5.64000       14.1364    
   5.64100       14.1364    
   5.64200       14.1364    
   5.64300       14.1363    
   5.64400       14.1363    
   5.64500       14.1363    
   5.64600       14.1363    
   5.64700       14.1362    
   5.64800       14.1362    
   5.64900       14.1362    
   5.65000       14.1362    
   5.65100       14.1361    
   5.65200       14.1361    
   5.65300       14.1361    
   5.65400       14.1361    
   5.65500       14.1360    
   5.65600       14.1360    
   5.65700       14.1360    
   5.65800       14.1360    
   5.65900       14.1359    
   5.66000       14.1359    
   5.66100       14.1359    
   5.66200       14.1359    
   5.66300       14.1358    
   5.66400       14.1358    
   5.66500       14.1358    
   5.66600       14.1358    
   5.66700       14.1357    
   5.66800       14.1357    
   5.66900       14.1357    
   5.67000       14.1357    
   5.67100       14.1356    
   5.67200       14.1356    
   5.67300       14.1356    
   5.67400       14.1356    
   5.67500       14.1355    
   5.67600       14.1355    
   5.67700       14.1355    
   5.67800       14.1355    
   5.67900       14.1354    
   5.68000       14.1354    
   5.68100       14.1354    
   5.68200       14.1354    
   5.68300       14.1353    
   5.68400       14.1353    
   5.68500       14.1353    
   5.68600       14.1353    
   5.68700       14.1352    
   5.68800       14.1352    
   5.68900       14.1352    
   5.69000       14.1352    
   5.69100       14.1351    
   5.69200       14.1351    
   5.69300       14.1351    
   5.69400       14.1351    
   5.69500       14.1350    
   5.69600       14.1350    
   5.69700       14.1350    
   5.69800       14.1350    
   5.69900       14.1349    
   5.70000       14.1349    
   5.70100       14.1349    
   5.70200       14.1349    
   5.70300       14.1348    
   5.70400       14.1348    
   5.70500       14.1348    
   5.70600       14.1348    
   5.70700       14.1347    
   5.70800       14.1347    
   5.70900       14.1347    
   5.71000       14.1347    
   5.71100       14.1346    
   5.71200       14.1346    
   5.71300       14.1346    
   5.71400       14.1346    
   5.71500       14.1346    
   5.71600       14.1345    
   5.71700       14.1345    
   5.71800       14.1345    
   5.71900       14.1345    
   5.72000       14.1344    
   5.72100       14.1344    
   5.72200       14.1344    
   5.72300       14.1344    
   5.72400       14.1343    
   5.72500       14.1343    
   5.72600       14.1343    
   5.72700       14.1343    
   5.72800       14.1342    
   5.72900       14.1342    
   5.73000       14.1342    
   5.73100       14.1342    
   5.73200       14.1341    
   5.73300       14.1341    
   5.73400       14.1341    
   5.73500       14.1341    
   5.73600       14.1341    
   5.73700       14.1340    
   5.73800       14.1340    
   5.73900       14.1340    
   5.74000       14.1340    
   5.74100       14.1339    
   5.74200       14.1339    
   5.74300       14.1339    
   5.74400       14.1339    
   5.74500       14.1338    
   5.74600       14.1338    
   5.74700       14.1338    
   5.74800       14.1338    
   5.74900       14.1337    
   5.75000       14.1337    
   5.75100       14.1337    
   5.75200       14.1337    
   5.75300       14.1337    
   5.75400       14.1336    
   5.75500       14.1336    
   5.75600       14.1336    
   5.75700       14.1336    
   5.75800       14.1335    
   5.75900       14.1335    
   5.76000       14.1335    
   5.76100       14.1335    
   5.76200       14.1334    
   5.76300       14.1334    
   5.76400       14.1334    
   5.76500       14.1334    
   5.76600       14.1334    
   5.76700       14.1333    
   5.76800       14.1333    
   5.76900       14.1333    
   5.77000       14.1333    
   5.77100       14.1332    
   5.77200       14.1332    
   5.77300       14.1332    
   5.77400       14.1332    
   5.77500       14.1332    
   5.77600       14.1331    
   5.77700       14.1331    
   5.77800       14.1331    
   5.77900       14.1331    
   5.78000       14.1330    
   5.78100       14.1330    
   5.78200       14.1330    
   5.78300       14.1330    
   5.78400       14.1329    
   5.78500       14.1329    
   5.78600       14.1329    
   5.78700       14.1329    
   5.78800       14.1329    
   5.78900       14.1328    
   5.79000       14.1328    
   5.79100       14.1328    
   5.79200       14.1328    
   5.79300       14.1327    
   5.79400       14.1327    
   5.79500       14.1327    
   5.79600       14.1327    
   5.79700       14.1327    
   5.79800       14.1326    
   5.79900       14.1326    
   5.80000       14.1326    
   5.80100       14.1326    
   5.80200       14.1325    
   5.80300       14.1325    
   5.80400       14.1325    
   5.80500       14.1325    
   5.80600       14.1325    
   5.80700       14.1324    
   5.80800       14.1324    
   5.80900       14.1324    
   5.81000       14.1324    
   5.81100       14.1323    
   5.81200       14.1323    
   5.81300       14.1323    
   5.81400       14.1323    
   5.81500       14.1323    
   5.81600       14.1322    
   5.81700       14.1322    
   5.81800       14.1322    
   5.81900       14.1322    
   5.82000       14.1321    
   5.82100       14.1321    
   5.82200       14.1321    
   5.82300       14.1321    
   5.82400       14.1321    
   5.82500       14.1320    
   5.82600       14.1320    
   5.82700       14.1320    
   5.82800       14.1320    
   5.82900       14.1320    
   5.83000       14.1319    
   5.83100       14.1319    
   5.83200       14.1319    
   5.83300       14.1319    
   5.83400       14.1318    
   5.83500       14.1318    
   5.83600       14.1318    
   5.83700       14.1318    
   5.83800       14.1318    
   5.83900       14.1317    
   5.84000       14.1317    
   5.84100       14.1317    
   5.84200       14.1317    
   5.84300       14.1316    
   5.84400       14.1316    
   5.84500       14.1316    
   5.84600       14.1316    
   5.84700       14.1316    
   5.84800       14.1315    
   5.84900       14.1315    
   5.85000       14.1315    
   5.85100       14.1315    
   5.85200       14.1315    
   5.85300       14.1314    
   5.85400       14.1314    
   5.85500       14.1314    
   5.85600       14.1314    
   5.85700       14.1313    
   5.85800       14.1313    
   5.85900       14.1313    
   5.86000       14.1313    
   5.86100       14.1313    
   5.86200       14.1312    
   5.86300       14.1312    
   5.86400       14.1312    
   5.86500       14.1312    
   5.86600       14.1312    
   5.86700       14.1311    
   5.86800       14.1311    
   5.86900       14.1311    
   5.87000       14.1311    
   5.87100       14.1311    
   5.87200       14.1310    
   5.87300       14.1310    
   5.87400       14.1310    
   5.87500       14.1310    
   5.87600       14.1309    
   5.87700       14.1309    
   5.87800       14.1309    
   5.87900       14.1309    
   5.88000       14.1309    
   5.88100       14.1308    
   5.88200       14.1308    
   5.88300       14.1308    
   5.88400       14.1308    
   5.88500       14.1308    
   5.88600       14.1307    
   5.88700       14.1307    
   5.88800       14.1307    
   5.88900       14.1307    
   5.89000       14.1307    
   5.89100       14.1306    
   5.89200       14.1306    
   5.89300       14.1306    
   5.89400       14.1306    
   5.89500       14.1306    
   5.89600       14.1305    
   5.89700       14.1305    
   5.89800       14.1305    
   5.89900       14.1305    
   5.90000       14.1305    
   5.90100       14.1304    
   5.90200       14.1304    
   5.90300       14.1304    
   5.90400       14.1304    
   5.90500       14.1304    
   5.90600       14.1303    
   5.90700       14.1303    
   5.90800       14.1303    
   5.90900       14.1303    
   5.91000       14.1302    
   5.91100       14.1302    
   5.91200       14.1302    
   5.91300       14.1302    
   5.91400       14.1302    
   5.91500       14.1301    
   5.91600       14.1301    
   5.91700       14.1301    
   5.91800       14.1301    
   5.91900       14.1301    
   5.92000       14.1300    
   5.92100       14.1300    
   5.92200       14.1300    
   5.92300       14.1300    
   5.92400       14.1300    
   5.92500       14.1299    
   5.92600       14.1299    
   5.92700       14.1299    
   5.92800       14.1299    
   5.92900       14.1299    
   5.93000       14.1298    
   5.93100       14.1298    
   5.93200       14.1298    
   5.93300       14.1298    
   5.93400       14.1298    
   5.93500       14.1297    
   5.93600       14.1297    
   5.93700       14.1297    
   5.93800       14.1297    
   5.93900       14.1297    
   5.94000       14.1296    
   5.94100       14.1296    
   5.94200       14.1296    
   5.94300       14.1296    
   5.94400       14.1296    
   5.94500       14.1295    
   5.94600       14.1295    
   5.94700       14.1295    
   5.94800       14.1295    
   5.94900       14.1295    
   5.95000       14.1295    
   5.95100       14.1294    
   5.95200       14.1294    
   5.95300       14.1294    
   5.95400       14.1294    
   5.95500       14.1294    
   5.95600       14.1293    
   5.95700       14.1293    
   5.95800       14.1293    
   5.95900       14.1293    
   5.96000       14.1293    
   5.96100       14.1292    
   5.96200       14.1292    
   5.96300       14.1292    
   5.96400       14.1292    
   5.96500       14.1292    
   5.96600       14.1291    
   5.96700       14.1291    
   5.96800       14.1291    
   5.96900       14.1291    
   5.97000       14.1291    
   5.97100       14.1290    
   5.97200       14.1290    
   5.97300       14.1290    
   5.97400       14.1290    
   5.97500       14.1290    
   5.97600       14.1289    
   5.97700       14.1289    
   5.97800       14.1289    
   5.97900       14.1289    
   5.98000       14.1289    
   5.98100       14.1289    
   5.98200       14.1288    
   5.98300       14.1288    
   5.98400       14.1288    
   5.98500       14.1288    
   5.98600       14.1288    
   5.98700       14.1287    
   5.98800       14.1287    
   5.98900       14.1287    
   5.99000       14.1287    
   5.99100       14.1287    
   5.99200       14.1286    
   5.99300       14.1286    
   5.99400       14.1286    
   5.99500       14.1286    
   5.99600       14.1286    
   5.99700       14.1285    
   5.99800       14.1285    
   5.99900       14.1285    
   6.00000       14.1285    
 ]
 A1000=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3030    
  3.000000E-03   22.2591    
  4.000000E-03   22.2169    
  5.000000E-03   22.1763    
  6.000000E-03   22.1373    
  7.000000E-03   22.0999    
  8.000000E-03   22.0638    
  9.000000E-03   22.0292    
  1.000000E-02   21.9958    
  1.100000E-02   21.9635    
  1.200000E-02   21.9325    
  1.300000E-02   21.9025    
  1.400000E-02   21.8735    
  1.500000E-02   21.8455    
  1.600000E-02   21.8184    
  1.700000E-02   21.7922    
  1.800000E-02   21.7668    
  1.900000E-02   21.7421    
  2.000000E-02   21.7183    
  2.100000E-02   21.6951    
  2.200000E-02   21.6727    
  2.300000E-02   21.6508    
  2.400000E-02   21.6296    
  2.500000E-02   21.6090    
  2.600000E-02   21.5889    
  2.700000E-02   21.5694    
  2.800000E-02   21.5504    
  2.900000E-02   21.5319    
  3.000000E-02   21.5138    
  3.100000E-02   21.4962    
  3.200000E-02   21.4790    
  3.300000E-02   21.4622    
  3.400000E-02   21.4458    
  3.500000E-02   21.4298    
  3.600000E-02   21.4142    
  3.700000E-02   21.3988    
  3.800000E-02   21.3839    
  3.900000E-02   21.3692    
  4.000000E-02   21.3548    
  4.100000E-02   21.3407    
  4.200000E-02   21.3269    
  4.300000E-02   21.3134    
  4.400000E-02   21.3001    
  4.500000E-02   21.2870    
  4.600000E-02   21.2742    
  4.700000E-02   21.2616    
  4.800000E-02   21.2493    
  4.900000E-02   21.2371    
  5.000000E-02   21.2252    
  5.100000E-02   21.2134    
  5.200000E-02   21.2018    
  5.300000E-02   21.1904    
  5.400000E-02   21.1791    
  5.500000E-02   21.1680    
  5.600000E-02   21.1571    
  5.700000E-02   21.1463    
  5.800000E-02   21.1357    
  5.900000E-02   21.1252    
  6.000000E-02   21.1148    
  6.100000E-02   21.1046    
  6.200000E-02   21.0945    
  6.300000E-02   21.0845    
  6.400000E-02   21.0746    
  6.500000E-02   21.0648    
  6.600000E-02   21.0552    
  6.700000E-02   21.0456    
  6.800000E-02   21.0361    
  6.900000E-02   21.0268    
  7.000000E-02   21.0175    
  7.100000E-02   21.0083    
  7.200000E-02   20.9992    
  7.300000E-02   20.9901    
  7.400000E-02   20.9812    
  7.500000E-02   20.9723    
  7.600000E-02   20.9635    
  7.700000E-02   20.9548    
  7.800000E-02   20.9461    
  7.900000E-02   20.9375    
  8.000000E-02   20.9289    
  8.100000E-02   20.9204    
  8.200000E-02   20.9120    
  8.300000E-02   20.9036    
  8.400000E-02   20.8953    
  8.500000E-02   20.8871    
  8.600000E-02   20.8788    
  8.700000E-02   20.8707    
  8.800000E-02   20.8625    
  8.900000E-02   20.8545    
  9.000000E-02   20.8464    
  9.100000E-02   20.8384    
  9.200000E-02   20.8305    
  9.300000E-02   20.8226    
  9.400000E-02   20.8147    
  9.500000E-02   20.8069    
  9.600000E-02   20.7991    
  9.700000E-02   20.7913    
  9.800000E-02   20.7836    
  9.900000E-02   20.7759    
  0.100000       20.7682    
  0.101000       20.7606    
  0.102000       20.7530    
  0.103000       20.7454    
  0.104000       20.7378    
  0.105000       20.7303    
  0.106000       20.7228    
  0.107000       20.7153    
  0.108000       20.7079    
  0.109000       20.7005    
  0.110000       20.6931    
  0.111000       20.6857    
  0.112000       20.6783    
  0.113000       20.6710    
  0.114000       20.6637    
  0.115000       20.6564    
  0.116000       20.6491    
  0.117000       20.6419    
  0.118000       20.6346    
  0.119000       20.6274    
  0.120000       20.6202    
  0.121000       20.6130    
  0.122000       20.6059    
  0.123000       20.5987    
  0.124000       20.5916    
  0.125000       20.5845    
  0.126000       20.5774    
  0.127000       20.5703    
  0.128000       20.5633    
  0.129000       20.5562    
  0.130000       20.5492    
  0.131000       20.5421    
  0.132000       20.5351    
  0.133000       20.5281    
  0.134000       20.5212    
  0.135000       20.5142    
  0.136000       20.5072    
  0.137000       20.5003    
  0.138000       20.4934    
  0.139000       20.4865    
  0.140000       20.4795    
  0.141000       20.4727    
  0.142000       20.4658    
  0.143000       20.4589    
  0.144000       20.4521    
  0.145000       20.4452    
  0.146000       20.4384    
  0.147000       20.4316    
  0.148000       20.4247    
  0.149000       20.4179    
  0.150000       20.4112    
  0.151000       20.4044    
  0.152000       20.3976    
  0.153000       20.3909    
  0.154000       20.3841    
  0.155000       20.3774    
  0.156000       20.3706    
  0.157000       20.3639    
  0.158000       20.3572    
  0.159000       20.3505    
  0.160000       20.3438    
  0.161000       20.3372    
  0.162000       20.3305    
  0.163000       20.3238    
  0.164000       20.3172    
  0.165000       20.3106    
  0.166000       20.3039    
  0.167000       20.2973    
  0.168000       20.2907    
  0.169000       20.2841    
  0.170000       20.2775    
  0.171000       20.2709    
  0.172000       20.2643    
  0.173000       20.2578    
  0.174000       20.2512    
  0.175000       20.2447    
  0.176000       20.2381    
  0.177000       20.2316    
  0.178000       20.2251    
  0.179000       20.2186    
  0.180000       20.2121    
  0.181000       20.2056    
  0.182000       20.1991    
  0.183000       20.1926    
  0.184000       20.1862    
  0.185000       20.1797    
  0.186000       20.1733    
  0.187000       20.1668    
  0.188000       20.1604    
  0.189000       20.1540    
  0.190000       20.1476    
  0.191000       20.1411    
  0.192000       20.1347    
  0.193000       20.1284    
  0.194000       20.1220    
  0.195000       20.1156    
  0.196000       20.1092    
  0.197000       20.1029    
  0.198000       20.0965    
  0.199000       20.0902    
  0.200000       20.0839    
  0.201000       20.0775    
  0.202000       20.0712    
  0.203000       20.0649    
  0.204000       20.0586    
  0.205000       20.0523    
  0.206000       20.0460    
  0.207000       20.0398    
  0.208000       20.0335    
  0.209000       20.0272    
  0.210000       20.0210    
  0.211000       20.0148    
  0.212000       20.0085    
  0.213000       20.0023    
  0.214000       19.9961    
  0.215000       19.9899    
  0.216000       19.9837    
  0.217000       19.9775    
  0.218000       19.9713    
  0.219000       19.9651    
  0.220000       19.9589    
  0.221000       19.9528    
  0.222000       19.9466    
  0.223000       19.9405    
  0.224000       19.9343    
  0.225000       19.9282    
  0.226000       19.9221    
  0.227000       19.9160    
  0.228000       19.9099    
  0.229000       19.9038    
  0.230000       19.8977    
  0.231000       19.8916    
  0.232000       19.8855    
  0.233000       19.8794    
  0.234000       19.8734    
  0.235000       19.8673    
  0.236000       19.8613    
  0.237000       19.8552    
  0.238000       19.8492    
  0.239000       19.8432    
  0.240000       19.8372    
  0.241000       19.8312    
  0.242000       19.8252    
  0.243000       19.8192    
  0.244000       19.8132    
  0.245000       19.8072    
  0.246000       19.8013    
  0.247000       19.7953    
  0.248000       19.7893    
  0.249000       19.7834    
  0.250000       19.7775    
  0.251000       19.7715    
  0.252000       19.7656    
  0.253000       19.7597    
  0.254000       19.7538    
  0.255000       19.7479    
  0.256000       19.7420    
  0.257000       19.7361    
  0.258000       19.7302    
  0.259000       19.7243    
  0.260000       19.7185    
  0.261000       19.7126    
  0.262000       19.7068    
  0.263000       19.7009    
  0.264000       19.6951    
  0.265000       19.6893    
  0.266000       19.6834    
  0.267000       19.6776    
  0.268000       19.6718    
  0.269000       19.6660    
  0.270000       19.6602    
  0.271000       19.6544    
  0.272000       19.6487    
  0.273000       19.6429    
  0.274000       19.6371    
  0.275000       19.6314    
  0.276000       19.6256    
  0.277000       19.6199    
  0.278000       19.6141    
  0.279000       19.6084    
  0.280000       19.6027    
  0.281000       19.5970    
  0.282000       19.5913    
  0.283000       19.5856    
  0.284000       19.5799    
  0.285000       19.5742    
  0.286000       19.5685    
  0.287000       19.5629    
  0.288000       19.5572    
  0.289000       19.5515    
  0.290000       19.5459    
  0.291000       19.5402    
  0.292000       19.5346    
  0.293000       19.5290    
  0.294000       19.5234    
  0.295000       19.5177    
  0.296000       19.5121    
  0.297000       19.5065    
  0.298000       19.5009    
  0.299000       19.4953    
  0.300000       19.4898    
  0.301000       19.4842    
  0.302000       19.4786    
  0.303000       19.4731    
  0.304000       19.4675    
  0.305000       19.4619    
  0.306000       19.4564    
  0.307000       19.4509    
  0.308000       19.4453    
  0.309000       19.4398    
  0.310000       19.4343    
  0.311000       19.4288    
  0.312000       19.4233    
  0.313000       19.4178    
  0.314000       19.4123    
  0.315000       19.4068    
  0.316000       19.4014    
  0.317000       19.3959    
  0.318000       19.3904    
  0.319000       19.3850    
  0.320000       19.3795    
  0.321000       19.3741    
  0.322000       19.3686    
  0.323000       19.3632    
  0.324000       19.3578    
  0.325000       19.3524    
  0.326000       19.3470    
  0.327000       19.3416    
  0.328000       19.3362    
  0.329000       19.3308    
  0.330000       19.3254    
  0.331000       19.3200    
  0.332000       19.3146    
  0.333000       19.3093    
  0.334000       19.3039    
  0.335000       19.2986    
  0.336000       19.2932    
  0.337000       19.2879    
  0.338000       19.2825    
  0.339000       19.2772    
  0.340000       19.2719    
  0.341000       19.2666    
  0.342000       19.2613    
  0.343000       19.2560    
  0.344000       19.2507    
  0.345000       19.2454    
  0.346000       19.2401    
  0.347000       19.2348    
  0.348000       19.2295    
  0.349000       19.2243    
  0.350000       19.2190    
  0.351000       19.2138    
  0.352000       19.2085    
  0.353000       19.2033    
  0.354000       19.1980    
  0.355000       19.1928    
  0.356000       19.1876    
  0.357000       19.1824    
  0.358000       19.1772    
  0.359000       19.1720    
  0.360000       19.1668    
  0.361000       19.1616    
  0.362000       19.1564    
  0.363000       19.1512    
  0.364000       19.1460    
  0.365000       19.1409    
  0.366000       19.1357    
  0.367000       19.1305    
  0.368000       19.1254    
  0.369000       19.1202    
  0.370000       19.1151    
  0.371000       19.1100    
  0.372000       19.1048    
  0.373000       19.0997    
  0.374000       19.0946    
  0.375000       19.0895    
  0.376000       19.0844    
  0.377000       19.0793    
  0.378000       19.0742    
  0.379000       19.0691    
  0.380000       19.0640    
  0.381000       19.0590    
  0.382000       19.0539    
  0.383000       19.0488    
  0.384000       19.0438    
  0.385000       19.0387    
  0.386000       19.0337    
  0.387000       19.0286    
  0.388000       19.0236    
  0.389000       19.0186    
  0.390000       19.0135    
  0.391000       19.0085    
  0.392000       19.0035    
  0.393000       18.9985    
  0.394000       18.9935    
  0.395000       18.9885    
  0.396000       18.9835    
  0.397000       18.9785    
  0.398000       18.9736    
  0.399000       18.9686    
  0.400000       18.9636    
  0.401000       18.9586    
  0.402000       18.9537    
  0.403000       18.9487    
  0.404000       18.9438    
  0.405000       18.9389    
  0.406000       18.9339    
  0.407000       18.9290    
  0.408000       18.9241    
  0.409000       18.9192    
  0.410000       18.9142    
  0.411000       18.9093    
  0.412000       18.9044    
  0.413000       18.8995    
  0.414000       18.8946    
  0.415000       18.8898    
  0.416000       18.8849    
  0.417000       18.8800    
  0.418000       18.8751    
  0.419000       18.8703    
  0.420000       18.8654    
  0.421000       18.8606    
  0.422000       18.8557    
  0.423000       18.8509    
  0.424000       18.8460    
  0.425000       18.8412    
  0.426000       18.8364    
  0.427000       18.8316    
  0.428000       18.8268    
  0.429000       18.8219    
  0.430000       18.8171    
  0.431000       18.8123    
  0.432000       18.8075    
  0.433000       18.8028    
  0.434000       18.7980    
  0.435000       18.7932    
  0.436000       18.7884    
  0.437000       18.7837    
  0.438000       18.7789    
  0.439000       18.7741    
  0.440000       18.7694    
  0.441000       18.7646    
  0.442000       18.7599    
  0.443000       18.7552    
  0.444000       18.7504    
  0.445000       18.7457    
  0.446000       18.7410    
  0.447000       18.7363    
  0.448000       18.7316    
  0.449000       18.7269    
  0.450000       18.7222    
  0.451000       18.7175    
  0.452000       18.7128    
  0.453000       18.7081    
  0.454000       18.7034    
  0.455000       18.6987    
  0.456000       18.6941    
  0.457000       18.6894    
  0.458000       18.6847    
  0.459000       18.6801    
  0.460000       18.6754    
  0.461000       18.6708    
  0.462000       18.6661    
  0.463000       18.6615    
  0.464000       18.6569    
  0.465000       18.6523    
  0.466000       18.6476    
  0.467000       18.6430    
  0.468000       18.6384    
  0.469000       18.6338    
  0.470000       18.6292    
  0.471000       18.6246    
  0.472000       18.6200    
  0.473000       18.6154    
  0.474000       18.6109    
  0.475000       18.6063    
  0.476000       18.6017    
  0.477000       18.5972    
  0.478000       18.5926    
  0.479000       18.5880    
  0.480000       18.5835    
  0.481000       18.5789    
  0.482000       18.5744    
  0.483000       18.5699    
  0.484000       18.5653    
  0.485000       18.5608    
  0.486000       18.5563    
  0.487000       18.5518    
  0.488000       18.5473    
  0.489000       18.5428    
  0.490000       18.5383    
  0.491000       18.5338    
  0.492000       18.5293    
  0.493000       18.5248    
  0.494000       18.5203    
  0.495000       18.5158    
  0.496000       18.5114    
  0.497000       18.5069    
  0.498000       18.5024    
  0.499000       18.4980    
  0.500000       18.4935    
  0.501000       18.4891    
  0.502000       18.4846    
  0.503000       18.4802    
  0.504000       18.4757    
  0.505000       18.4713    
  0.506000       18.4669    
  0.507000       18.4625    
  0.508000       18.4581    
  0.509000       18.4536    
  0.510000       18.4492    
  0.511000       18.4448    
  0.512000       18.4404    
  0.513000       18.4360    
  0.514000       18.4317    
  0.515000       18.4273    
  0.516000       18.4229    
  0.517000       18.4185    
  0.518000       18.4142    
  0.519000       18.4098    
  0.520000       18.4054    
  0.521000       18.4011    
  0.522000       18.3967    
  0.523000       18.3924    
  0.524000       18.3880    
  0.525000       18.3837    
  0.526000       18.3794    
  0.527000       18.3750    
  0.528000       18.3707    
  0.529000       18.3664    
  0.530000       18.3621    
  0.531000       18.3578    
  0.532000       18.3535    
  0.533000       18.3492    
  0.534000       18.3449    
  0.535000       18.3406    
  0.536000       18.3363    
  0.537000       18.3320    
  0.538000       18.3277    
  0.539000       18.3235    
  0.540000       18.3192    
  0.541000       18.3149    
  0.542000       18.3107    
  0.543000       18.3064    
  0.544000       18.3022    
  0.545000       18.2979    
  0.546000       18.2937    
  0.547000       18.2894    
  0.548000       18.2852    
  0.549000       18.2810    
  0.550000       18.2768    
  0.551000       18.2725    
  0.552000       18.2683    
  0.553000       18.2641    
  0.554000       18.2599    
  0.555000       18.2557    
  0.556000       18.2515    
  0.557000       18.2473    
  0.558000       18.2431    
  0.559000       18.2389    
  0.560000       18.2348    
  0.561000       18.2306    
  0.562000       18.2264    
  0.563000       18.2222    
  0.564000       18.2181    
  0.565000       18.2139    
  0.566000       18.2098    
  0.567000       18.2056    
  0.568000       18.2015    
  0.569000       18.1973    
  0.570000       18.1932    
  0.571000       18.1891    
  0.572000       18.1849    
  0.573000       18.1808    
  0.574000       18.1767    
  0.575000       18.1726    
  0.576000       18.1685    
  0.577000       18.1644    
  0.578000       18.1603    
  0.579000       18.1562    
  0.580000       18.1521    
  0.581000       18.1480    
  0.582000       18.1439    
  0.583000       18.1398    
  0.584000       18.1358    
  0.585000       18.1317    
  0.586000       18.1276    
  0.587000       18.1236    
  0.588000       18.1195    
  0.589000       18.1154    
  0.590000       18.1114    
  0.591000       18.1073    
  0.592000       18.1033    
  0.593000       18.0993    
  0.594000       18.0952    
  0.595000       18.0912    
  0.596000       18.0872    
  0.597000       18.0832    
  0.598000       18.0791    
  0.599000       18.0751    
  0.600000       18.0711    
  0.601000       18.0671    
  0.602000       18.0631    
  0.603000       18.0591    
  0.604000       18.0551    
  0.605000       18.0511    
  0.606000       18.0472    
  0.607000       18.0432    
  0.608000       18.0392    
  0.609000       18.0352    
  0.610000       18.0313    
  0.611000       18.0273    
  0.612000       18.0233    
  0.613000       18.0194    
  0.614000       18.0154    
  0.615000       18.0115    
  0.616000       18.0076    
  0.617000       18.0036    
  0.618000       17.9997    
  0.619000       17.9958    
  0.620000       17.9918    
  0.621000       17.9879    
  0.622000       17.9840    
  0.623000       17.9801    
  0.624000       17.9762    
  0.625000       17.9723    
  0.626000       17.9684    
  0.627000       17.9645    
  0.628000       17.9606    
  0.629000       17.9567    
  0.630000       17.9528    
  0.631000       17.9489    
  0.632000       17.9450    
  0.633000       17.9412    
  0.634000       17.9373    
  0.635000       17.9334    
  0.636000       17.9296    
  0.637000       17.9257    
  0.638000       17.9219    
  0.639000       17.9180    
  0.640000       17.9142    
  0.641000       17.9103    
  0.642000       17.9065    
  0.643000       17.9027    
  0.644000       17.8988    
  0.645000       17.8950    
  0.646000       17.8912    
  0.647000       17.8874    
  0.648000       17.8836    
  0.649000       17.8798    
  0.650000       17.8760    
  0.651000       17.8722    
  0.652000       17.8684    
  0.653000       17.8646    
  0.654000       17.8608    
  0.655000       17.8570    
  0.656000       17.8532    
  0.657000       17.8494    
  0.658000       17.8457    
  0.659000       17.8419    
  0.660000       17.8381    
  0.661000       17.8344    
  0.662000       17.8306    
  0.663000       17.8269    
  0.664000       17.8231    
  0.665000       17.8194    
  0.666000       17.8156    
  0.667000       17.8119    
  0.668000       17.8082    
  0.669000       17.8044    
  0.670000       17.8007    
  0.671000       17.7970    
  0.672000       17.7933    
  0.673000       17.7895    
  0.674000       17.7858    
  0.675000       17.7821    
  0.676000       17.7784    
  0.677000       17.7747    
  0.678000       17.7710    
  0.679000       17.7673    
  0.680000       17.7637    
  0.681000       17.7600    
  0.682000       17.7563    
  0.683000       17.7526    
  0.684000       17.7489    
  0.685000       17.7453    
  0.686000       17.7416    
  0.687000       17.7380    
  0.688000       17.7343    
  0.689000       17.7306    
  0.690000       17.7270    
  0.691000       17.7233    
  0.692000       17.7197    
  0.693000       17.7161    
  0.694000       17.7124    
  0.695000       17.7088    
  0.696000       17.7052    
  0.697000       17.7016    
  0.698000       17.6979    
  0.699000       17.6943    
  0.700000       17.6907    
  0.701000       17.6871    
  0.702000       17.6835    
  0.703000       17.6799    
  0.704000       17.6763    
  0.705000       17.6727    
  0.706000       17.6691    
  0.707000       17.6655    
  0.708000       17.6620    
  0.709000       17.6584    
  0.710000       17.6548    
  0.711000       17.6512    
  0.712000       17.6477    
  0.713000       17.6441    
  0.714000       17.6406    
  0.715000       17.6370    
  0.716000       17.6335    
  0.717000       17.6299    
  0.718000       17.6264    
  0.719000       17.6228    
  0.720000       17.6193    
  0.721000       17.6158    
  0.722000       17.6122    
  0.723000       17.6087    
  0.724000       17.6052    
  0.725000       17.6017    
  0.726000       17.5981    
  0.727000       17.5946    
  0.728000       17.5911    
  0.729000       17.5876    
  0.730000       17.5841    
  0.731000       17.5806    
  0.732000       17.5771    
  0.733000       17.5736    
  0.734000       17.5702    
  0.735000       17.5667    
  0.736000       17.5632    
  0.737000       17.5597    
  0.738000       17.5563    
  0.739000       17.5528    
  0.740000       17.5493    
  0.741000       17.5459    
  0.742000       17.5424    
  0.743000       17.5390    
  0.744000       17.5355    
  0.745000       17.5321    
  0.746000       17.5286    
  0.747000       17.5252    
  0.748000       17.5218    
  0.749000       17.5183    
  0.750000       17.5149    
  0.751000       17.5115    
  0.752000       17.5081    
  0.753000       17.5046    
  0.754000       17.5012    
  0.755000       17.4978    
  0.756000       17.4944    
  0.757000       17.4910    
  0.758000       17.4876    
  0.759000       17.4842    
  0.760000       17.4808    
  0.761000       17.4774    
  0.762000       17.4740    
  0.763000       17.4707    
  0.764000       17.4673    
  0.765000       17.4639    
  0.766000       17.4605    
  0.767000       17.4572    
  0.768000       17.4538    
  0.769000       17.4505    
  0.770000       17.4471    
  0.771000       17.4437    
  0.772000       17.4404    
  0.773000       17.4370    
  0.774000       17.4337    
  0.775000       17.4304    
  0.776000       17.4270    
  0.777000       17.4237    
  0.778000       17.4204    
  0.779000       17.4170    
  0.780000       17.4137    
  0.781000       17.4104    
  0.782000       17.4071    
  0.783000       17.4038    
  0.784000       17.4005    
  0.785000       17.3972    
  0.786000       17.3939    
  0.787000       17.3906    
  0.788000       17.3873    
  0.789000       17.3840    
  0.790000       17.3807    
  0.791000       17.3774    
  0.792000       17.3741    
  0.793000       17.3709    
  0.794000       17.3676    
  0.795000       17.3643    
  0.796000       17.3611    
  0.797000       17.3578    
  0.798000       17.3545    
  0.799000       17.3513    
  0.800000       17.3480    
  0.801000       17.3448    
  0.802000       17.3415    
  0.803000       17.3383    
  0.804000       17.3350    
  0.805000       17.3318    
  0.806000       17.3286    
  0.807000       17.3253    
  0.808000       17.3221    
  0.809000       17.3189    
  0.810000       17.3157    
  0.811000       17.3125    
  0.812000       17.3092    
  0.813000       17.3060    
  0.814000       17.3028    
  0.815000       17.2996    
  0.816000       17.2964    
  0.817000       17.2932    
  0.818000       17.2900    
  0.819000       17.2869    
  0.820000       17.2837    
  0.821000       17.2805    
  0.822000       17.2773    
  0.823000       17.2741    
  0.824000       17.2710    
  0.825000       17.2678    
  0.826000       17.2646    
  0.827000       17.2615    
  0.828000       17.2583    
  0.829000       17.2551    
  0.830000       17.2520    
  0.831000       17.2488    
  0.832000       17.2457    
  0.833000       17.2426    
  0.834000       17.2394    
  0.835000       17.2363    
  0.836000       17.2331    
  0.837000       17.2300    
  0.838000       17.2269    
  0.839000       17.2238    
  0.840000       17.2207    
  0.841000       17.2175    
  0.842000       17.2144    
  0.843000       17.2113    
  0.844000       17.2082    
  0.845000       17.2051    
  0.846000       17.2020    
  0.847000       17.1989    
  0.848000       17.1958    
  0.849000       17.1927    
  0.850000       17.1896    
  0.851000       17.1865    
  0.852000       17.1835    
  0.853000       17.1804    
  0.854000       17.1773    
  0.855000       17.1742    
  0.856000       17.1712    
  0.857000       17.1681    
  0.858000       17.1650    
  0.859000       17.1620    
  0.860000       17.1589    
  0.861000       17.1559    
  0.862000       17.1528    
  0.863000       17.1498    
  0.864000       17.1467    
  0.865000       17.1437    
  0.866000       17.1407    
  0.867000       17.1376    
  0.868000       17.1346    
  0.869000       17.1316    
  0.870000       17.1286    
  0.871000       17.1255    
  0.872000       17.1225    
  0.873000       17.1195    
  0.874000       17.1165    
  0.875000       17.1135    
  0.876000       17.1105    
  0.877000       17.1075    
  0.878000       17.1045    
  0.879000       17.1015    
  0.880000       17.0985    
  0.881000       17.0955    
  0.882000       17.0925    
  0.883000       17.0895    
  0.884000       17.0865    
  0.885000       17.0836    
  0.886000       17.0806    
  0.887000       17.0776    
  0.888000       17.0747    
  0.889000       17.0717    
  0.890000       17.0687    
  0.891000       17.0658    
  0.892000       17.0628    
  0.893000       17.0599    
  0.894000       17.0569    
  0.895000       17.0540    
  0.896000       17.0510    
  0.897000       17.0481    
  0.898000       17.0451    
  0.899000       17.0422    
  0.900000       17.0393    
  0.901000       17.0364    
  0.902000       17.0334    
  0.903000       17.0305    
  0.904000       17.0276    
  0.905000       17.0247    
  0.906000       17.0218    
  0.907000       17.0188    
  0.908000       17.0159    
  0.909000       17.0130    
  0.910000       17.0101    
  0.911000       17.0072    
  0.912000       17.0043    
  0.913000       17.0015    
  0.914000       16.9986    
  0.915000       16.9957    
  0.916000       16.9928    
  0.917000       16.9899    
  0.918000       16.9870    
  0.919000       16.9842    
  0.920000       16.9813    
  0.921000       16.9784    
  0.922000       16.9756    
  0.923000       16.9727    
  0.924000       16.9698    
  0.925000       16.9670    
  0.926000       16.9641    
  0.927000       16.9613    
  0.928000       16.9584    
  0.929000       16.9556    
  0.930000       16.9527    
  0.931000       16.9499    
  0.932000       16.9471    
  0.933000       16.9442    
  0.934000       16.9414    
  0.935000       16.9386    
  0.936000       16.9358    
  0.937000       16.9329    
  0.938000       16.9301    
  0.939000       16.9273    
  0.940000       16.9245    
  0.941000       16.9217    
  0.942000       16.9189    
  0.943000       16.9161    
  0.944000       16.9133    
  0.945000       16.9105    
  0.946000       16.9077    
  0.947000       16.9049    
  0.948000       16.9021    
  0.949000       16.8993    
  0.950000       16.8965    
  0.951000       16.8937    
  0.952000       16.8910    
  0.953000       16.8882    
  0.954000       16.8854    
  0.955000       16.8827    
  0.956000       16.8799    
  0.957000       16.8771    
  0.958000       16.8744    
  0.959000       16.8716    
  0.960000       16.8689    
  0.961000       16.8661    
  0.962000       16.8634    
  0.963000       16.8606    
  0.964000       16.8579    
  0.965000       16.8551    
  0.966000       16.8524    
  0.967000       16.8497    
  0.968000       16.8469    
  0.969000       16.8442    
  0.970000       16.8415    
  0.971000       16.8387    
  0.972000       16.8360    
  0.973000       16.8333    
  0.974000       16.8306    
  0.975000       16.8279    
  0.976000       16.8252    
  0.977000       16.8225    
  0.978000       16.8198    
  0.979000       16.8171    
  0.980000       16.8144    
  0.981000       16.8117    
  0.982000       16.8090    
  0.983000       16.8063    
  0.984000       16.8036    
  0.985000       16.8009    
  0.986000       16.7982    
  0.987000       16.7955    
  0.988000       16.7929    
  0.989000       16.7902    
  0.990000       16.7875    
  0.991000       16.7849    
  0.992000       16.7822    
  0.993000       16.7795    
  0.994000       16.7769    
  0.995000       16.7742    
  0.996000       16.7716    
  0.997000       16.7689    
  0.998000       16.7662    
  0.999000       16.7636    
   1.00000       16.7610    
   1.00100       16.7583    
   1.00200       16.7557    
   1.00300       16.7530    
   1.00400       16.7504    
   1.00500       16.7478    
   1.00600       16.7452    
   1.00700       16.7425    
   1.00800       16.7399    
   1.00900       16.7373    
   1.01000       16.7347    
   1.01100       16.7321    
   1.01200       16.7294    
   1.01300       16.7268    
   1.01400       16.7242    
   1.01500       16.7216    
   1.01600       16.7190    
   1.01700       16.7164    
   1.01800       16.7138    
   1.01900       16.7112    
   1.02000       16.7087    
   1.02100       16.7061    
   1.02200       16.7035    
   1.02300       16.7009    
   1.02400       16.6983    
   1.02500       16.6957    
   1.02600       16.6932    
   1.02700       16.6906    
   1.02800       16.6880    
   1.02900       16.6855    
   1.03000       16.6829    
   1.03100       16.6803    
   1.03200       16.6778    
   1.03300       16.6752    
   1.03400       16.6727    
   1.03500       16.6701    
   1.03600       16.6676    
   1.03700       16.6650    
   1.03800       16.6625    
   1.03900       16.6599    
   1.04000       16.6574    
   1.04100       16.6549    
   1.04200       16.6523    
   1.04300       16.6498    
   1.04400       16.6473    
   1.04500       16.6448    
   1.04600       16.6422    
   1.04700       16.6397    
   1.04800       16.6372    
   1.04900       16.6347    
   1.05000       16.6322    
   1.05100       16.6297    
   1.05200       16.6272    
   1.05300       16.6246    
   1.05400       16.6221    
   1.05500       16.6196    
   1.05600       16.6171    
   1.05700       16.6147    
   1.05800       16.6122    
   1.05900       16.6097    
   1.06000       16.6072    
   1.06100       16.6047    
   1.06200       16.6022    
   1.06300       16.5997    
   1.06400       16.5973    
   1.06500       16.5948    
   1.06600       16.5923    
   1.06700       16.5899    
   1.06800       16.5874    
   1.06900       16.5849    
   1.07000       16.5825    
   1.07100       16.5800    
   1.07200       16.5775    
   1.07300       16.5751    
   1.07400       16.5726    
   1.07500       16.5702    
   1.07600       16.5677    
   1.07700       16.5653    
   1.07800       16.5629    
   1.07900       16.5604    
   1.08000       16.5580    
   1.08100       16.5556    
   1.08200       16.5531    
   1.08300       16.5507    
   1.08400       16.5483    
   1.08500       16.5458    
   1.08600       16.5434    
   1.08700       16.5410    
   1.08800       16.5386    
   1.08900       16.5362    
   1.09000       16.5338    
   1.09100       16.5314    
   1.09200       16.5289    
   1.09300       16.5265    
   1.09400       16.5241    
   1.09500       16.5217    
   1.09600       16.5193    
   1.09700       16.5169    
   1.09800       16.5146    
   1.09900       16.5122    
   1.10000       16.5098    
   1.10100       16.5074    
   1.10200       16.5050    
   1.10300       16.5026    
   1.10400       16.5003    
   1.10500       16.4979    
   1.10600       16.4955    
   1.10700       16.4931    
   1.10800       16.4908    
   1.10900       16.4884    
   1.11000       16.4860    
   1.11100       16.4837    
   1.11200       16.4813    
   1.11300       16.4790    
   1.11400       16.4766    
   1.11500       16.4743    
   1.11600       16.4719    
   1.11700       16.4696    
   1.11800       16.4672    
   1.11900       16.4649    
   1.12000       16.4625    
   1.12100       16.4602    
   1.12200       16.4579    
   1.12300       16.4555    
   1.12400       16.4532    
   1.12500       16.4509    
   1.12600       16.4485    
   1.12700       16.4462    
   1.12800       16.4439    
   1.12900       16.4416    
   1.13000       16.4393    
   1.13100       16.4370    
   1.13200       16.4346    
   1.13300       16.4323    
   1.13400       16.4300    
   1.13500       16.4277    
   1.13600       16.4254    
   1.13700       16.4231    
   1.13800       16.4208    
   1.13900       16.4185    
   1.14000       16.4162    
   1.14100       16.4139    
   1.14200       16.4117    
   1.14300       16.4094    
   1.14400       16.4071    
   1.14500       16.4048    
   1.14600       16.4025    
   1.14700       16.4003    
   1.14800       16.3980    
   1.14900       16.3957    
   1.15000       16.3934    
   1.15100       16.3912    
   1.15200       16.3889    
   1.15300       16.3866    
   1.15400       16.3844    
   1.15500       16.3821    
   1.15600       16.3799    
   1.15700       16.3776    
   1.15800       16.3754    
   1.15900       16.3731    
   1.16000       16.3709    
   1.16100       16.3686    
   1.16200       16.3664    
   1.16300       16.3641    
   1.16400       16.3619    
   1.16500       16.3597    
   1.16600       16.3574    
   1.16700       16.3552    
   1.16800       16.3530    
   1.16900       16.3507    
   1.17000       16.3485    
   1.17100       16.3463    
   1.17200       16.3441    
   1.17300       16.3419    
   1.17400       16.3396    
   1.17500       16.3374    
   1.17600       16.3352    
   1.17700       16.3330    
   1.17800       16.3308    
   1.17900       16.3286    
   1.18000       16.3264    
   1.18100       16.3242    
   1.18200       16.3220    
   1.18300       16.3198    
   1.18400       16.3176    
   1.18500       16.3154    
   1.18600       16.3132    
   1.18700       16.3110    
   1.18800       16.3089    
   1.18900       16.3067    
   1.19000       16.3045    
   1.19100       16.3023    
   1.19200       16.3001    
   1.19300       16.2980    
   1.19400       16.2958    
   1.19500       16.2936    
   1.19600       16.2915    
   1.19700       16.2893    
   1.19800       16.2871    
   1.19900       16.2850    
   1.20000       16.2828    
   1.20100       16.2807    
   1.20200       16.2785    
   1.20300       16.2764    
   1.20400       16.2742    
   1.20500       16.2721    
   1.20600       16.2699    
   1.20700       16.2678    
   1.20800       16.2656    
   1.20900       16.2635    
   1.21000       16.2613    
   1.21100       16.2592    
   1.21200       16.2571    
   1.21300       16.2550    
   1.21400       16.2528    
   1.21500       16.2507    
   1.21600       16.2486    
   1.21700       16.2465    
   1.21800       16.2443    
   1.21900       16.2422    
   1.22000       16.2401    
   1.22100       16.2380    
   1.22200       16.2359    
   1.22300       16.2338    
   1.22400       16.2317    
   1.22500       16.2296    
   1.22600       16.2274    
   1.22700       16.2253    
   1.22800       16.2232    
   1.22900       16.2212    
   1.23000       16.2191    
   1.23100       16.2170    
   1.23200       16.2149    
   1.23300       16.2128    
   1.23400       16.2107    
   1.23500       16.2086    
   1.23600       16.2065    
   1.23700       16.2045    
   1.23800       16.2024    
   1.23900       16.2003    
   1.24000       16.1982    
   1.24100       16.1962    
   1.24200       16.1941    
   1.24300       16.1920    
   1.24400       16.1900    
   1.24500       16.1879    
   1.24600       16.1858    
   1.24700       16.1838    
   1.24800       16.1817    
   1.24900       16.1797    
   1.25000       16.1776    
   1.25100       16.1756    
   1.25200       16.1735    
   1.25300       16.1715    
   1.25400       16.1694    
   1.25500       16.1674    
   1.25600       16.1653    
   1.25700       16.1633    
   1.25800       16.1613    
   1.25900       16.1592    
   1.26000       16.1572    
   1.26100       16.1552    
   1.26200       16.1531    
   1.26300       16.1511    
   1.26400       16.1491    
   1.26500       16.1471    
   1.26600       16.1450    
   1.26700       16.1430    
   1.26800       16.1410    
   1.26900       16.1390    
   1.27000       16.1370    
   1.27100       16.1350    
   1.27200       16.1330    
   1.27300       16.1309    
   1.27400       16.1289    
   1.27500       16.1269    
   1.27600       16.1249    
   1.27700       16.1229    
   1.27800       16.1209    
   1.27900       16.1189    
   1.28000       16.1170    
   1.28100       16.1150    
   1.28200       16.1130    
   1.28300       16.1110    
   1.28400       16.1090    
   1.28500       16.1070    
   1.28600       16.1050    
   1.28700       16.1031    
   1.28800       16.1011    
   1.28900       16.0991    
   1.29000       16.0971    
   1.29100       16.0952    
   1.29200       16.0932    
   1.29300       16.0912    
   1.29400       16.0893    
   1.29500       16.0873    
   1.29600       16.0853    
   1.29700       16.0834    
   1.29800       16.0814    
   1.29900       16.0795    
   1.30000       16.0775    
   1.30100       16.0756    
   1.30200       16.0736    
   1.30300       16.0717    
   1.30400       16.0697    
   1.30500       16.0678    
   1.30600       16.0658    
   1.30700       16.0639    
   1.30800       16.0620    
   1.30900       16.0600    
   1.31000       16.0581    
   1.31100       16.0562    
   1.31200       16.0542    
   1.31300       16.0523    
   1.31400       16.0504    
   1.31500       16.0485    
   1.31600       16.0465    
   1.31700       16.0446    
   1.31800       16.0427    
   1.31900       16.0408    
   1.32000       16.0389    
   1.32100       16.0369    
   1.32200       16.0350    
   1.32300       16.0331    
   1.32400       16.0312    
   1.32500       16.0293    
   1.32600       16.0274    
   1.32700       16.0255    
   1.32800       16.0236    
   1.32900       16.0217    
   1.33000       16.0198    
   1.33100       16.0179    
   1.33200       16.0160    
   1.33300       16.0141    
   1.33400       16.0122    
   1.33500       16.0104    
   1.33600       16.0085    
   1.33700       16.0066    
   1.33800       16.0047    
   1.33900       16.0028    
   1.34000       16.0010    
   1.34100       15.9991    
   1.34200       15.9972    
   1.34300       15.9953    
   1.34400       15.9935    
   1.34500       15.9916    
   1.34600       15.9897    
   1.34700       15.9879    
   1.34800       15.9860    
   1.34900       15.9841    
   1.35000       15.9823    
   1.35100       15.9804    
   1.35200       15.9786    
   1.35300       15.9767    
   1.35400       15.9749    
   1.35500       15.9730    
   1.35600       15.9712    
   1.35700       15.9693    
   1.35800       15.9675    
   1.35900       15.9656    
   1.36000       15.9638    
   1.36100       15.9620    
   1.36200       15.9601    
   1.36300       15.9583    
   1.36400       15.9565    
   1.36500       15.9546    
   1.36600       15.9528    
   1.36700       15.9510    
   1.36800       15.9491    
   1.36900       15.9473    
   1.37000       15.9455    
   1.37100       15.9437    
   1.37200       15.9419    
   1.37300       15.9400    
   1.37400       15.9382    
   1.37500       15.9364    
   1.37600       15.9346    
   1.37700       15.9328    
   1.37800       15.9310    
   1.37900       15.9292    
   1.38000       15.9274    
   1.38100       15.9256    
   1.38200       15.9238    
   1.38300       15.9220    
   1.38400       15.9202    
   1.38500       15.9184    
   1.38600       15.9166    
   1.38700       15.9148    
   1.38800       15.9130    
   1.38900       15.9112    
   1.39000       15.9094    
   1.39100       15.9076    
   1.39200       15.9059    
   1.39300       15.9041    
   1.39400       15.9023    
   1.39500       15.9005    
   1.39600       15.8987    
   1.39700       15.8970    
   1.39800       15.8952    
   1.39900       15.8934    
   1.40000       15.8917    
   1.40100       15.8899    
   1.40200       15.8881    
   1.40300       15.8864    
   1.40400       15.8846    
   1.40500       15.8828    
   1.40600       15.8811    
   1.40700       15.8793    
   1.40800       15.8776    
   1.40900       15.8758    
   1.41000       15.8741    
   1.41100       15.8723    
   1.41200       15.8706    
   1.41300       15.8688    
   1.41400       15.8671    
   1.41500       15.8653    
   1.41600       15.8636    
   1.41700       15.8618    
   1.41800       15.8601    
   1.41900       15.8584    
   1.42000       15.8566    
   1.42100       15.8549    
   1.42200       15.8532    
   1.42300       15.8514    
   1.42400       15.8497    
   1.42500       15.8480    
   1.42600       15.8463    
   1.42700       15.8445    
   1.42800       15.8428    
   1.42900       15.8411    
   1.43000       15.8394    
   1.43100       15.8377    
   1.43200       15.8360    
   1.43300       15.8342    
   1.43400       15.8325    
   1.43500       15.8308    
   1.43600       15.8291    
   1.43700       15.8274    
   1.43800       15.8257    
   1.43900       15.8240    
   1.44000       15.8223    
   1.44100       15.8206    
   1.44200       15.8189    
   1.44300       15.8172    
   1.44400       15.8155    
   1.44500       15.8138    
   1.44600       15.8121    
   1.44700       15.8104    
   1.44800       15.8088    
   1.44900       15.8071    
   1.45000       15.8054    
   1.45100       15.8037    
   1.45200       15.8020    
   1.45300       15.8003    
   1.45400       15.7987    
   1.45500       15.7970    
   1.45600       15.7953    
   1.45700       15.7937    
   1.45800       15.7920    
   1.45900       15.7903    
   1.46000       15.7886    
   1.46100       15.7870    
   1.46200       15.7853    
   1.46300       15.7836    
   1.46400       15.7820    
   1.46500       15.7803    
   1.46600       15.7787    
   1.46700       15.7770    
   1.46800       15.7754    
   1.46900       15.7737    
   1.47000       15.7721    
   1.47100       15.7704    
   1.47200       15.7688    
   1.47300       15.7671    
   1.47400       15.7655    
   1.47500       15.7638    
   1.47600       15.7622    
   1.47700       15.7605    
   1.47800       15.7589    
   1.47900       15.7573    
   1.48000       15.7556    
   1.48100       15.7540    
   1.48200       15.7524    
   1.48300       15.7507    
   1.48400       15.7491    
   1.48500       15.7475    
   1.48600       15.7459    
   1.48700       15.7442    
   1.48800       15.7426    
   1.48900       15.7410    
   1.49000       15.7394    
   1.49100       15.7378    
   1.49200       15.7361    
   1.49300       15.7345    
   1.49400       15.7329    
   1.49500       15.7313    
   1.49600       15.7297    
   1.49700       15.7281    
   1.49800       15.7265    
   1.49900       15.7249    
   1.50000       15.7233    
   1.50100       15.7217    
   1.50200       15.7201    
   1.50300       15.7185    
   1.50400       15.7169    
   1.50500       15.7153    
   1.50600       15.7137    
   1.50700       15.7121    
   1.50800       15.7105    
   1.50900       15.7089    
   1.51000       15.7073    
   1.51100       15.7057    
   1.51200       15.7041    
   1.51300       15.7026    
   1.51400       15.7010    
   1.51500       15.6994    
   1.51600       15.6978    
   1.51700       15.6962    
   1.51800       15.6947    
   1.51900       15.6931    
   1.52000       15.6915    
   1.52100       15.6900    
   1.52200       15.6884    
   1.52300       15.6868    
   1.52400       15.6853    
   1.52500       15.6837    
   1.52600       15.6821    
   1.52700       15.6806    
   1.52800       15.6790    
   1.52900       15.6774    
   1.53000       15.6759    
   1.53100       15.6743    
   1.53200       15.6728    
   1.53300       15.6712    
   1.53400       15.6697    
   1.53500       15.6681    
   1.53600       15.6666    
   1.53700       15.6650    
   1.53800       15.6635    
   1.53900       15.6619    
   1.54000       15.6604    
   1.54100       15.6589    
   1.54200       15.6573    
   1.54300       15.6558    
   1.54400       15.6543    
   1.54500       15.6527    
   1.54600       15.6512    
   1.54700       15.6497    
   1.54800       15.6481    
   1.54900       15.6466    
   1.55000       15.6451    
   1.55100       15.6435    
   1.55200       15.6420    
   1.55300       15.6405    
   1.55400       15.6390    
   1.55500       15.6375    
   1.55600       15.6359    
   1.55700       15.6344    
   1.55800       15.6329    
   1.55900       15.6314    
   1.56000       15.6299    
   1.56100       15.6284    
   1.56200       15.6269    
   1.56300       15.6254    
   1.56400       15.6239    
   1.56500       15.6223    
   1.56600       15.6208    
   1.56700       15.6193    
   1.56800       15.6178    
   1.56900       15.6163    
   1.57000       15.6148    
   1.57100       15.6134    
   1.57200       15.6119    
   1.57300       15.6104    
   1.57400       15.6089    
   1.57500       15.6074    
   1.57600       15.6059    
   1.57700       15.6044    
   1.57800       15.6029    
   1.57900       15.6014    
   1.58000       15.6000    
   1.58100       15.5985    
   1.58200       15.5970    
   1.58300       15.5955    
   1.58400       15.5940    
   1.58500       15.5926    
   1.58600       15.5911    
   1.58700       15.5896    
   1.58800       15.5881    
   1.58900       15.5867    
   1.59000       15.5852    
   1.59100       15.5837    
   1.59200       15.5823    
   1.59300       15.5808    
   1.59400       15.5793    
   1.59500       15.5779    
   1.59600       15.5764    
   1.59700       15.5750    
   1.59800       15.5735    
   1.59900       15.5721    
   1.60000       15.5706    
   1.60100       15.5692    
   1.60200       15.5677    
   1.60300       15.5663    
   1.60400       15.5648    
   1.60500       15.5634    
   1.60600       15.5619    
   1.60700       15.5605    
   1.60800       15.5590    
   1.60900       15.5576    
   1.61000       15.5561    
   1.61100       15.5547    
   1.61200       15.5533    
   1.61300       15.5518    
   1.61400       15.5504    
   1.61500       15.5490    
   1.61600       15.5475    
   1.61700       15.5461    
   1.61800       15.5447    
   1.61900       15.5432    
   1.62000       15.5418    
   1.62100       15.5404    
   1.62200       15.5390    
   1.62300       15.5376    
   1.62400       15.5361    
   1.62500       15.5347    
   1.62600       15.5333    
   1.62700       15.5319    
   1.62800       15.5305    
   1.62900       15.5291    
   1.63000       15.5276    
   1.63100       15.5262    
   1.63200       15.5248    
   1.63300       15.5234    
   1.63400       15.5220    
   1.63500       15.5206    
   1.63600       15.5192    
   1.63700       15.5178    
   1.63800       15.5164    
   1.63900       15.5150    
   1.64000       15.5136    
   1.64100       15.5122    
   1.64200       15.5108    
   1.64300       15.5094    
   1.64400       15.5080    
   1.64500       15.5066    
   1.64600       15.5052    
   1.64700       15.5038    
   1.64800       15.5025    
   1.64900       15.5011    
   1.65000       15.4997    
   1.65100       15.4983    
   1.65200       15.4969    
   1.65300       15.4955    
   1.65400       15.4942    
   1.65500       15.4928    
   1.65600       15.4914    
   1.65700       15.4900    
   1.65800       15.4887    
   1.65900       15.4873    
   1.66000       15.4859    
   1.66100       15.4845    
   1.66200       15.4832    
   1.66300       15.4818    
   1.66400       15.4804    
   1.66500       15.4791    
   1.66600       15.4777    
   1.66700       15.4763    
   1.66800       15.4750    
   1.66900       15.4736    
   1.67000       15.4723    
   1.67100       15.4709    
   1.67200       15.4696    
   1.67300       15.4682    
   1.67400       15.4669    
   1.67500       15.4655    
   1.67600       15.4642    
   1.67700       15.4628    
   1.67800       15.4615    
   1.67900       15.4601    
   1.68000       15.4588    
   1.68100       15.4574    
   1.68200       15.4561    
   1.68300       15.4547    
   1.68400       15.4534    
   1.68500       15.4521    
   1.68600       15.4507    
   1.68700       15.4494    
   1.68800       15.4481    
   1.68900       15.4467    
   1.69000       15.4454    
   1.69100       15.4441    
   1.69200       15.4427    
   1.69300       15.4414    
   1.69400       15.4401    
   1.69500       15.4387    
   1.69600       15.4374    
   1.69700       15.4361    
   1.69800       15.4348    
   1.69900       15.4335    
   1.70000       15.4321    
   1.70100       15.4308    
   1.70200       15.4295    
   1.70300       15.4282    
   1.70400       15.4269    
   1.70500       15.4256    
   1.70600       15.4243    
   1.70700       15.4229    
   1.70800       15.4216    
   1.70900       15.4203    
   1.71000       15.4190    
   1.71100       15.4177    
   1.71200       15.4164    
   1.71300       15.4151    
   1.71400       15.4138    
   1.71500       15.4125    
   1.71600       15.4112    
   1.71700       15.4099    
   1.71800       15.4086    
   1.71900       15.4073    
   1.72000       15.4060    
   1.72100       15.4047    
   1.72200       15.4034    
   1.72300       15.4022    
   1.72400       15.4009    
   1.72500       15.3996    
   1.72600       15.3983    
   1.72700       15.3970    
   1.72800       15.3957    
   1.72900       15.3944    
   1.73000       15.3932    
   1.73100       15.3919    
   1.73200       15.3906    
   1.73300       15.3893    
   1.73400       15.3880    
   1.73500       15.3868    
   1.73600       15.3855    
   1.73700       15.3842    
   1.73800       15.3830    
   1.73900       15.3817    
   1.74000       15.3804    
   1.74100       15.3792    
   1.74200       15.3779    
   1.74300       15.3766    
   1.74400       15.3754    
   1.74500       15.3741    
   1.74600       15.3728    
   1.74700       15.3716    
   1.74800       15.3703    
   1.74900       15.3691    
   1.75000       15.3678    
   1.75100       15.3665    
   1.75200       15.3653    
   1.75300       15.3640    
   1.75400       15.3628    
   1.75500       15.3615    
   1.75600       15.3603    
   1.75700       15.3590    
   1.75800       15.3578    
   1.75900       15.3565    
   1.76000       15.3553    
   1.76100       15.3541    
   1.76200       15.3528    
   1.76300       15.3516    
   1.76400       15.3503    
   1.76500       15.3491    
   1.76600       15.3479    
   1.76700       15.3466    
   1.76800       15.3454    
   1.76900       15.3442    
   1.77000       15.3429    
   1.77100       15.3417    
   1.77200       15.3405    
   1.77300       15.3392    
   1.77400       15.3380    
   1.77500       15.3368    
   1.77600       15.3356    
   1.77700       15.3343    
   1.77800       15.3331    
   1.77900       15.3319    
   1.78000       15.3307    
   1.78100       15.3294    
   1.78200       15.3282    
   1.78300       15.3270    
   1.78400       15.3258    
   1.78500       15.3246    
   1.78600       15.3234    
   1.78700       15.3222    
   1.78800       15.3209    
   1.78900       15.3197    
   1.79000       15.3185    
   1.79100       15.3173    
   1.79200       15.3161    
   1.79300       15.3149    
   1.79400       15.3137    
   1.79500       15.3125    
   1.79600       15.3113    
   1.79700       15.3101    
   1.79800       15.3089    
   1.79900       15.3077    
   1.80000       15.3065    
   1.80100       15.3053    
   1.80200       15.3041    
   1.80300       15.3029    
   1.80400       15.3017    
   1.80500       15.3005    
   1.80600       15.2994    
   1.80700       15.2982    
   1.80800       15.2970    
   1.80900       15.2958    
   1.81000       15.2946    
   1.81100       15.2934    
   1.81200       15.2922    
   1.81300       15.2911    
   1.81400       15.2899    
   1.81500       15.2887    
   1.81600       15.2875    
   1.81700       15.2863    
   1.81800       15.2852    
   1.81900       15.2840    
   1.82000       15.2828    
   1.82100       15.2816    
   1.82200       15.2805    
   1.82300       15.2793    
   1.82400       15.2781    
   1.82500       15.2770    
   1.82600       15.2758    
   1.82700       15.2746    
   1.82800       15.2735    
   1.82900       15.2723    
   1.83000       15.2711    
   1.83100       15.2700    
   1.83200       15.2688    
   1.83300       15.2677    
   1.83400       15.2665    
   1.83500       15.2653    
   1.83600       15.2642    
   1.83700       15.2630    
   1.83800       15.2619    
   1.83900       15.2607    
   1.84000       15.2596    
   1.84100       15.2584    
   1.84200       15.2573    
   1.84300       15.2561    
   1.84400       15.2550    
   1.84500       15.2538    
   1.84600       15.2527    
   1.84700       15.2516    
   1.84800       15.2504    
   1.84900       15.2493    
   1.85000       15.2481    
   1.85100       15.2470    
   1.85200       15.2459    
   1.85300       15.2447    
   1.85400       15.2436    
   1.85500       15.2424    
   1.85600       15.2413    
   1.85700       15.2402    
   1.85800       15.2390    
   1.85900       15.2379    
   1.86000       15.2368    
   1.86100       15.2357    
   1.86200       15.2345    
   1.86300       15.2334    
   1.86400       15.2323    
   1.86500       15.2312    
   1.86600       15.2300    
   1.86700       15.2289    
   1.86800       15.2278    
   1.86900       15.2267    
   1.87000       15.2256    
   1.87100       15.2244    
   1.87200       15.2233    
   1.87300       15.2222    
   1.87400       15.2211    
   1.87500       15.2200    
   1.87600       15.2189    
   1.87700       15.2178    
   1.87800       15.2167    
   1.87900       15.2155    
   1.88000       15.2144    
   1.88100       15.2133    
   1.88200       15.2122    
   1.88300       15.2111    
   1.88400       15.2100    
   1.88500       15.2089    
   1.88600       15.2078    
   1.88700       15.2067    
   1.88800       15.2056    
   1.88900       15.2045    
   1.89000       15.2034    
   1.89100       15.2023    
   1.89200       15.2012    
   1.89300       15.2001    
   1.89400       15.1990    
   1.89500       15.1980    
   1.89600       15.1969    
   1.89700       15.1958    
   1.89800       15.1947    
   1.89900       15.1936    
   1.90000       15.1925    
   1.90100       15.1914    
   1.90200       15.1903    
   1.90300       15.1893    
   1.90400       15.1882    
   1.90500       15.1871    
   1.90600       15.1860    
   1.90700       15.1849    
   1.90800       15.1839    
   1.90900       15.1828    
   1.91000       15.1817    
   1.91100       15.1806    
   1.91200       15.1796    
   1.91300       15.1785    
   1.91400       15.1774    
   1.91500       15.1764    
   1.91600       15.1753    
   1.91700       15.1742    
   1.91800       15.1731    
   1.91900       15.1721    
   1.92000       15.1710    
   1.92100       15.1700    
   1.92200       15.1689    
   1.92300       15.1678    
   1.92400       15.1668    
   1.92500       15.1657    
   1.92600       15.1646    
   1.92700       15.1636    
   1.92800       15.1625    
   1.92900       15.1615    
   1.93000       15.1604    
   1.93100       15.1594    
   1.93200       15.1583    
   1.93300       15.1573    
   1.93400       15.1562    
   1.93500       15.1552    
   1.93600       15.1541    
   1.93700       15.1531    
   1.93800       15.1520    
   1.93900       15.1510    
   1.94000       15.1499    
   1.94100       15.1489    
   1.94200       15.1478    
   1.94300       15.1468    
   1.94400       15.1458    
   1.94500       15.1447    
   1.94600       15.1437    
   1.94700       15.1426    
   1.94800       15.1416    
   1.94900       15.1406    
   1.95000       15.1395    
   1.95100       15.1385    
   1.95200       15.1375    
   1.95300       15.1364    
   1.95400       15.1354    
   1.95500       15.1344    
   1.95600       15.1334    
   1.95700       15.1323    
   1.95800       15.1313    
   1.95900       15.1303    
   1.96000       15.1292    
   1.96100       15.1282    
   1.96200       15.1272    
   1.96300       15.1262    
   1.96400       15.1252    
   1.96500       15.1241    
   1.96600       15.1231    
   1.96700       15.1221    
   1.96800       15.1211    
   1.96900       15.1201    
   1.97000       15.1191    
   1.97100       15.1180    
   1.97200       15.1170    
   1.97300       15.1160    
   1.97400       15.1150    
   1.97500       15.1140    
   1.97600       15.1130    
   1.97700       15.1120    
   1.97800       15.1110    
   1.97900       15.1100    
   1.98000       15.1090    
   1.98100       15.1080    
   1.98200       15.1070    
   1.98300       15.1060    
   1.98400       15.1050    
   1.98500       15.1040    
   1.98600       15.1030    
   1.98700       15.1020    
   1.98800       15.1010    
   1.98900       15.1000    
   1.99000       15.0990    
   1.99100       15.0980    
   1.99200       15.0970    
   1.99300       15.0960    
   1.99400       15.0950    
   1.99500       15.0940    
   1.99600       15.0930    
   1.99700       15.0920    
   1.99800       15.0910    
   1.99900       15.0901    
   2.00000       15.0891    
   2.00100       15.0881    
   2.00200       15.0871    
   2.00300       15.0861    
   2.00400       15.0851    
   2.00500       15.0842    
   2.00600       15.0832    
   2.00700       15.0822    
   2.00800       15.0812    
   2.00900       15.0803    
   2.01000       15.0793    
   2.01100       15.0783    
   2.01200       15.0773    
   2.01300       15.0764    
   2.01400       15.0754    
   2.01500       15.0744    
   2.01600       15.0734    
   2.01700       15.0725    
   2.01800       15.0715    
   2.01900       15.0705    
   2.02000       15.0696    
   2.02100       15.0686    
   2.02200       15.0676    
   2.02300       15.0667    
   2.02400       15.0657    
   2.02500       15.0648    
   2.02600       15.0638    
   2.02700       15.0628    
   2.02800       15.0619    
   2.02900       15.0609    
   2.03000       15.0600    
   2.03100       15.0590    
   2.03200       15.0580    
   2.03300       15.0571    
   2.03400       15.0561    
   2.03500       15.0552    
   2.03600       15.0542    
   2.03700       15.0533    
   2.03800       15.0523    
   2.03900       15.0514    
   2.04000       15.0504    
   2.04100       15.0495    
   2.04200       15.0485    
   2.04300       15.0476    
   2.04400       15.0467    
   2.04500       15.0457    
   2.04600       15.0448    
   2.04700       15.0438    
   2.04800       15.0429    
   2.04900       15.0419    
   2.05000       15.0410    
   2.05100       15.0401    
   2.05200       15.0391    
   2.05300       15.0382    
   2.05400       15.0373    
   2.05500       15.0363    
   2.05600       15.0354    
   2.05700       15.0345    
   2.05800       15.0335    
   2.05900       15.0326    
   2.06000       15.0317    
   2.06100       15.0307    
   2.06200       15.0298    
   2.06300       15.0289    
   2.06400       15.0280    
   2.06500       15.0270    
   2.06600       15.0261    
   2.06700       15.0252    
   2.06800       15.0243    
   2.06900       15.0234    
   2.07000       15.0224    
   2.07100       15.0215    
   2.07200       15.0206    
   2.07300       15.0197    
   2.07400       15.0188    
   2.07500       15.0178    
   2.07600       15.0169    
   2.07700       15.0160    
   2.07800       15.0151    
   2.07900       15.0142    
   2.08000       15.0133    
   2.08100       15.0124    
   2.08200       15.0115    
   2.08300       15.0105    
   2.08400       15.0096    
   2.08500       15.0087    
   2.08600       15.0078    
   2.08700       15.0069    
   2.08800       15.0060    
   2.08900       15.0051    
   2.09000       15.0042    
   2.09100       15.0033    
   2.09200       15.0024    
   2.09300       15.0015    
   2.09400       15.0006    
   2.09500       14.9997    
   2.09600       14.9988    
   2.09700       14.9979    
   2.09800       14.9970    
   2.09900       14.9961    
   2.10000       14.9952    
   2.10100       14.9943    
   2.10200       14.9934    
   2.10300       14.9926    
   2.10400       14.9917    
   2.10500       14.9908    
   2.10600       14.9899    
   2.10700       14.9890    
   2.10800       14.9881    
   2.10900       14.9872    
   2.11000       14.9863    
   2.11100       14.9855    
   2.11200       14.9846    
   2.11300       14.9837    
   2.11400       14.9828    
   2.11500       14.9819    
   2.11600       14.9810    
   2.11700       14.9802    
   2.11800       14.9793    
   2.11900       14.9784    
   2.12000       14.9775    
   2.12100       14.9767    
   2.12200       14.9758    
   2.12300       14.9749    
   2.12400       14.9740    
   2.12500       14.9732    
   2.12600       14.9723    
   2.12700       14.9714    
   2.12800       14.9706    
   2.12900       14.9697    
   2.13000       14.9688    
   2.13100       14.9680    
   2.13200       14.9671    
   2.13300       14.9662    
   2.13400       14.9654    
   2.13500       14.9645    
   2.13600       14.9636    
   2.13700       14.9628    
   2.13800       14.9619    
   2.13900       14.9610    
   2.14000       14.9602    
   2.14100       14.9593    
   2.14200       14.9585    
   2.14300       14.9576    
   2.14400       14.9568    
   2.14500       14.9559    
   2.14600       14.9550    
   2.14700       14.9542    
   2.14800       14.9533    
   2.14900       14.9525    
   2.15000       14.9516    
   2.15100       14.9508    
   2.15200       14.9499    
   2.15300       14.9491    
   2.15400       14.9482    
   2.15500       14.9474    
   2.15600       14.9465    
   2.15700       14.9457    
   2.15800       14.9449    
   2.15900       14.9440    
   2.16000       14.9432    
   2.16100       14.9423    
   2.16200       14.9415    
   2.16300       14.9406    
   2.16400       14.9398    
   2.16500       14.9390    
   2.16600       14.9381    
   2.16700       14.9373    
   2.16800       14.9365    
   2.16900       14.9356    
   2.17000       14.9348    
   2.17100       14.9339    
   2.17200       14.9331    
   2.17300       14.9323    
   2.17400       14.9315    
   2.17500       14.9306    
   2.17600       14.9298    
   2.17700       14.9290    
   2.17800       14.9281    
   2.17900       14.9273    
   2.18000       14.9265    
   2.18100       14.9257    
   2.18200       14.9248    
   2.18300       14.9240    
   2.18400       14.9232    
   2.18500       14.9224    
   2.18600       14.9215    
   2.18700       14.9207    
   2.18800       14.9199    
   2.18900       14.9191    
   2.19000       14.9183    
   2.19100       14.9174    
   2.19200       14.9166    
   2.19300       14.9158    
   2.19400       14.9150    
   2.19500       14.9142    
   2.19600       14.9134    
   2.19700       14.9126    
   2.19800       14.9117    
   2.19900       14.9109    
   2.20000       14.9101    
   2.20100       14.9093    
   2.20200       14.9085    
   2.20300       14.9077    
   2.20400       14.9069    
   2.20500       14.9061    
   2.20600       14.9053    
   2.20700       14.9045    
   2.20800       14.9037    
   2.20900       14.9029    
   2.21000       14.9021    
   2.21100       14.9013    
   2.21200       14.9005    
   2.21300       14.8997    
   2.21400       14.8989    
   2.21500       14.8981    
   2.21600       14.8973    
   2.21700       14.8965    
   2.21800       14.8957    
   2.21900       14.8949    
   2.22000       14.8941    
   2.22100       14.8933    
   2.22200       14.8925    
   2.22300       14.8917    
   2.22400       14.8909    
   2.22500       14.8901    
   2.22600       14.8893    
   2.22700       14.8885    
   2.22800       14.8877    
   2.22900       14.8870    
   2.23000       14.8862    
   2.23100       14.8854    
   2.23200       14.8846    
   2.23300       14.8838    
   2.23400       14.8830    
   2.23500       14.8822    
   2.23600       14.8815    
   2.23700       14.8807    
   2.23800       14.8799    
   2.23900       14.8791    
   2.24000       14.8783    
   2.24100       14.8776    
   2.24200       14.8768    
   2.24300       14.8760    
   2.24400       14.8752    
   2.24500       14.8745    
   2.24600       14.8737    
   2.24700       14.8729    
   2.24800       14.8721    
   2.24900       14.8714    
   2.25000       14.8706    
   2.25100       14.8698    
   2.25200       14.8690    
   2.25300       14.8683    
   2.25400       14.8675    
   2.25500       14.8667    
   2.25600       14.8660    
   2.25700       14.8652    
   2.25800       14.8644    
   2.25900       14.8637    
   2.26000       14.8629    
   2.26100       14.8621    
   2.26200       14.8614    
   2.26300       14.8606    
   2.26400       14.8599    
   2.26500       14.8591    
   2.26600       14.8583    
   2.26700       14.8576    
   2.26800       14.8568    
   2.26900       14.8561    
   2.27000       14.8553    
   2.27100       14.8546    
   2.27200       14.8538    
   2.27300       14.8530    
   2.27400       14.8523    
   2.27500       14.8515    
   2.27600       14.8508    
   2.27700       14.8500    
   2.27800       14.8493    
   2.27900       14.8485    
   2.28000       14.8478    
   2.28100       14.8470    
   2.28200       14.8463    
   2.28300       14.8455    
   2.28400       14.8448    
   2.28500       14.8440    
   2.28600       14.8433    
   2.28700       14.8426    
   2.28800       14.8418    
   2.28900       14.8411    
   2.29000       14.8403    
   2.29100       14.8396    
   2.29200       14.8389    
   2.29300       14.8381    
   2.29400       14.8374    
   2.29500       14.8366    
   2.29600       14.8359    
   2.29700       14.8352    
   2.29800       14.8344    
   2.29900       14.8337    
   2.30000       14.8330    
   2.30100       14.8322    
   2.30200       14.8315    
   2.30300       14.8308    
   2.30400       14.8300    
   2.30500       14.8293    
   2.30600       14.8286    
   2.30700       14.8278    
   2.30800       14.8271    
   2.30900       14.8264    
   2.31000       14.8256    
   2.31100       14.8249    
   2.31200       14.8242    
   2.31300       14.8235    
   2.31400       14.8227    
   2.31500       14.8220    
   2.31600       14.8213    
   2.31700       14.8206    
   2.31800       14.8199    
   2.31900       14.8191    
   2.32000       14.8184    
   2.32100       14.8177    
   2.32200       14.8170    
   2.32300       14.8163    
   2.32400       14.8155    
   2.32500       14.8148    
   2.32600       14.8141    
   2.32700       14.8134    
   2.32800       14.8127    
   2.32900       14.8120    
   2.33000       14.8112    
   2.33100       14.8105    
   2.33200       14.8098    
   2.33300       14.8091    
   2.33400       14.8084    
   2.33500       14.8077    
   2.33600       14.8070    
   2.33700       14.8063    
   2.33800       14.8056    
   2.33900       14.8049    
   2.34000       14.8042    
   2.34100       14.8034    
   2.34200       14.8027    
   2.34300       14.8020    
   2.34400       14.8013    
   2.34500       14.8006    
   2.34600       14.7999    
   2.34700       14.7992    
   2.34800       14.7985    
   2.34900       14.7978    
   2.35000       14.7971    
   2.35100       14.7964    
   2.35200       14.7957    
   2.35300       14.7950    
   2.35400       14.7943    
   2.35500       14.7936    
   2.35600       14.7929    
   2.35700       14.7923    
   2.35800       14.7916    
   2.35900       14.7909    
   2.36000       14.7902    
   2.36100       14.7895    
   2.36200       14.7888    
   2.36300       14.7881    
   2.36400       14.7874    
   2.36500       14.7867    
   2.36600       14.7860    
   2.36700       14.7853    
   2.36800       14.7847    
   2.36900       14.7840    
   2.37000       14.7833    
   2.37100       14.7826    
   2.37200       14.7819    
   2.37300       14.7812    
   2.37400       14.7806    
   2.37500       14.7799    
   2.37600       14.7792    
   2.37700       14.7785    
   2.37800       14.7778    
   2.37900       14.7771    
   2.38000       14.7765    
   2.38100       14.7758    
   2.38200       14.7751    
   2.38300       14.7744    
   2.38400       14.7738    
   2.38500       14.7731    
   2.38600       14.7724    
   2.38700       14.7717    
   2.38800       14.7711    
   2.38900       14.7704    
   2.39000       14.7697    
   2.39100       14.7690    
   2.39200       14.7684    
   2.39300       14.7677    
   2.39400       14.7670    
   2.39500       14.7664    
   2.39600       14.7657    
   2.39700       14.7650    
   2.39800       14.7644    
   2.39900       14.7637    
   2.40000       14.7630    
   2.40100       14.7624    
   2.40200       14.7617    
   2.40300       14.7610    
   2.40400       14.7604    
   2.40500       14.7597    
   2.40600       14.7591    
   2.40700       14.7584    
   2.40800       14.7577    
   2.40900       14.7571    
   2.41000       14.7564    
   2.41100       14.7558    
   2.41200       14.7551    
   2.41300       14.7544    
   2.41400       14.7538    
   2.41500       14.7531    
   2.41600       14.7525    
   2.41700       14.7518    
   2.41800       14.7512    
   2.41900       14.7505    
   2.42000       14.7499    
   2.42100       14.7492    
   2.42200       14.7486    
   2.42300       14.7479    
   2.42400       14.7473    
   2.42500       14.7466    
   2.42600       14.7460    
   2.42700       14.7453    
   2.42800       14.7447    
   2.42900       14.7440    
   2.43000       14.7434    
   2.43100       14.7427    
   2.43200       14.7421    
   2.43300       14.7414    
   2.43400       14.7408    
   2.43500       14.7402    
   2.43600       14.7395    
   2.43700       14.7389    
   2.43800       14.7382    
   2.43900       14.7376    
   2.44000       14.7369    
   2.44100       14.7363    
   2.44200       14.7357    
   2.44300       14.7350    
   2.44400       14.7344    
   2.44500       14.7338    
   2.44600       14.7331    
   2.44700       14.7325    
   2.44800       14.7319    
   2.44900       14.7312    
   2.45000       14.7306    
   2.45100       14.7300    
   2.45200       14.7293    
   2.45300       14.7287    
   2.45400       14.7281    
   2.45500       14.7274    
   2.45600       14.7268    
   2.45700       14.7262    
   2.45800       14.7255    
   2.45900       14.7249    
   2.46000       14.7243    
   2.46100       14.7237    
   2.46200       14.7230    
   2.46300       14.7224    
   2.46400       14.7218    
   2.46500       14.7212    
   2.46600       14.7205    
   2.46700       14.7199    
   2.46800       14.7193    
   2.46900       14.7187    
   2.47000       14.7181    
   2.47100       14.7174    
   2.47200       14.7168    
   2.47300       14.7162    
   2.47400       14.7156    
   2.47500       14.7150    
   2.47600       14.7143    
   2.47700       14.7137    
   2.47800       14.7131    
   2.47900       14.7125    
   2.48000       14.7119    
   2.48100       14.7113    
   2.48200       14.7106    
   2.48300       14.7100    
   2.48400       14.7094    
   2.48500       14.7088    
   2.48600       14.7082    
   2.48700       14.7076    
   2.48800       14.7070    
   2.48900       14.7064    
   2.49000       14.7058    
   2.49100       14.7052    
   2.49200       14.7045    
   2.49300       14.7039    
   2.49400       14.7033    
   2.49500       14.7027    
   2.49600       14.7021    
   2.49700       14.7015    
   2.49800       14.7009    
   2.49900       14.7003    
   2.50000       14.6997    
   2.50100       14.6991    
   2.50200       14.6985    
   2.50300       14.6979    
   2.50400       14.6973    
   2.50500       14.6967    
   2.50600       14.6961    
   2.50700       14.6955    
   2.50800       14.6949    
   2.50900       14.6943    
   2.51000       14.6937    
   2.51100       14.6931    
   2.51200       14.6925    
   2.51300       14.6919    
   2.51400       14.6913    
   2.51500       14.6907    
   2.51600       14.6902    
   2.51700       14.6896    
   2.51800       14.6890    
   2.51900       14.6884    
   2.52000       14.6878    
   2.52100       14.6872    
   2.52200       14.6866    
   2.52300       14.6860    
   2.52400       14.6854    
   2.52500       14.6848    
   2.52600       14.6843    
   2.52700       14.6837    
   2.52800       14.6831    
   2.52900       14.6825    
   2.53000       14.6819    
   2.53100       14.6813    
   2.53200       14.6807    
   2.53300       14.6802    
   2.53400       14.6796    
   2.53500       14.6790    
   2.53600       14.6784    
   2.53700       14.6778    
   2.53800       14.6773    
   2.53900       14.6767    
   2.54000       14.6761    
   2.54100       14.6755    
   2.54200       14.6749    
   2.54300       14.6744    
   2.54400       14.6738    
   2.54500       14.6732    
   2.54600       14.6726    
   2.54700       14.6721    
   2.54800       14.6715    
   2.54900       14.6709    
   2.55000       14.6703    
   2.55100       14.6698    
   2.55200       14.6692    
   2.55300       14.6686    
   2.55400       14.6681    
   2.55500       14.6675    
   2.55600       14.6669    
   2.55700       14.6663    
   2.55800       14.6658    
   2.55900       14.6652    
   2.56000       14.6646    
   2.56100       14.6641    
   2.56200       14.6635    
   2.56300       14.6629    
   2.56400       14.6624    
   2.56500       14.6618    
   2.56600       14.6612    
   2.56700       14.6607    
   2.56800       14.6601    
   2.56900       14.6596    
   2.57000       14.6590    
   2.57100       14.6584    
   2.57200       14.6579    
   2.57300       14.6573    
   2.57400       14.6568    
   2.57500       14.6562    
   2.57600       14.6556    
   2.57700       14.6551    
   2.57800       14.6545    
   2.57900       14.6540    
   2.58000       14.6534    
   2.58100       14.6529    
   2.58200       14.6523    
   2.58300       14.6517    
   2.58400       14.6512    
   2.58500       14.6506    
   2.58600       14.6501    
   2.58700       14.6495    
   2.58800       14.6490    
   2.58900       14.6484    
   2.59000       14.6479    
   2.59100       14.6473    
   2.59200       14.6468    
   2.59300       14.6462    
   2.59400       14.6457    
   2.59500       14.6451    
   2.59600       14.6446    
   2.59700       14.6440    
   2.59800       14.6435    
   2.59900       14.6430    
   2.60000       14.6424    
   2.60100       14.6419    
   2.60200       14.6413    
   2.60300       14.6408    
   2.60400       14.6402    
   2.60500       14.6397    
   2.60600       14.6391    
   2.60700       14.6386    
   2.60800       14.6381    
   2.60900       14.6375    
   2.61000       14.6370    
   2.61100       14.6364    
   2.61200       14.6359    
   2.61300       14.6354    
   2.61400       14.6348    
   2.61500       14.6343    
   2.61600       14.6338    
   2.61700       14.6332    
   2.61800       14.6327    
   2.61900       14.6322    
   2.62000       14.6316    
   2.62100       14.6311    
   2.62200       14.6306    
   2.62300       14.6300    
   2.62400       14.6295    
   2.62500       14.6290    
   2.62600       14.6284    
   2.62700       14.6279    
   2.62800       14.6274    
   2.62900       14.6268    
   2.63000       14.6263    
   2.63100       14.6258    
   2.63200       14.6253    
   2.63300       14.6247    
   2.63400       14.6242    
   2.63500       14.6237    
   2.63600       14.6231    
   2.63700       14.6226    
   2.63800       14.6221    
   2.63900       14.6216    
   2.64000       14.6210    
   2.64100       14.6205    
   2.64200       14.6200    
   2.64300       14.6195    
   2.64400       14.6190    
   2.64500       14.6184    
   2.64600       14.6179    
   2.64700       14.6174    
   2.64800       14.6169    
   2.64900       14.6164    
   2.65000       14.6158    
   2.65100       14.6153    
   2.65200       14.6148    
   2.65300       14.6143    
   2.65400       14.6138    
   2.65500       14.6133    
   2.65600       14.6127    
   2.65700       14.6122    
   2.65800       14.6117    
   2.65900       14.6112    
   2.66000       14.6107    
   2.66100       14.6102    
   2.66200       14.6097    
   2.66300       14.6091    
   2.66400       14.6086    
   2.66500       14.6081    
   2.66600       14.6076    
   2.66700       14.6071    
   2.66800       14.6066    
   2.66900       14.6061    
   2.67000       14.6056    
   2.67100       14.6051    
   2.67200       14.6046    
   2.67300       14.6041    
   2.67400       14.6036    
   2.67500       14.6031    
   2.67600       14.6025    
   2.67700       14.6020    
   2.67800       14.6015    
   2.67900       14.6010    
   2.68000       14.6005    
   2.68100       14.6000    
   2.68200       14.5995    
   2.68300       14.5990    
   2.68400       14.5985    
   2.68500       14.5980    
   2.68600       14.5975    
   2.68700       14.5970    
   2.68800       14.5965    
   2.68900       14.5960    
   2.69000       14.5955    
   2.69100       14.5950    
   2.69200       14.5945    
   2.69300       14.5940    
   2.69400       14.5935    
   2.69500       14.5930    
   2.69600       14.5926    
   2.69700       14.5921    
   2.69800       14.5916    
   2.69900       14.5911    
   2.70000       14.5906    
   2.70100       14.5901    
   2.70200       14.5896    
   2.70300       14.5891    
   2.70400       14.5886    
   2.70500       14.5881    
   2.70600       14.5876    
   2.70700       14.5871    
   2.70800       14.5867    
   2.70900       14.5862    
   2.71000       14.5857    
   2.71100       14.5852    
   2.71200       14.5847    
   2.71300       14.5842    
   2.71400       14.5837    
   2.71500       14.5832    
   2.71600       14.5828    
   2.71700       14.5823    
   2.71800       14.5818    
   2.71900       14.5813    
   2.72000       14.5808    
   2.72100       14.5803    
   2.72200       14.5799    
   2.72300       14.5794    
   2.72400       14.5789    
   2.72500       14.5784    
   2.72600       14.5779    
   2.72700       14.5775    
   2.72800       14.5770    
   2.72900       14.5765    
   2.73000       14.5760    
   2.73100       14.5755    
   2.73200       14.5751    
   2.73300       14.5746    
   2.73400       14.5741    
   2.73500       14.5736    
   2.73600       14.5732    
   2.73700       14.5727    
   2.73800       14.5722    
   2.73900       14.5717    
   2.74000       14.5713    
   2.74100       14.5708    
   2.74200       14.5703    
   2.74300       14.5699    
   2.74400       14.5694    
   2.74500       14.5689    
   2.74600       14.5684    
   2.74700       14.5680    
   2.74800       14.5675    
   2.74900       14.5670    
   2.75000       14.5666    
   2.75100       14.5661    
   2.75200       14.5656    
   2.75300       14.5652    
   2.75400       14.5647    
   2.75500       14.5642    
   2.75600       14.5638    
   2.75700       14.5633    
   2.75800       14.5628    
   2.75900       14.5624    
   2.76000       14.5619    
   2.76100       14.5614    
   2.76200       14.5610    
   2.76300       14.5605    
   2.76400       14.5601    
   2.76500       14.5596    
   2.76600       14.5591    
   2.76700       14.5587    
   2.76800       14.5582    
   2.76900       14.5578    
   2.77000       14.5573    
   2.77100       14.5568    
   2.77200       14.5564    
   2.77300       14.5559    
   2.77400       14.5555    
   2.77500       14.5550    
   2.77600       14.5546    
   2.77700       14.5541    
   2.77800       14.5536    
   2.77900       14.5532    
   2.78000       14.5527    
   2.78100       14.5523    
   2.78200       14.5518    
   2.78300       14.5514    
   2.78400       14.5509    
   2.78500       14.5505    
   2.78600       14.5500    
   2.78700       14.5496    
   2.78800       14.5491    
   2.78900       14.5487    
   2.79000       14.5482    
   2.79100       14.5478    
   2.79200       14.5473    
   2.79300       14.5469    
   2.79400       14.5464    
   2.79500       14.5460    
   2.79600       14.5455    
   2.79700       14.5451    
   2.79800       14.5446    
   2.79900       14.5442    
   2.80000       14.5437    
   2.80100       14.5433    
   2.80200       14.5429    
   2.80300       14.5424    
   2.80400       14.5420    
   2.80500       14.5415    
   2.80600       14.5411    
   2.80700       14.5406    
   2.80800       14.5402    
   2.80900       14.5398    
   2.81000       14.5393    
   2.81100       14.5389    
   2.81200       14.5384    
   2.81300       14.5380    
   2.81400       14.5376    
   2.81500       14.5371    
   2.81600       14.5367    
   2.81700       14.5362    
   2.81800       14.5358    
   2.81900       14.5354    
   2.82000       14.5349    
   2.82100       14.5345    
   2.82200       14.5341    
   2.82300       14.5336    
   2.82400       14.5332    
   2.82500       14.5328    
   2.82600       14.5323    
   2.82700       14.5319    
   2.82800       14.5315    
   2.82900       14.5310    
   2.83000       14.5306    
   2.83100       14.5302    
   2.83200       14.5297    
   2.83300       14.5293    
   2.83400       14.5289    
   2.83500       14.5284    
   2.83600       14.5280    
   2.83700       14.5276    
   2.83800       14.5272    
   2.83900       14.5267    
   2.84000       14.5263    
   2.84100       14.5259    
   2.84200       14.5254    
   2.84300       14.5250    
   2.84400       14.5246    
   2.84500       14.5242    
   2.84600       14.5237    
   2.84700       14.5233    
   2.84800       14.5229    
   2.84900       14.5225    
   2.85000       14.5221    
   2.85100       14.5216    
   2.85200       14.5212    
   2.85300       14.5208    
   2.85400       14.5204    
   2.85500       14.5199    
   2.85600       14.5195    
   2.85700       14.5191    
   2.85800       14.5187    
   2.85900       14.5183    
   2.86000       14.5178    
   2.86100       14.5174    
   2.86200       14.5170    
   2.86300       14.5166    
   2.86400       14.5162    
   2.86500       14.5158    
   2.86600       14.5153    
   2.86700       14.5149    
   2.86800       14.5145    
   2.86900       14.5141    
   2.87000       14.5137    
   2.87100       14.5133    
   2.87200       14.5129    
   2.87300       14.5124    
   2.87400       14.5120    
   2.87500       14.5116    
   2.87600       14.5112    
   2.87700       14.5108    
   2.87800       14.5104    
   2.87900       14.5100    
   2.88000       14.5096    
   2.88100       14.5091    
   2.88200       14.5087    
   2.88300       14.5083    
   2.88400       14.5079    
   2.88500       14.5075    
   2.88600       14.5071    
   2.88700       14.5067    
   2.88800       14.5063    
   2.88900       14.5059    
   2.89000       14.5055    
   2.89100       14.5051    
   2.89200       14.5047    
   2.89300       14.5043    
   2.89400       14.5039    
   2.89500       14.5035    
   2.89600       14.5031    
   2.89700       14.5026    
   2.89800       14.5022    
   2.89900       14.5018    
   2.90000       14.5014    
   2.90100       14.5010    
   2.90200       14.5006    
   2.90300       14.5002    
   2.90400       14.4998    
   2.90500       14.4994    
   2.90600       14.4990    
   2.90700       14.4986    
   2.90800       14.4982    
   2.90900       14.4978    
   2.91000       14.4974    
   2.91100       14.4970    
   2.91200       14.4966    
   2.91300       14.4963    
   2.91400       14.4959    
   2.91500       14.4955    
   2.91600       14.4951    
   2.91700       14.4947    
   2.91800       14.4943    
   2.91900       14.4939    
   2.92000       14.4935    
   2.92100       14.4931    
   2.92200       14.4927    
   2.92300       14.4923    
   2.92400       14.4919    
   2.92500       14.4915    
   2.92600       14.4911    
   2.92700       14.4907    
   2.92800       14.4904    
   2.92900       14.4900    
   2.93000       14.4896    
   2.93100       14.4892    
   2.93200       14.4888    
   2.93300       14.4884    
   2.93400       14.4880    
   2.93500       14.4876    
   2.93600       14.4872    
   2.93700       14.4869    
   2.93800       14.4865    
   2.93900       14.4861    
   2.94000       14.4857    
   2.94100       14.4853    
   2.94200       14.4849    
   2.94300       14.4845    
   2.94400       14.4842    
   2.94500       14.4838    
   2.94600       14.4834    
   2.94700       14.4830    
   2.94800       14.4826    
   2.94900       14.4822    
   2.95000       14.4819    
   2.95100       14.4815    
   2.95200       14.4811    
   2.95300       14.4807    
   2.95400       14.4803    
   2.95500       14.4800    
   2.95600       14.4796    
   2.95700       14.4792    
   2.95800       14.4788    
   2.95900       14.4784    
   2.96000       14.4781    
   2.96100       14.4777    
   2.96200       14.4773    
   2.96300       14.4769    
   2.96400       14.4766    
   2.96500       14.4762    
   2.96600       14.4758    
   2.96700       14.4754    
   2.96800       14.4751    
   2.96900       14.4747    
   2.97000       14.4743    
   2.97100       14.4739    
   2.97200       14.4736    
   2.97300       14.4732    
   2.97400       14.4728    
   2.97500       14.4724    
   2.97600       14.4721    
   2.97700       14.4717    
   2.97800       14.4713    
   2.97900       14.4710    
   2.98000       14.4706    
   2.98100       14.4702    
   2.98200       14.4698    
   2.98300       14.4695    
   2.98400       14.4691    
   2.98500       14.4687    
   2.98600       14.4684    
   2.98700       14.4680    
   2.98800       14.4676    
   2.98900       14.4673    
   2.99000       14.4669    
   2.99100       14.4665    
   2.99200       14.4662    
   2.99300       14.4658    
   2.99400       14.4654    
   2.99500       14.4651    
   2.99600       14.4647    
   2.99700       14.4644    
   2.99800       14.4640    
   2.99900       14.4636    
   3.00000       14.4633    
   3.00100       14.4629    
   3.00200       14.4625    
   3.00300       14.4622    
   3.00400       14.4618    
   3.00500       14.4615    
   3.00600       14.4611    
   3.00700       14.4607    
   3.00800       14.4604    
   3.00900       14.4600    
   3.01000       14.4597    
   3.01100       14.4593    
   3.01200       14.4589    
   3.01300       14.4586    
   3.01400       14.4582    
   3.01500       14.4579    
   3.01600       14.4575    
   3.01700       14.4572    
   3.01800       14.4568    
   3.01900       14.4564    
   3.02000       14.4561    
   3.02100       14.4557    
   3.02200       14.4554    
   3.02300       14.4550    
   3.02400       14.4547    
   3.02500       14.4543    
   3.02600       14.4540    
   3.02700       14.4536    
   3.02800       14.4533    
   3.02900       14.4529    
   3.03000       14.4526    
   3.03100       14.4522    
   3.03200       14.4519    
   3.03300       14.4515    
   3.03400       14.4512    
   3.03500       14.4508    
   3.03600       14.4505    
   3.03700       14.4501    
   3.03800       14.4498    
   3.03900       14.4494    
   3.04000       14.4491    
   3.04100       14.4487    
   3.04200       14.4484    
   3.04300       14.4480    
   3.04400       14.4477    
   3.04500       14.4473    
   3.04600       14.4470    
   3.04700       14.4466    
   3.04800       14.4463    
   3.04900       14.4459    
   3.05000       14.4456    
   3.05100       14.4453    
   3.05200       14.4449    
   3.05300       14.4446    
   3.05400       14.4442    
   3.05500       14.4439    
   3.05600       14.4435    
   3.05700       14.4432    
   3.05800       14.4429    
   3.05900       14.4425    
   3.06000       14.4422    
   3.06100       14.4418    
   3.06200       14.4415    
   3.06300       14.4412    
   3.06400       14.4408    
   3.06500       14.4405    
   3.06600       14.4401    
   3.06700       14.4398    
   3.06800       14.4395    
   3.06900       14.4391    
   3.07000       14.4388    
   3.07100       14.4385    
   3.07200       14.4381    
   3.07300       14.4378    
   3.07400       14.4374    
   3.07500       14.4371    
   3.07600       14.4368    
   3.07700       14.4364    
   3.07800       14.4361    
   3.07900       14.4358    
   3.08000       14.4354    
   3.08100       14.4351    
   3.08200       14.4348    
   3.08300       14.4344    
   3.08400       14.4341    
   3.08500       14.4338    
   3.08600       14.4334    
   3.08700       14.4331    
   3.08800       14.4328    
   3.08900       14.4324    
   3.09000       14.4321    
   3.09100       14.4318    
   3.09200       14.4315    
   3.09300       14.4311    
   3.09400       14.4308    
   3.09500       14.4305    
   3.09600       14.4301    
   3.09700       14.4298    
   3.09800       14.4295    
   3.09900       14.4292    
   3.10000       14.4288    
   3.10100       14.4285    
   3.10200       14.4282    
   3.10300       14.4278    
   3.10400       14.4275    
   3.10500       14.4272    
   3.10600       14.4269    
   3.10700       14.4265    
   3.10800       14.4262    
   3.10900       14.4259    
   3.11000       14.4256    
   3.11100       14.4253    
   3.11200       14.4249    
   3.11300       14.4246    
   3.11400       14.4243    
   3.11500       14.4240    
   3.11600       14.4236    
   3.11700       14.4233    
   3.11800       14.4230    
   3.11900       14.4227    
   3.12000       14.4224    
   3.12100       14.4220    
   3.12200       14.4217    
   3.12300       14.4214    
   3.12400       14.4211    
   3.12500       14.4208    
   3.12600       14.4204    
   3.12700       14.4201    
   3.12800       14.4198    
   3.12900       14.4195    
   3.13000       14.4192    
   3.13100       14.4189    
   3.13200       14.4185    
   3.13300       14.4182    
   3.13400       14.4179    
   3.13500       14.4176    
   3.13600       14.4173    
   3.13700       14.4170    
   3.13800       14.4167    
   3.13900       14.4163    
   3.14000       14.4160    
   3.14100       14.4157    
   3.14200       14.4154    
   3.14300       14.4151    
   3.14400       14.4148    
   3.14500       14.4145    
   3.14600       14.4141    
   3.14700       14.4138    
   3.14800       14.4135    
   3.14900       14.4132    
   3.15000       14.4129    
   3.15100       14.4126    
   3.15200       14.4123    
   3.15300       14.4120    
   3.15400       14.4117    
   3.15500       14.4114    
   3.15600       14.4110    
   3.15700       14.4107    
   3.15800       14.4104    
   3.15900       14.4101    
   3.16000       14.4098    
   3.16100       14.4095    
   3.16200       14.4092    
   3.16300       14.4089    
   3.16400       14.4086    
   3.16500       14.4083    
   3.16600       14.4080    
   3.16700       14.4077    
   3.16800       14.4074    
   3.16900       14.4071    
   3.17000       14.4068    
   3.17100       14.4065    
   3.17200       14.4062    
   3.17300       14.4059    
   3.17400       14.4055    
   3.17500       14.4052    
   3.17600       14.4049    
   3.17700       14.4046    
   3.17800       14.4043    
   3.17900       14.4040    
   3.18000       14.4037    
   3.18100       14.4034    
   3.18200       14.4031    
   3.18300       14.4028    
   3.18400       14.4025    
   3.18500       14.4022    
   3.18600       14.4019    
   3.18700       14.4016    
   3.18800       14.4013    
   3.18900       14.4010    
   3.19000       14.4007    
   3.19100       14.4004    
   3.19200       14.4002    
   3.19300       14.3999    
   3.19400       14.3996    
   3.19500       14.3993    
   3.19600       14.3990    
   3.19700       14.3987    
   3.19800       14.3984    
   3.19900       14.3981    
   3.20000       14.3978    
   3.20100       14.3975    
   3.20200       14.3972    
   3.20300       14.3969    
   3.20400       14.3966    
   3.20500       14.3963    
   3.20600       14.3960    
   3.20700       14.3957    
   3.20800       14.3954    
   3.20900       14.3951    
   3.21000       14.3949    
   3.21100       14.3946    
   3.21200       14.3943    
   3.21300       14.3940    
   3.21400       14.3937    
   3.21500       14.3934    
   3.21600       14.3931    
   3.21700       14.3928    
   3.21800       14.3925    
   3.21900       14.3922    
   3.22000       14.3920    
   3.22100       14.3917    
   3.22200       14.3914    
   3.22300       14.3911    
   3.22400       14.3908    
   3.22500       14.3905    
   3.22600       14.3902    
   3.22700       14.3899    
   3.22800       14.3897    
   3.22900       14.3894    
   3.23000       14.3891    
   3.23100       14.3888    
   3.23200       14.3885    
   3.23300       14.3882    
   3.23400       14.3879    
   3.23500       14.3877    
   3.23600       14.3874    
   3.23700       14.3871    
   3.23800       14.3868    
   3.23900       14.3865    
   3.24000       14.3862    
   3.24100       14.3860    
   3.24200       14.3857    
   3.24300       14.3854    
   3.24400       14.3851    
   3.24500       14.3848    
   3.24600       14.3846    
   3.24700       14.3843    
   3.24800       14.3840    
   3.24900       14.3837    
   3.25000       14.3834    
   3.25100       14.3832    
   3.25200       14.3829    
   3.25300       14.3826    
   3.25400       14.3823    
   3.25500       14.3820    
   3.25600       14.3818    
   3.25700       14.3815    
   3.25800       14.3812    
   3.25900       14.3809    
   3.26000       14.3807    
   3.26100       14.3804    
   3.26200       14.3801    
   3.26300       14.3798    
   3.26400       14.3795    
   3.26500       14.3793    
   3.26600       14.3790    
   3.26700       14.3787    
   3.26800       14.3784    
   3.26900       14.3782    
   3.27000       14.3779    
   3.27100       14.3776    
   3.27200       14.3774    
   3.27300       14.3771    
   3.27400       14.3768    
   3.27500       14.3765    
   3.27600       14.3763    
   3.27700       14.3760    
   3.27800       14.3757    
   3.27900       14.3754    
   3.28000       14.3752    
   3.28100       14.3749    
   3.28200       14.3746    
   3.28300       14.3744    
   3.28400       14.3741    
   3.28500       14.3738    
   3.28600       14.3736    
   3.28700       14.3733    
   3.28800       14.3730    
   3.28900       14.3727    
   3.29000       14.3725    
   3.29100       14.3722    
   3.29200       14.3719    
   3.29300       14.3717    
   3.29400       14.3714    
   3.29500       14.3711    
   3.29600       14.3709    
   3.29700       14.3706    
   3.29800       14.3703    
   3.29900       14.3701    
   3.30000       14.3698    
   3.30100       14.3695    
   3.30200       14.3693    
   3.30300       14.3690    
   3.30400       14.3688    
   3.30500       14.3685    
   3.30600       14.3682    
   3.30700       14.3680    
   3.30800       14.3677    
   3.30900       14.3674    
   3.31000       14.3672    
   3.31100       14.3669    
   3.31200       14.3666    
   3.31300       14.3664    
   3.31400       14.3661    
   3.31500       14.3659    
   3.31600       14.3656    
   3.31700       14.3653    
   3.31800       14.3651    
   3.31900       14.3648    
   3.32000       14.3646    
   3.32100       14.3643    
   3.32200       14.3640    
   3.32300       14.3638    
   3.32400       14.3635    
   3.32500       14.3633    
   3.32600       14.3630    
   3.32700       14.3627    
   3.32800       14.3625    
   3.32900       14.3622    
   3.33000       14.3620    
   3.33100       14.3617    
   3.33200       14.3615    
   3.33300       14.3612    
   3.33400       14.3610    
   3.33500       14.3607    
   3.33600       14.3604    
   3.33700       14.3602    
   3.33800       14.3599    
   3.33900       14.3597    
   3.34000       14.3594    
   3.34100       14.3592    
   3.34200       14.3589    
   3.34300       14.3587    
   3.34400       14.3584    
   3.34500       14.3581    
   3.34600       14.3579    
   3.34700       14.3576    
   3.34800       14.3574    
   3.34900       14.3571    
   3.35000       14.3569    
   3.35100       14.3566    
   3.35200       14.3564    
   3.35300       14.3561    
   3.35400       14.3559    
   3.35500       14.3556    
   3.35600       14.3554    
   3.35700       14.3551    
   3.35800       14.3549    
   3.35900       14.3546    
   3.36000       14.3544    
   3.36100       14.3541    
   3.36200       14.3539    
   3.36300       14.3536    
   3.36400       14.3534    
   3.36500       14.3531    
   3.36600       14.3529    
   3.36700       14.3526    
   3.36800       14.3524    
   3.36900       14.3521    
   3.37000       14.3519    
   3.37100       14.3517    
   3.37200       14.3514    
   3.37300       14.3512    
   3.37400       14.3509    
   3.37500       14.3507    
   3.37600       14.3504    
   3.37700       14.3502    
   3.37800       14.3499    
   3.37900       14.3497    
   3.38000       14.3494    
   3.38100       14.3492    
   3.38200       14.3490    
   3.38300       14.3487    
   3.38400       14.3485    
   3.38500       14.3482    
   3.38600       14.3480    
   3.38700       14.3477    
   3.38800       14.3475    
   3.38900       14.3473    
   3.39000       14.3470    
   3.39100       14.3468    
   3.39200       14.3465    
   3.39300       14.3463    
   3.39400       14.3461    
   3.39500       14.3458    
   3.39600       14.3456    
   3.39700       14.3453    
   3.39800       14.3451    
   3.39900       14.3449    
   3.40000       14.3446    
   3.40100       14.3444    
   3.40200       14.3441    
   3.40300       14.3439    
   3.40400       14.3437    
   3.40500       14.3434    
   3.40600       14.3432    
   3.40700       14.3430    
   3.40800       14.3427    
   3.40900       14.3425    
   3.41000       14.3422    
   3.41100       14.3420    
   3.41200       14.3418    
   3.41300       14.3415    
   3.41400       14.3413    
   3.41500       14.3411    
   3.41600       14.3408    
   3.41700       14.3406    
   3.41800       14.3404    
   3.41900       14.3401    
   3.42000       14.3399    
   3.42100       14.3397    
   3.42200       14.3394    
   3.42300       14.3392    
   3.42400       14.3390    
   3.42500       14.3387    
   3.42600       14.3385    
   3.42700       14.3383    
   3.42800       14.3380    
   3.42900       14.3378    
   3.43000       14.3376    
   3.43100       14.3373    
   3.43200       14.3371    
   3.43300       14.3369    
   3.43400       14.3366    
   3.43500       14.3364    
   3.43600       14.3362    
   3.43700       14.3359    
   3.43800       14.3357    
   3.43900       14.3355    
   3.44000       14.3353    
   3.44100       14.3350    
   3.44200       14.3348    
   3.44300       14.3346    
   3.44400       14.3343    
   3.44500       14.3341    
   3.44600       14.3339    
   3.44700       14.3337    
   3.44800       14.3334    
   3.44900       14.3332    
   3.45000       14.3330    
   3.45100       14.3328    
   3.45200       14.3325    
   3.45300       14.3323    
   3.45400       14.3321    
   3.45500       14.3318    
   3.45600       14.3316    
   3.45700       14.3314    
   3.45800       14.3312    
   3.45900       14.3309    
   3.46000       14.3307    
   3.46100       14.3305    
   3.46200       14.3303    
   3.46300       14.3301    
   3.46400       14.3298    
   3.46500       14.3296    
   3.46600       14.3294    
   3.46700       14.3292    
   3.46800       14.3289    
   3.46900       14.3287    
   3.47000       14.3285    
   3.47100       14.3283    
   3.47200       14.3280    
   3.47300       14.3278    
   3.47400       14.3276    
   3.47500       14.3274    
   3.47600       14.3272    
   3.47700       14.3269    
   3.47800       14.3267    
   3.47900       14.3265    
   3.48000       14.3263    
   3.48100       14.3261    
   3.48200       14.3258    
   3.48300       14.3256    
   3.48400       14.3254    
   3.48500       14.3252    
   3.48600       14.3250    
   3.48700       14.3247    
   3.48800       14.3245    
   3.48900       14.3243    
   3.49000       14.3241    
   3.49100       14.3239    
   3.49200       14.3237    
   3.49300       14.3234    
   3.49400       14.3232    
   3.49500       14.3230    
   3.49600       14.3228    
   3.49700       14.3226    
   3.49800       14.3224    
   3.49900       14.3221    
   3.50000       14.3219    
   3.50100       14.3217    
   3.50200       14.3215    
   3.50300       14.3213    
   3.50400       14.3211    
   3.50500       14.3209    
   3.50600       14.3206    
   3.50700       14.3204    
   3.50800       14.3202    
   3.50900       14.3200    
   3.51000       14.3198    
   3.51100       14.3196    
   3.51200       14.3194    
   3.51300       14.3192    
   3.51400       14.3189    
   3.51500       14.3187    
   3.51600       14.3185    
   3.51700       14.3183    
   3.51800       14.3181    
   3.51900       14.3179    
   3.52000       14.3177    
   3.52100       14.3175    
   3.52200       14.3173    
   3.52300       14.3170    
   3.52400       14.3168    
   3.52500       14.3166    
   3.52600       14.3164    
   3.52700       14.3162    
   3.52800       14.3160    
   3.52900       14.3158    
   3.53000       14.3156    
   3.53100       14.3154    
   3.53200       14.3152    
   3.53300       14.3150    
   3.53400       14.3147    
   3.53500       14.3145    
   3.53600       14.3143    
   3.53700       14.3141    
   3.53800       14.3139    
   3.53900       14.3137    
   3.54000       14.3135    
   3.54100       14.3133    
   3.54200       14.3131    
   3.54300       14.3129    
   3.54400       14.3127    
   3.54500       14.3125    
   3.54600       14.3123    
   3.54700       14.3121    
   3.54800       14.3119    
   3.54900       14.3117    
   3.55000       14.3115    
   3.55100       14.3112    
   3.55200       14.3110    
   3.55300       14.3108    
   3.55400       14.3106    
   3.55500       14.3104    
   3.55600       14.3102    
   3.55700       14.3100    
   3.55800       14.3098    
   3.55900       14.3096    
   3.56000       14.3094    
   3.56100       14.3092    
   3.56200       14.3090    
   3.56300       14.3088    
   3.56400       14.3086    
   3.56500       14.3084    
   3.56600       14.3082    
   3.56700       14.3080    
   3.56800       14.3078    
   3.56900       14.3076    
   3.57000       14.3074    
   3.57100       14.3072    
   3.57200       14.3070    
   3.57300       14.3068    
   3.57400       14.3066    
   3.57500       14.3064    
   3.57600       14.3062    
   3.57700       14.3060    
   3.57800       14.3058    
   3.57900       14.3056    
   3.58000       14.3054    
   3.58100       14.3052    
   3.58200       14.3050    
   3.58300       14.3048    
   3.58400       14.3046    
   3.58500       14.3044    
   3.58600       14.3042    
   3.58700       14.3040    
   3.58800       14.3038    
   3.58900       14.3037    
   3.59000       14.3035    
   3.59100       14.3033    
   3.59200       14.3031    
   3.59300       14.3029    
   3.59400       14.3027    
   3.59500       14.3025    
   3.59600       14.3023    
   3.59700       14.3021    
   3.59800       14.3019    
   3.59900       14.3017    
   3.60000       14.3015    
   3.60100       14.3013    
   3.60200       14.3011    
   3.60300       14.3009    
   3.60400       14.3007    
   3.60500       14.3005    
   3.60600       14.3003    
   3.60700       14.3002    
   3.60800       14.3000    
   3.60900       14.2998    
   3.61000       14.2996    
   3.61100       14.2994    
   3.61200       14.2992    
   3.61300       14.2990    
   3.61400       14.2988    
   3.61500       14.2986    
   3.61600       14.2984    
   3.61700       14.2982    
   3.61800       14.2981    
   3.61900       14.2979    
   3.62000       14.2977    
   3.62100       14.2975    
   3.62200       14.2973    
   3.62300       14.2971    
   3.62400       14.2969    
   3.62500       14.2967    
   3.62600       14.2965    
   3.62700       14.2964    
   3.62800       14.2962    
   3.62900       14.2960    
   3.63000       14.2958    
   3.63100       14.2956    
   3.63200       14.2954    
   3.63300       14.2952    
   3.63400       14.2950    
   3.63500       14.2949    
   3.63600       14.2947    
   3.63700       14.2945    
   3.63800       14.2943    
   3.63900       14.2941    
   3.64000       14.2939    
   3.64100       14.2937    
   3.64200       14.2935    
   3.64300       14.2934    
   3.64400       14.2932    
   3.64500       14.2930    
   3.64600       14.2928    
   3.64700       14.2926    
   3.64800       14.2924    
   3.64900       14.2923    
   3.65000       14.2921    
   3.65100       14.2919    
   3.65200       14.2917    
   3.65300       14.2915    
   3.65400       14.2913    
   3.65500       14.2912    
   3.65600       14.2910    
   3.65700       14.2908    
   3.65800       14.2906    
   3.65900       14.2904    
   3.66000       14.2902    
   3.66100       14.2901    
   3.66200       14.2899    
   3.66300       14.2897    
   3.66400       14.2895    
   3.66500       14.2893    
   3.66600       14.2892    
   3.66700       14.2890    
   3.66800       14.2888    
   3.66900       14.2886    
   3.67000       14.2884    
   3.67100       14.2883    
   3.67200       14.2881    
   3.67300       14.2879    
   3.67400       14.2877    
   3.67500       14.2875    
   3.67600       14.2874    
   3.67700       14.2872    
   3.67800       14.2870    
   3.67900       14.2868    
   3.68000       14.2866    
   3.68100       14.2865    
   3.68200       14.2863    
   3.68300       14.2861    
   3.68400       14.2859    
   3.68500       14.2858    
   3.68600       14.2856    
   3.68700       14.2854    
   3.68800       14.2852    
   3.68900       14.2851    
   3.69000       14.2849    
   3.69100       14.2847    
   3.69200       14.2845    
   3.69300       14.2843    
   3.69400       14.2842    
   3.69500       14.2840    
   3.69600       14.2838    
   3.69700       14.2836    
   3.69800       14.2835    
   3.69900       14.2833    
   3.70000       14.2831    
   3.70100       14.2829    
   3.70200       14.2828    
   3.70300       14.2826    
   3.70400       14.2824    
   3.70500       14.2823    
   3.70600       14.2821    
   3.70700       14.2819    
   3.70800       14.2817    
   3.70900       14.2816    
   3.71000       14.2814    
   3.71100       14.2812    
   3.71200       14.2810    
   3.71300       14.2809    
   3.71400       14.2807    
   3.71500       14.2805    
   3.71600       14.2804    
   3.71700       14.2802    
   3.71800       14.2800    
   3.71900       14.2798    
   3.72000       14.2797    
   3.72100       14.2795    
   3.72200       14.2793    
   3.72300       14.2792    
   3.72400       14.2790    
   3.72500       14.2788    
   3.72600       14.2786    
   3.72700       14.2785    
   3.72800       14.2783    
   3.72900       14.2781    
   3.73000       14.2780    
   3.73100       14.2778    
   3.73200       14.2776    
   3.73300       14.2775    
   3.73400       14.2773    
   3.73500       14.2771    
   3.73600       14.2770    
   3.73700       14.2768    
   3.73800       14.2766    
   3.73900       14.2765    
   3.74000       14.2763    
   3.74100       14.2761    
   3.74200       14.2760    
   3.74300       14.2758    
   3.74400       14.2756    
   3.74500       14.2755    
   3.74600       14.2753    
   3.74700       14.2751    
   3.74800       14.2750    
   3.74900       14.2748    
   3.75000       14.2746    
   3.75100       14.2745    
   3.75200       14.2743    
   3.75300       14.2741    
   3.75400       14.2740    
   3.75500       14.2738    
   3.75600       14.2736    
   3.75700       14.2735    
   3.75800       14.2733    
   3.75900       14.2731    
   3.76000       14.2730    
   3.76100       14.2728    
   3.76200       14.2727    
   3.76300       14.2725    
   3.76400       14.2723    
   3.76500       14.2722    
   3.76600       14.2720    
   3.76700       14.2718    
   3.76800       14.2717    
   3.76900       14.2715    
   3.77000       14.2714    
   3.77100       14.2712    
   3.77200       14.2710    
   3.77300       14.2709    
   3.77400       14.2707    
   3.77500       14.2705    
   3.77600       14.2704    
   3.77700       14.2702    
   3.77800       14.2701    
   3.77900       14.2699    
   3.78000       14.2697    
   3.78100       14.2696    
   3.78200       14.2694    
   3.78300       14.2693    
   3.78400       14.2691    
   3.78500       14.2689    
   3.78600       14.2688    
   3.78700       14.2686    
   3.78800       14.2685    
   3.78900       14.2683    
   3.79000       14.2681    
   3.79100       14.2680    
   3.79200       14.2678    
   3.79300       14.2677    
   3.79400       14.2675    
   3.79500       14.2674    
   3.79600       14.2672    
   3.79700       14.2670    
   3.79800       14.2669    
   3.79900       14.2667    
   3.80000       14.2666    
   3.80100       14.2664    
   3.80200       14.2663    
   3.80300       14.2661    
   3.80400       14.2659    
   3.80500       14.2658    
   3.80600       14.2656    
   3.80700       14.2655    
   3.80800       14.2653    
   3.80900       14.2652    
   3.81000       14.2650    
   3.81100       14.2649    
   3.81200       14.2647    
   3.81300       14.2645    
   3.81400       14.2644    
   3.81500       14.2642    
   3.81600       14.2641    
   3.81700       14.2639    
   3.81800       14.2638    
   3.81900       14.2636    
   3.82000       14.2635    
   3.82100       14.2633    
   3.82200       14.2632    
   3.82300       14.2630    
   3.82400       14.2628    
   3.82500       14.2627    
   3.82600       14.2625    
   3.82700       14.2624    
   3.82800       14.2622    
   3.82900       14.2621    
   3.83000       14.2619    
   3.83100       14.2618    
   3.83200       14.2616    
   3.83300       14.2615    
   3.83400       14.2613    
   3.83500       14.2612    
   3.83600       14.2610    
   3.83700       14.2609    
   3.83800       14.2607    
   3.83900       14.2606    
   3.84000       14.2604    
   3.84100       14.2603    
   3.84200       14.2601    
   3.84300       14.2600    
   3.84400       14.2598    
   3.84500       14.2597    
   3.84600       14.2595    
   3.84700       14.2594    
   3.84800       14.2592    
   3.84900       14.2591    
   3.85000       14.2589    
   3.85100       14.2588    
   3.85200       14.2586    
   3.85300       14.2585    
   3.85400       14.2583    
   3.85500       14.2582    
   3.85600       14.2580    
   3.85700       14.2579    
   3.85800       14.2577    
   3.85900       14.2576    
   3.86000       14.2574    
   3.86100       14.2573    
   3.86200       14.2571    
   3.86300       14.2570    
   3.86400       14.2569    
   3.86500       14.2567    
   3.86600       14.2566    
   3.86700       14.2564    
   3.86800       14.2563    
   3.86900       14.2561    
   3.87000       14.2560    
   3.87100       14.2558    
   3.87200       14.2557    
   3.87300       14.2555    
   3.87400       14.2554    
   3.87500       14.2552    
   3.87600       14.2551    
   3.87700       14.2550    
   3.87800       14.2548    
   3.87900       14.2547    
   3.88000       14.2545    
   3.88100       14.2544    
   3.88200       14.2542    
   3.88300       14.2541    
   3.88400       14.2539    
   3.88500       14.2538    
   3.88600       14.2537    
   3.88700       14.2535    
   3.88800       14.2534    
   3.88900       14.2532    
   3.89000       14.2531    
   3.89100       14.2529    
   3.89200       14.2528    
   3.89300       14.2527    
   3.89400       14.2525    
   3.89500       14.2524    
   3.89600       14.2522    
   3.89700       14.2521    
   3.89800       14.2519    
   3.89900       14.2518    
   3.90000       14.2517    
   3.90100       14.2515    
   3.90200       14.2514    
   3.90300       14.2512    
   3.90400       14.2511    
   3.90500       14.2510    
   3.90600       14.2508    
   3.90700       14.2507    
   3.90800       14.2505    
   3.90900       14.2504    
   3.91000       14.2503    
   3.91100       14.2501    
   3.91200       14.2500    
   3.91300       14.2498    
   3.91400       14.2497    
   3.91500       14.2496    
   3.91600       14.2494    
   3.91700       14.2493    
   3.91800       14.2491    
   3.91900       14.2490    
   3.92000       14.2489    
   3.92100       14.2487    
   3.92200       14.2486    
   3.92300       14.2485    
   3.92400       14.2483    
   3.92500       14.2482    
   3.92600       14.2480    
   3.92700       14.2479    
   3.92800       14.2478    
   3.92900       14.2476    
   3.93000       14.2475    
   3.93100       14.2474    
   3.93200       14.2472    
   3.93300       14.2471    
   3.93400       14.2469    
   3.93500       14.2468    
   3.93600       14.2467    
   3.93700       14.2465    
   3.93800       14.2464    
   3.93900       14.2463    
   3.94000       14.2461    
   3.94100       14.2460    
   3.94200       14.2459    
   3.94300       14.2457    
   3.94400       14.2456    
   3.94500       14.2455    
   3.94600       14.2453    
   3.94700       14.2452    
   3.94800       14.2450    
   3.94900       14.2449    
   3.95000       14.2448    
   3.95100       14.2446    
   3.95200       14.2445    
   3.95300       14.2444    
   3.95400       14.2442    
   3.95500       14.2441    
   3.95600       14.2440    
   3.95700       14.2438    
   3.95800       14.2437    
   3.95900       14.2436    
   3.96000       14.2434    
   3.96100       14.2433    
   3.96200       14.2432    
   3.96300       14.2430    
   3.96400       14.2429    
   3.96500       14.2428    
   3.96600       14.2427    
   3.96700       14.2425    
   3.96800       14.2424    
   3.96900       14.2423    
   3.97000       14.2421    
   3.97100       14.2420    
   3.97200       14.2419    
   3.97300       14.2417    
   3.97400       14.2416    
   3.97500       14.2415    
   3.97600       14.2413    
   3.97700       14.2412    
   3.97800       14.2411    
   3.97900       14.2409    
   3.98000       14.2408    
   3.98100       14.2407    
   3.98200       14.2406    
   3.98300       14.2404    
   3.98400       14.2403    
   3.98500       14.2402    
   3.98600       14.2400    
   3.98700       14.2399    
   3.98800       14.2398    
   3.98900       14.2397    
   3.99000       14.2395    
   3.99100       14.2394    
   3.99200       14.2393    
   3.99300       14.2391    
   3.99400       14.2390    
   3.99500       14.2389    
   3.99600       14.2388    
   3.99700       14.2386    
   3.99800       14.2385    
   3.99900       14.2384    
   4.00000       14.2382    
   4.00100       14.2381    
   4.00200       14.2380    
   4.00300       14.2379    
   4.00400       14.2377    
   4.00500       14.2376    
   4.00600       14.2375    
   4.00700       14.2374    
   4.00800       14.2372    
   4.00900       14.2371    
   4.01000       14.2370    
   4.01100       14.2369    
   4.01200       14.2367    
   4.01300       14.2366    
   4.01400       14.2365    
   4.01500       14.2363    
   4.01600       14.2362    
   4.01700       14.2361    
   4.01800       14.2360    
   4.01900       14.2358    
   4.02000       14.2357    
   4.02100       14.2356    
   4.02200       14.2355    
   4.02300       14.2354    
   4.02400       14.2352    
   4.02500       14.2351    
   4.02600       14.2350    
   4.02700       14.2349    
   4.02800       14.2347    
   4.02900       14.2346    
   4.03000       14.2345    
   4.03100       14.2344    
   4.03200       14.2342    
   4.03300       14.2341    
   4.03400       14.2340    
   4.03500       14.2339    
   4.03600       14.2337    
   4.03700       14.2336    
   4.03800       14.2335    
   4.03900       14.2334    
   4.04000       14.2333    
   4.04100       14.2331    
   4.04200       14.2330    
   4.04300       14.2329    
   4.04400       14.2328    
   4.04500       14.2326    
   4.04600       14.2325    
   4.04700       14.2324    
   4.04800       14.2323    
   4.04900       14.2322    
   4.05000       14.2320    
   4.05100       14.2319    
   4.05200       14.2318    
   4.05300       14.2317    
   4.05400       14.2316    
   4.05500       14.2314    
   4.05600       14.2313    
   4.05700       14.2312    
   4.05800       14.2311    
   4.05900       14.2310    
   4.06000       14.2308    
   4.06100       14.2307    
   4.06200       14.2306    
   4.06300       14.2305    
   4.06400       14.2304    
   4.06500       14.2302    
   4.06600       14.2301    
   4.06700       14.2300    
   4.06800       14.2299    
   4.06900       14.2298    
   4.07000       14.2296    
   4.07100       14.2295    
   4.07200       14.2294    
   4.07300       14.2293    
   4.07400       14.2292    
   4.07500       14.2291    
   4.07600       14.2289    
   4.07700       14.2288    
   4.07800       14.2287    
   4.07900       14.2286    
   4.08000       14.2285    
   4.08100       14.2284    
   4.08200       14.2282    
   4.08300       14.2281    
   4.08400       14.2280    
   4.08500       14.2279    
   4.08600       14.2278    
   4.08700       14.2277    
   4.08800       14.2275    
   4.08900       14.2274    
   4.09000       14.2273    
   4.09100       14.2272    
   4.09200       14.2271    
   4.09300       14.2270    
   4.09400       14.2268    
   4.09500       14.2267    
   4.09600       14.2266    
   4.09700       14.2265    
   4.09800       14.2264    
   4.09900       14.2263    
   4.10000       14.2262    
   4.10100       14.2260    
   4.10200       14.2259    
   4.10300       14.2258    
   4.10400       14.2257    
   4.10500       14.2256    
   4.10600       14.2255    
   4.10700       14.2254    
   4.10800       14.2252    
   4.10900       14.2251    
   4.11000       14.2250    
   4.11100       14.2249    
   4.11200       14.2248    
   4.11300       14.2247    
   4.11400       14.2246    
   4.11500       14.2244    
   4.11600       14.2243    
   4.11700       14.2242    
   4.11800       14.2241    
   4.11900       14.2240    
   4.12000       14.2239    
   4.12100       14.2238    
   4.12200       14.2237    
   4.12300       14.2235    
   4.12400       14.2234    
   4.12500       14.2233    
   4.12600       14.2232    
   4.12700       14.2231    
   4.12800       14.2230    
   4.12900       14.2229    
   4.13000       14.2228    
   4.13100       14.2227    
   4.13200       14.2225    
   4.13300       14.2224    
   4.13400       14.2223    
   4.13500       14.2222    
   4.13600       14.2221    
   4.13700       14.2220    
   4.13800       14.2219    
   4.13900       14.2218    
   4.14000       14.2217    
   4.14100       14.2215    
   4.14200       14.2214    
   4.14300       14.2213    
   4.14400       14.2212    
   4.14500       14.2211    
   4.14600       14.2210    
   4.14700       14.2209    
   4.14800       14.2208    
   4.14900       14.2207    
   4.15000       14.2206    
   4.15100       14.2205    
   4.15200       14.2203    
   4.15300       14.2202    
   4.15400       14.2201    
   4.15500       14.2200    
   4.15600       14.2199    
   4.15700       14.2198    
   4.15800       14.2197    
   4.15900       14.2196    
   4.16000       14.2195    
   4.16100       14.2194    
   4.16200       14.2193    
   4.16300       14.2192    
   4.16400       14.2190    
   4.16500       14.2189    
   4.16600       14.2188    
   4.16700       14.2187    
   4.16800       14.2186    
   4.16900       14.2185    
   4.17000       14.2184    
   4.17100       14.2183    
   4.17200       14.2182    
   4.17300       14.2181    
   4.17400       14.2180    
   4.17500       14.2179    
   4.17600       14.2178    
   4.17700       14.2177    
   4.17800       14.2176    
   4.17900       14.2175    
   4.18000       14.2173    
   4.18100       14.2172    
   4.18200       14.2171    
   4.18300       14.2170    
   4.18400       14.2169    
   4.18500       14.2168    
   4.18600       14.2167    
   4.18700       14.2166    
   4.18800       14.2165    
   4.18900       14.2164    
   4.19000       14.2163    
   4.19100       14.2162    
   4.19200       14.2161    
   4.19300       14.2160    
   4.19400       14.2159    
   4.19500       14.2158    
   4.19600       14.2157    
   4.19700       14.2156    
   4.19800       14.2155    
   4.19900       14.2154    
   4.20000       14.2153    
   4.20100       14.2152    
   4.20200       14.2151    
   4.20300       14.2149    
   4.20400       14.2148    
   4.20500       14.2147    
   4.20600       14.2146    
   4.20700       14.2145    
   4.20800       14.2144    
   4.20900       14.2143    
   4.21000       14.2142    
   4.21100       14.2141    
   4.21200       14.2140    
   4.21300       14.2139    
   4.21400       14.2138    
   4.21500       14.2137    
   4.21600       14.2136    
   4.21700       14.2135    
   4.21800       14.2134    
   4.21900       14.2133    
   4.22000       14.2132    
   4.22100       14.2131    
   4.22200       14.2130    
   4.22300       14.2129    
   4.22400       14.2128    
   4.22500       14.2127    
   4.22600       14.2126    
   4.22700       14.2125    
   4.22800       14.2124    
   4.22900       14.2123    
   4.23000       14.2122    
   4.23100       14.2121    
   4.23200       14.2120    
   4.23300       14.2119    
   4.23400       14.2118    
   4.23500       14.2117    
   4.23600       14.2116    
   4.23700       14.2115    
   4.23800       14.2114    
   4.23900       14.2113    
   4.24000       14.2112    
   4.24100       14.2111    
   4.24200       14.2110    
   4.24300       14.2109    
   4.24400       14.2108    
   4.24500       14.2107    
   4.24600       14.2106    
   4.24700       14.2105    
   4.24800       14.2104    
   4.24900       14.2103    
   4.25000       14.2102    
   4.25100       14.2101    
   4.25200       14.2100    
   4.25300       14.2099    
   4.25400       14.2098    
   4.25500       14.2097    
   4.25600       14.2096    
   4.25700       14.2095    
   4.25800       14.2094    
   4.25900       14.2093    
   4.26000       14.2092    
   4.26100       14.2091    
   4.26200       14.2090    
   4.26300       14.2089    
   4.26400       14.2089    
   4.26500       14.2088    
   4.26600       14.2087    
   4.26700       14.2086    
   4.26800       14.2085    
   4.26900       14.2084    
   4.27000       14.2083    
   4.27100       14.2082    
   4.27200       14.2081    
   4.27300       14.2080    
   4.27400       14.2079    
   4.27500       14.2078    
   4.27600       14.2077    
   4.27700       14.2076    
   4.27800       14.2075    
   4.27900       14.2074    
   4.28000       14.2073    
   4.28100       14.2072    
   4.28200       14.2071    
   4.28300       14.2070    
   4.28400       14.2069    
   4.28500       14.2068    
   4.28600       14.2067    
   4.28700       14.2067    
   4.28800       14.2066    
   4.28900       14.2065    
   4.29000       14.2064    
   4.29100       14.2063    
   4.29200       14.2062    
   4.29300       14.2061    
   4.29400       14.2060    
   4.29500       14.2059    
   4.29600       14.2058    
   4.29700       14.2057    
   4.29800       14.2056    
   4.29900       14.2055    
   4.30000       14.2054    
   4.30100       14.2053    
   4.30200       14.2052    
   4.30300       14.2052    
   4.30400       14.2051    
   4.30500       14.2050    
   4.30600       14.2049    
   4.30700       14.2048    
   4.30800       14.2047    
   4.30900       14.2046    
   4.31000       14.2045    
   4.31100       14.2044    
   4.31200       14.2043    
   4.31300       14.2042    
   4.31400       14.2041    
   4.31500       14.2040    
   4.31600       14.2040    
   4.31700       14.2039    
   4.31800       14.2038    
   4.31900       14.2037    
   4.32000       14.2036    
   4.32100       14.2035    
   4.32200       14.2034    
   4.32300       14.2033    
   4.32400       14.2032    
   4.32500       14.2031    
   4.32600       14.2030    
   4.32700       14.2029    
   4.32800       14.2029    
   4.32900       14.2028    
   4.33000       14.2027    
   4.33100       14.2026    
   4.33200       14.2025    
   4.33300       14.2024    
   4.33400       14.2023    
   4.33500       14.2022    
   4.33600       14.2021    
   4.33700       14.2020    
   4.33800       14.2020    
   4.33900       14.2019    
   4.34000       14.2018    
   4.34100       14.2017    
   4.34200       14.2016    
   4.34300       14.2015    
   4.34400       14.2014    
   4.34500       14.2013    
   4.34600       14.2012    
   4.34700       14.2012    
   4.34800       14.2011    
   4.34900       14.2010    
   4.35000       14.2009    
   4.35100       14.2008    
   4.35200       14.2007    
   4.35300       14.2006    
   4.35400       14.2005    
   4.35500       14.2004    
   4.35600       14.2004    
   4.35700       14.2003    
   4.35800       14.2002    
   4.35900       14.2001    
   4.36000       14.2000    
   4.36100       14.1999    
   4.36200       14.1998    
   4.36300       14.1997    
   4.36400       14.1997    
   4.36500       14.1996    
   4.36600       14.1995    
   4.36700       14.1994    
   4.36800       14.1993    
   4.36900       14.1992    
   4.37000       14.1991    
   4.37100       14.1990    
   4.37200       14.1990    
   4.37300       14.1989    
   4.37400       14.1988    
   4.37500       14.1987    
   4.37600       14.1986    
   4.37700       14.1985    
   4.37800       14.1984    
   4.37900       14.1984    
   4.38000       14.1983    
   4.38100       14.1982    
   4.38200       14.1981    
   4.38300       14.1980    
   4.38400       14.1979    
   4.38500       14.1978    
   4.38600       14.1978    
   4.38700       14.1977    
   4.38800       14.1976    
   4.38900       14.1975    
   4.39000       14.1974    
   4.39100       14.1973    
   4.39200       14.1972    
   4.39300       14.1972    
   4.39400       14.1971    
   4.39500       14.1970    
   4.39600       14.1969    
   4.39700       14.1968    
   4.39800       14.1967    
   4.39900       14.1967    
   4.40000       14.1966    
   4.40100       14.1965    
   4.40200       14.1964    
   4.40300       14.1963    
   4.40400       14.1962    
   4.40500       14.1961    
   4.40600       14.1961    
   4.40700       14.1960    
   4.40800       14.1959    
   4.40900       14.1958    
   4.41000       14.1957    
   4.41100       14.1956    
   4.41200       14.1956    
   4.41300       14.1955    
   4.41400       14.1954    
   4.41500       14.1953    
   4.41600       14.1952    
   4.41700       14.1951    
   4.41800       14.1951    
   4.41900       14.1950    
   4.42000       14.1949    
   4.42100       14.1948    
   4.42200       14.1947    
   4.42300       14.1947    
   4.42400       14.1946    
   4.42500       14.1945    
   4.42600       14.1944    
   4.42700       14.1943    
   4.42800       14.1942    
   4.42900       14.1942    
   4.43000       14.1941    
   4.43100       14.1940    
   4.43200       14.1939    
   4.43300       14.1938    
   4.43400       14.1938    
   4.43500       14.1937    
   4.43600       14.1936    
   4.43700       14.1935    
   4.43800       14.1934    
   4.43900       14.1933    
   4.44000       14.1933    
   4.44100       14.1932    
   4.44200       14.1931    
   4.44300       14.1930    
   4.44400       14.1929    
   4.44500       14.1929    
   4.44600       14.1928    
   4.44700       14.1927    
   4.44800       14.1926    
   4.44900       14.1925    
   4.45000       14.1925    
   4.45100       14.1924    
   4.45200       14.1923    
   4.45300       14.1922    
   4.45400       14.1921    
   4.45500       14.1921    
   4.45600       14.1920    
   4.45700       14.1919    
   4.45800       14.1918    
   4.45900       14.1917    
   4.46000       14.1917    
   4.46100       14.1916    
   4.46200       14.1915    
   4.46300       14.1914    
   4.46400       14.1914    
   4.46500       14.1913    
   4.46600       14.1912    
   4.46700       14.1911    
   4.46800       14.1910    
   4.46900       14.1910    
   4.47000       14.1909    
   4.47100       14.1908    
   4.47200       14.1907    
   4.47300       14.1906    
   4.47400       14.1906    
   4.47500       14.1905    
   4.47600       14.1904    
   4.47700       14.1903    
   4.47800       14.1903    
   4.47900       14.1902    
   4.48000       14.1901    
   4.48100       14.1900    
   4.48200       14.1899    
   4.48300       14.1899    
   4.48400       14.1898    
   4.48500       14.1897    
   4.48600       14.1896    
   4.48700       14.1896    
   4.48800       14.1895    
   4.48900       14.1894    
   4.49000       14.1893    
   4.49100       14.1893    
   4.49200       14.1892    
   4.49300       14.1891    
   4.49400       14.1890    
   4.49500       14.1889    
   4.49600       14.1889    
   4.49700       14.1888    
   4.49800       14.1887    
   4.49900       14.1886    
   4.50000       14.1886    
   4.50100       14.1885    
   4.50200       14.1884    
   4.50300       14.1883    
   4.50400       14.1883    
   4.50500       14.1882    
   4.50600       14.1881    
   4.50700       14.1880    
   4.50800       14.1880    
   4.50900       14.1879    
   4.51000       14.1878    
   4.51100       14.1877    
   4.51200       14.1877    
   4.51300       14.1876    
   4.51400       14.1875    
   4.51500       14.1874    
   4.51600       14.1874    
   4.51700       14.1873    
   4.51800       14.1872    
   4.51900       14.1871    
   4.52000       14.1871    
   4.52100       14.1870    
   4.52200       14.1869    
   4.52300       14.1868    
   4.52400       14.1868    
   4.52500       14.1867    
   4.52600       14.1866    
   4.52700       14.1865    
   4.52800       14.1865    
   4.52900       14.1864    
   4.53000       14.1863    
   4.53100       14.1862    
   4.53200       14.1862    
   4.53300       14.1861    
   4.53400       14.1860    
   4.53500       14.1860    
   4.53600       14.1859    
   4.53700       14.1858    
   4.53800       14.1857    
   4.53900       14.1857    
   4.54000       14.1856    
   4.54100       14.1855    
   4.54200       14.1854    
   4.54300       14.1854    
   4.54400       14.1853    
   4.54500       14.1852    
   4.54600       14.1851    
   4.54700       14.1851    
   4.54800       14.1850    
   4.54900       14.1849    
   4.55000       14.1849    
   4.55100       14.1848    
   4.55200       14.1847    
   4.55300       14.1846    
   4.55400       14.1846    
   4.55500       14.1845    
   4.55600       14.1844    
   4.55700       14.1844    
   4.55800       14.1843    
   4.55900       14.1842    
   4.56000       14.1841    
   4.56100       14.1841    
   4.56200       14.1840    
   4.56300       14.1839    
   4.56400       14.1839    
   4.56500       14.1838    
   4.56600       14.1837    
   4.56700       14.1836    
   4.56800       14.1836    
   4.56900       14.1835    
   4.57000       14.1834    
   4.57100       14.1834    
   4.57200       14.1833    
   4.57300       14.1832    
   4.57400       14.1831    
   4.57500       14.1831    
   4.57600       14.1830    
   4.57700       14.1829    
   4.57800       14.1829    
   4.57900       14.1828    
   4.58000       14.1827    
   4.58100       14.1827    
   4.58200       14.1826    
   4.58300       14.1825    
   4.58400       14.1824    
   4.58500       14.1824    
   4.58600       14.1823    
   4.58700       14.1822    
   4.58800       14.1822    
   4.58900       14.1821    
   4.59000       14.1820    
   4.59100       14.1820    
   4.59200       14.1819    
   4.59300       14.1818    
   4.59400       14.1817    
   4.59500       14.1817    
   4.59600       14.1816    
   4.59700       14.1815    
   4.59800       14.1815    
   4.59900       14.1814    
   4.60000       14.1813    
   4.60100       14.1813    
   4.60200       14.1812    
   4.60300       14.1811    
   4.60400       14.1811    
   4.60500       14.1810    
   4.60600       14.1809    
   4.60700       14.1809    
   4.60800       14.1808    
   4.60900       14.1807    
   4.61000       14.1807    
   4.61100       14.1806    
   4.61200       14.1805    
   4.61300       14.1804    
   4.61400       14.1804    
   4.61500       14.1803    
   4.61600       14.1802    
   4.61700       14.1802    
   4.61800       14.1801    
   4.61900       14.1800    
   4.62000       14.1800    
   4.62100       14.1799    
   4.62200       14.1798    
   4.62300       14.1798    
   4.62400       14.1797    
   4.62500       14.1796    
   4.62600       14.1796    
   4.62700       14.1795    
   4.62800       14.1794    
   4.62900       14.1794    
   4.63000       14.1793    
   4.63100       14.1792    
   4.63200       14.1792    
   4.63300       14.1791    
   4.63400       14.1790    
   4.63500       14.1790    
   4.63600       14.1789    
   4.63700       14.1788    
   4.63800       14.1788    
   4.63900       14.1787    
   4.64000       14.1786    
   4.64100       14.1786    
   4.64200       14.1785    
   4.64300       14.1784    
   4.64400       14.1784    
   4.64500       14.1783    
   4.64600       14.1782    
   4.64700       14.1782    
   4.64800       14.1781    
   4.64900       14.1780    
   4.65000       14.1780    
   4.65100       14.1779    
   4.65200       14.1779    
   4.65300       14.1778    
   4.65400       14.1777    
   4.65500       14.1777    
   4.65600       14.1776    
   4.65700       14.1775    
   4.65800       14.1775    
   4.65900       14.1774    
   4.66000       14.1773    
   4.66100       14.1773    
   4.66200       14.1772    
   4.66300       14.1771    
   4.66400       14.1771    
   4.66500       14.1770    
   4.66600       14.1769    
   4.66700       14.1769    
   4.66800       14.1768    
   4.66900       14.1768    
   4.67000       14.1767    
   4.67100       14.1766    
   4.67200       14.1766    
   4.67300       14.1765    
   4.67400       14.1764    
   4.67500       14.1764    
   4.67600       14.1763    
   4.67700       14.1762    
   4.67800       14.1762    
   4.67900       14.1761    
   4.68000       14.1761    
   4.68100       14.1760    
   4.68200       14.1759    
   4.68300       14.1759    
   4.68400       14.1758    
   4.68500       14.1757    
   4.68600       14.1757    
   4.68700       14.1756    
   4.68800       14.1755    
   4.68900       14.1755    
   4.69000       14.1754    
   4.69100       14.1754    
   4.69200       14.1753    
   4.69300       14.1752    
   4.69400       14.1752    
   4.69500       14.1751    
   4.69600       14.1750    
   4.69700       14.1750    
   4.69800       14.1749    
   4.69900       14.1749    
   4.70000       14.1748    
   4.70100       14.1747    
   4.70200       14.1747    
   4.70300       14.1746    
   4.70400       14.1745    
   4.70500       14.1745    
   4.70600       14.1744    
   4.70700       14.1744    
   4.70800       14.1743    
   4.70900       14.1742    
   4.71000       14.1742    
   4.71100       14.1741    
   4.71200       14.1741    
   4.71300       14.1740    
   4.71400       14.1739    
   4.71500       14.1739    
   4.71600       14.1738    
   4.71700       14.1737    
   4.71800       14.1737    
   4.71900       14.1736    
   4.72000       14.1736    
   4.72100       14.1735    
   4.72200       14.1734    
   4.72300       14.1734    
   4.72400       14.1733    
   4.72500       14.1733    
   4.72600       14.1732    
   4.72700       14.1731    
   4.72800       14.1731    
   4.72900       14.1730    
   4.73000       14.1730    
   4.73100       14.1729    
   4.73200       14.1728    
   4.73300       14.1728    
   4.73400       14.1727    
   4.73500       14.1727    
   4.73600       14.1726    
   4.73700       14.1725    
   4.73800       14.1725    
   4.73900       14.1724    
   4.74000       14.1724    
   4.74100       14.1723    
   4.74200       14.1722    
   4.74300       14.1722    
   4.74400       14.1721    
   4.74500       14.1721    
   4.74600       14.1720    
   4.74700       14.1719    
   4.74800       14.1719    
   4.74900       14.1718    
   4.75000       14.1718    
   4.75100       14.1717    
   4.75200       14.1716    
   4.75300       14.1716    
   4.75400       14.1715    
   4.75500       14.1715    
   4.75600       14.1714    
   4.75700       14.1714    
   4.75800       14.1713    
   4.75900       14.1712    
   4.76000       14.1712    
   4.76100       14.1711    
   4.76200       14.1711    
   4.76300       14.1710    
   4.76400       14.1709    
   4.76500       14.1709    
   4.76600       14.1708    
   4.76700       14.1708    
   4.76800       14.1707    
   4.76900       14.1707    
   4.77000       14.1706    
   4.77100       14.1705    
   4.77200       14.1705    
   4.77300       14.1704    
   4.77400       14.1704    
   4.77500       14.1703    
   4.77600       14.1702    
   4.77700       14.1702    
   4.77800       14.1701    
   4.77900       14.1701    
   4.78000       14.1700    
   4.78100       14.1700    
   4.78200       14.1699    
   4.78300       14.1698    
   4.78400       14.1698    
   4.78500       14.1697    
   4.78600       14.1697    
   4.78700       14.1696    
   4.78800       14.1696    
   4.78900       14.1695    
   4.79000       14.1694    
   4.79100       14.1694    
   4.79200       14.1693    
   4.79300       14.1693    
   4.79400       14.1692    
   4.79500       14.1692    
   4.79600       14.1691    
   4.79700       14.1690    
   4.79800       14.1690    
   4.79900       14.1689    
   4.80000       14.1689    
   4.80100       14.1688    
   4.80200       14.1688    
   4.80300       14.1687    
   4.80400       14.1687    
   4.80500       14.1686    
   4.80600       14.1685    
   4.80700       14.1685    
   4.80800       14.1684    
   4.80900       14.1684    
   4.81000       14.1683    
   4.81100       14.1683    
   4.81200       14.1682    
   4.81300       14.1682    
   4.81400       14.1681    
   4.81500       14.1680    
   4.81600       14.1680    
   4.81700       14.1679    
   4.81800       14.1679    
   4.81900       14.1678    
   4.82000       14.1678    
   4.82100       14.1677    
   4.82200       14.1677    
   4.82300       14.1676    
   4.82400       14.1675    
   4.82500       14.1675    
   4.82600       14.1674    
   4.82700       14.1674    
   4.82800       14.1673    
   4.82900       14.1673    
   4.83000       14.1672    
   4.83100       14.1672    
   4.83200       14.1671    
   4.83300       14.1671    
   4.83400       14.1670    
   4.83500       14.1669    
   4.83600       14.1669    
   4.83700       14.1668    
   4.83800       14.1668    
   4.83900       14.1667    
   4.84000       14.1667    
   4.84100       14.1666    
   4.84200       14.1666    
   4.84300       14.1665    
   4.84400       14.1665    
   4.84500       14.1664    
   4.84600       14.1663    
   4.84700       14.1663    
   4.84800       14.1662    
   4.84900       14.1662    
   4.85000       14.1661    
   4.85100       14.1661    
   4.85200       14.1660    
   4.85300       14.1660    
   4.85400       14.1659    
   4.85500       14.1659    
   4.85600       14.1658    
   4.85700       14.1658    
   4.85800       14.1657    
   4.85900       14.1657    
   4.86000       14.1656    
   4.86100       14.1655    
   4.86200       14.1655    
   4.86300       14.1654    
   4.86400       14.1654    
   4.86500       14.1653    
   4.86600       14.1653    
   4.86700       14.1652    
   4.86800       14.1652    
   4.86900       14.1651    
   4.87000       14.1651    
   4.87100       14.1650    
   4.87200       14.1650    
   4.87300       14.1649    
   4.87400       14.1649    
   4.87500       14.1648    
   4.87600       14.1648    
   4.87700       14.1647    
   4.87800       14.1647    
   4.87900       14.1646    
   4.88000       14.1646    
   4.88100       14.1645    
   4.88200       14.1644    
   4.88300       14.1644    
   4.88400       14.1643    
   4.88500       14.1643    
   4.88600       14.1642    
   4.88700       14.1642    
   4.88800       14.1641    
   4.88900       14.1641    
   4.89000       14.1640    
   4.89100       14.1640    
   4.89200       14.1639    
   4.89300       14.1639    
   4.89400       14.1638    
   4.89500       14.1638    
   4.89600       14.1637    
   4.89700       14.1637    
   4.89800       14.1636    
   4.89900       14.1636    
   4.90000       14.1635    
   4.90100       14.1635    
   4.90200       14.1634    
   4.90300       14.1634    
   4.90400       14.1633    
   4.90500       14.1633    
   4.90600       14.1632    
   4.90700       14.1632    
   4.90800       14.1631    
   4.90900       14.1631    
   4.91000       14.1630    
   4.91100       14.1630    
   4.91200       14.1629    
   4.91300       14.1629    
   4.91400       14.1628    
   4.91500       14.1628    
   4.91600       14.1627    
   4.91700       14.1627    
   4.91800       14.1626    
   4.91900       14.1626    
   4.92000       14.1625    
   4.92100       14.1625    
   4.92200       14.1624    
   4.92300       14.1624    
   4.92400       14.1623    
   4.92500       14.1623    
   4.92600       14.1622    
   4.92700       14.1622    
   4.92800       14.1621    
   4.92900       14.1621    
   4.93000       14.1620    
   4.93100       14.1620    
   4.93200       14.1619    
   4.93300       14.1619    
   4.93400       14.1618    
   4.93500       14.1618    
   4.93600       14.1617    
   4.93700       14.1617    
   4.93800       14.1616    
   4.93900       14.1616    
   4.94000       14.1615    
   4.94100       14.1615    
   4.94200       14.1614    
   4.94300       14.1614    
   4.94400       14.1613    
   4.94500       14.1613    
   4.94600       14.1612    
   4.94700       14.1612    
   4.94800       14.1611    
   4.94900       14.1611    
   4.95000       14.1610    
   4.95100       14.1610    
   4.95200       14.1609    
   4.95300       14.1609    
   4.95400       14.1608    
   4.95500       14.1608    
   4.95600       14.1607    
   4.95700       14.1607    
   4.95800       14.1606    
   4.95900       14.1606    
   4.96000       14.1605    
   4.96100       14.1605    
   4.96200       14.1605    
   4.96300       14.1604    
   4.96400       14.1604    
   4.96500       14.1603    
   4.96600       14.1603    
   4.96700       14.1602    
   4.96800       14.1602    
   4.96900       14.1601    
   4.97000       14.1601    
   4.97100       14.1600    
   4.97200       14.1600    
   4.97300       14.1599    
   4.97400       14.1599    
   4.97500       14.1598    
   4.97600       14.1598    
   4.97700       14.1597    
   4.97800       14.1597    
   4.97900       14.1596    
   4.98000       14.1596    
   4.98100       14.1595    
   4.98200       14.1595    
   4.98300       14.1595    
   4.98400       14.1594    
   4.98500       14.1594    
   4.98600       14.1593    
   4.98700       14.1593    
   4.98800       14.1592    
   4.98900       14.1592    
   4.99000       14.1591    
   4.99100       14.1591    
   4.99200       14.1590    
   4.99300       14.1590    
   4.99400       14.1589    
   4.99500       14.1589    
   4.99600       14.1588    
   4.99700       14.1588    
   4.99800       14.1588    
   4.99900       14.1587    
   5.00000       14.1587    
   5.00100       14.1586    
   5.00200       14.1586    
   5.00300       14.1585    
   5.00400       14.1585    
   5.00500       14.1584    
   5.00600       14.1584    
   5.00700       14.1583    
   5.00800       14.1583    
   5.00900       14.1582    
   5.01000       14.1582    
   5.01100       14.1582    
   5.01200       14.1581    
   5.01300       14.1581    
   5.01400       14.1580    
   5.01500       14.1580    
   5.01600       14.1579    
   5.01700       14.1579    
   5.01800       14.1578    
   5.01900       14.1578    
   5.02000       14.1577    
   5.02100       14.1577    
   5.02200       14.1577    
   5.02300       14.1576    
   5.02400       14.1576    
   5.02500       14.1575    
   5.02600       14.1575    
   5.02700       14.1574    
   5.02800       14.1574    
   5.02900       14.1573    
   5.03000       14.1573    
   5.03100       14.1572    
   5.03200       14.1572    
   5.03300       14.1572    
   5.03400       14.1571    
   5.03500       14.1571    
   5.03600       14.1570    
   5.03700       14.1570    
   5.03800       14.1569    
   5.03900       14.1569    
   5.04000       14.1568    
   5.04100       14.1568    
   5.04200       14.1568    
   5.04300       14.1567    
   5.04400       14.1567    
   5.04500       14.1566    
   5.04600       14.1566    
   5.04700       14.1565    
   5.04800       14.1565    
   5.04900       14.1564    
   5.05000       14.1564    
   5.05100       14.1564    
   5.05200       14.1563    
   5.05300       14.1563    
   5.05400       14.1562    
   5.05500       14.1562    
   5.05600       14.1561    
   5.05700       14.1561    
   5.05800       14.1560    
   5.05900       14.1560    
   5.06000       14.1560    
   5.06100       14.1559    
   5.06200       14.1559    
   5.06300       14.1558    
   5.06400       14.1558    
   5.06500       14.1557    
   5.06600       14.1557    
   5.06700       14.1557    
   5.06800       14.1556    
   5.06900       14.1556    
   5.07000       14.1555    
   5.07100       14.1555    
   5.07200       14.1554    
   5.07300       14.1554    
   5.07400       14.1554    
   5.07500       14.1553    
   5.07600       14.1553    
   5.07700       14.1552    
   5.07800       14.1552    
   5.07900       14.1551    
   5.08000       14.1551    
   5.08100       14.1551    
   5.08200       14.1550    
   5.08300       14.1550    
   5.08400       14.1549    
   5.08500       14.1549    
   5.08600       14.1548    
   5.08700       14.1548    
   5.08800       14.1548    
   5.08900       14.1547    
   5.09000       14.1547    
   5.09100       14.1546    
   5.09200       14.1546    
   5.09300       14.1545    
   5.09400       14.1545    
   5.09500       14.1545    
   5.09600       14.1544    
   5.09700       14.1544    
   5.09800       14.1543    
   5.09900       14.1543    
   5.10000       14.1542    
   5.10100       14.1542    
   5.10200       14.1542    
   5.10300       14.1541    
   5.10400       14.1541    
   5.10500       14.1540    
   5.10600       14.1540    
   5.10700       14.1540    
   5.10800       14.1539    
   5.10900       14.1539    
   5.11000       14.1538    
   5.11100       14.1538    
   5.11200       14.1537    
   5.11300       14.1537    
   5.11400       14.1537    
   5.11500       14.1536    
   5.11600       14.1536    
   5.11700       14.1535    
   5.11800       14.1535    
   5.11900       14.1535    
   5.12000       14.1534    
   5.12100       14.1534    
   5.12200       14.1533    
   5.12300       14.1533    
   5.12400       14.1532    
   5.12500       14.1532    
   5.12600       14.1532    
   5.12700       14.1531    
   5.12800       14.1531    
   5.12900       14.1530    
   5.13000       14.1530    
   5.13100       14.1530    
   5.13200       14.1529    
   5.13300       14.1529    
   5.13400       14.1528    
   5.13500       14.1528    
   5.13600       14.1528    
   5.13700       14.1527    
   5.13800       14.1527    
   5.13900       14.1526    
   5.14000       14.1526    
   5.14100       14.1526    
   5.14200       14.1525    
   5.14300       14.1525    
   5.14400       14.1524    
   5.14500       14.1524    
   5.14600       14.1524    
   5.14700       14.1523    
   5.14800       14.1523    
   5.14900       14.1522    
   5.15000       14.1522    
   5.15100       14.1522    
   5.15200       14.1521    
   5.15300       14.1521    
   5.15400       14.1520    
   5.15500       14.1520    
   5.15600       14.1520    
   5.15700       14.1519    
   5.15800       14.1519    
   5.15900       14.1518    
   5.16000       14.1518    
   5.16100       14.1518    
   5.16200       14.1517    
   5.16300       14.1517    
   5.16400       14.1516    
   5.16500       14.1516    
   5.16600       14.1516    
   5.16700       14.1515    
   5.16800       14.1515    
   5.16900       14.1514    
   5.17000       14.1514    
   5.17100       14.1514    
   5.17200       14.1513    
   5.17300       14.1513    
   5.17400       14.1512    
   5.17500       14.1512    
   5.17600       14.1512    
   5.17700       14.1511    
   5.17800       14.1511    
   5.17900       14.1510    
   5.18000       14.1510    
   5.18100       14.1510    
   5.18200       14.1509    
   5.18300       14.1509    
   5.18400       14.1509    
   5.18500       14.1508    
   5.18600       14.1508    
   5.18700       14.1507    
   5.18800       14.1507    
   5.18900       14.1507    
   5.19000       14.1506    
   5.19100       14.1506    
   5.19200       14.1505    
   5.19300       14.1505    
   5.19400       14.1505    
   5.19500       14.1504    
   5.19600       14.1504    
   5.19700       14.1504    
   5.19800       14.1503    
   5.19900       14.1503    
   5.20000       14.1502    
   5.20100       14.1502    
   5.20200       14.1502    
   5.20300       14.1501    
   5.20400       14.1501    
   5.20500       14.1500    
   5.20600       14.1500    
   5.20700       14.1500    
   5.20800       14.1499    
   5.20900       14.1499    
   5.21000       14.1499    
   5.21100       14.1498    
   5.21200       14.1498    
   5.21300       14.1497    
   5.21400       14.1497    
   5.21500       14.1497    
   5.21600       14.1496    
   5.21700       14.1496    
   5.21800       14.1496    
   5.21900       14.1495    
   5.22000       14.1495    
   5.22100       14.1494    
   5.22200       14.1494    
   5.22300       14.1494    
   5.22400       14.1493    
   5.22500       14.1493    
   5.22600       14.1493    
   5.22700       14.1492    
   5.22800       14.1492    
   5.22900       14.1491    
   5.23000       14.1491    
   5.23100       14.1491    
   5.23200       14.1490    
   5.23300       14.1490    
   5.23400       14.1490    
   5.23500       14.1489    
   5.23600       14.1489    
   5.23700       14.1488    
   5.23800       14.1488    
   5.23900       14.1488    
   5.24000       14.1487    
   5.24100       14.1487    
   5.24200       14.1487    
   5.24300       14.1486    
   5.24400       14.1486    
   5.24500       14.1486    
   5.24600       14.1485    
   5.24700       14.1485    
   5.24800       14.1484    
   5.24900       14.1484    
   5.25000       14.1484    
   5.25100       14.1483    
   5.25200       14.1483    
   5.25300       14.1483    
   5.25400       14.1482    
   5.25500       14.1482    
   5.25600       14.1481    
   5.25700       14.1481    
   5.25800       14.1481    
   5.25900       14.1480    
   5.26000       14.1480    
   5.26100       14.1480    
   5.26200       14.1479    
   5.26300       14.1479    
   5.26400       14.1479    
   5.26500       14.1478    
   5.26600       14.1478    
   5.26700       14.1478    
   5.26800       14.1477    
   5.26900       14.1477    
   5.27000       14.1476    
   5.27100       14.1476    
   5.27200       14.1476    
   5.27300       14.1475    
   5.27400       14.1475    
   5.27500       14.1475    
   5.27600       14.1474    
   5.27700       14.1474    
   5.27800       14.1474    
   5.27900       14.1473    
   5.28000       14.1473    
   5.28100       14.1473    
   5.28200       14.1472    
   5.28300       14.1472    
   5.28400       14.1471    
   5.28500       14.1471    
   5.28600       14.1471    
   5.28700       14.1470    
   5.28800       14.1470    
   5.28900       14.1470    
   5.29000       14.1469    
   5.29100       14.1469    
   5.29200       14.1469    
   5.29300       14.1468    
   5.29400       14.1468    
   5.29500       14.1468    
   5.29600       14.1467    
   5.29700       14.1467    
   5.29800       14.1467    
   5.29900       14.1466    
   5.30000       14.1466    
   5.30100       14.1466    
   5.30200       14.1465    
   5.30300       14.1465    
   5.30400       14.1464    
   5.30500       14.1464    
   5.30600       14.1464    
   5.30700       14.1463    
   5.30800       14.1463    
   5.30900       14.1463    
   5.31000       14.1462    
   5.31100       14.1462    
   5.31200       14.1462    
   5.31300       14.1461    
   5.31400       14.1461    
   5.31500       14.1461    
   5.31600       14.1460    
   5.31700       14.1460    
   5.31800       14.1460    
   5.31900       14.1459    
   5.32000       14.1459    
   5.32100       14.1459    
   5.32200       14.1458    
   5.32300       14.1458    
   5.32400       14.1458    
   5.32500       14.1457    
   5.32600       14.1457    
   5.32700       14.1457    
   5.32800       14.1456    
   5.32900       14.1456    
   5.33000       14.1456    
   5.33100       14.1455    
   5.33200       14.1455    
   5.33300       14.1455    
   5.33400       14.1454    
   5.33500       14.1454    
   5.33600       14.1454    
   5.33700       14.1453    
   5.33800       14.1453    
   5.33900       14.1453    
   5.34000       14.1452    
   5.34100       14.1452    
   5.34200       14.1452    
   5.34300       14.1451    
   5.34400       14.1451    
   5.34500       14.1451    
   5.34600       14.1450    
   5.34700       14.1450    
   5.34800       14.1450    
   5.34900       14.1449    
   5.35000       14.1449    
   5.35100       14.1449    
   5.35200       14.1448    
   5.35300       14.1448    
   5.35400       14.1448    
   5.35500       14.1447    
   5.35600       14.1447    
   5.35700       14.1447    
   5.35800       14.1446    
   5.35900       14.1446    
   5.36000       14.1446    
   5.36100       14.1445    
   5.36200       14.1445    
   5.36300       14.1445    
   5.36400       14.1444    
   5.36500       14.1444    
   5.36600       14.1444    
   5.36700       14.1443    
   5.36800       14.1443    
   5.36900       14.1443    
   5.37000       14.1442    
   5.37100       14.1442    
   5.37200       14.1442    
   5.37300       14.1441    
   5.37400       14.1441    
   5.37500       14.1441    
   5.37600       14.1440    
   5.37700       14.1440    
   5.37800       14.1440    
   5.37900       14.1439    
   5.38000       14.1439    
   5.38100       14.1439    
   5.38200       14.1438    
   5.38300       14.1438    
   5.38400       14.1438    
   5.38500       14.1437    
   5.38600       14.1437    
   5.38700       14.1437    
   5.38800       14.1436    
   5.38900       14.1436    
   5.39000       14.1436    
   5.39100       14.1435    
   5.39200       14.1435    
   5.39300       14.1435    
   5.39400       14.1434    
   5.39500       14.1434    
   5.39600       14.1434    
   5.39700       14.1434    
   5.39800       14.1433    
   5.39900       14.1433    
   5.40000       14.1433    
   5.40100       14.1432    
   5.40200       14.1432    
   5.40300       14.1432    
   5.40400       14.1431    
   5.40500       14.1431    
   5.40600       14.1431    
   5.40700       14.1430    
   5.40800       14.1430    
   5.40900       14.1430    
   5.41000       14.1429    
   5.41100       14.1429    
   5.41200       14.1429    
   5.41300       14.1428    
   5.41400       14.1428    
   5.41500       14.1428    
   5.41600       14.1428    
   5.41700       14.1427    
   5.41800       14.1427    
   5.41900       14.1427    
   5.42000       14.1426    
   5.42100       14.1426    
   5.42200       14.1426    
   5.42300       14.1425    
   5.42400       14.1425    
   5.42500       14.1425    
   5.42600       14.1424    
   5.42700       14.1424    
   5.42800       14.1424    
   5.42900       14.1423    
   5.43000       14.1423    
   5.43100       14.1423    
   5.43200       14.1423    
   5.43300       14.1422    
   5.43400       14.1422    
   5.43500       14.1422    
   5.43600       14.1421    
   5.43700       14.1421    
   5.43800       14.1421    
   5.43900       14.1420    
   5.44000       14.1420    
   5.44100       14.1420    
   5.44200       14.1420    
   5.44300       14.1419    
   5.44400       14.1419    
   5.44500       14.1419    
   5.44600       14.1418    
   5.44700       14.1418    
   5.44800       14.1418    
   5.44900       14.1417    
   5.45000       14.1417    
   5.45100       14.1417    
   5.45200       14.1416    
   5.45300       14.1416    
   5.45400       14.1416    
   5.45500       14.1416    
   5.45600       14.1415    
   5.45700       14.1415    
   5.45800       14.1415    
   5.45900       14.1414    
   5.46000       14.1414    
   5.46100       14.1414    
   5.46200       14.1413    
   5.46300       14.1413    
   5.46400       14.1413    
   5.46500       14.1413    
   5.46600       14.1412    
   5.46700       14.1412    
   5.46800       14.1412    
   5.46900       14.1411    
   5.47000       14.1411    
   5.47100       14.1411    
   5.47200       14.1410    
   5.47300       14.1410    
   5.47400       14.1410    
   5.47500       14.1410    
   5.47600       14.1409    
   5.47700       14.1409    
   5.47800       14.1409    
   5.47900       14.1408    
   5.48000       14.1408    
   5.48100       14.1408    
   5.48200       14.1407    
   5.48300       14.1407    
   5.48400       14.1407    
   5.48500       14.1407    
   5.48600       14.1406    
   5.48700       14.1406    
   5.48800       14.1406    
   5.48900       14.1405    
   5.49000       14.1405    
   5.49100       14.1405    
   5.49200       14.1405    
   5.49300       14.1404    
   5.49400       14.1404    
   5.49500       14.1404    
   5.49600       14.1403    
   5.49700       14.1403    
   5.49800       14.1403    
   5.49900       14.1403    
   5.50000       14.1402    
   5.50100       14.1402    
   5.50200       14.1402    
   5.50300       14.1401    
   5.50400       14.1401    
   5.50500       14.1401    
   5.50600       14.1401    
   5.50700       14.1400    
   5.50800       14.1400    
   5.50900       14.1400    
   5.51000       14.1399    
   5.51100       14.1399    
   5.51200       14.1399    
   5.51300       14.1398    
   5.51400       14.1398    
   5.51500       14.1398    
   5.51600       14.1398    
   5.51700       14.1397    
   5.51800       14.1397    
   5.51900       14.1397    
   5.52000       14.1396    
   5.52100       14.1396    
   5.52200       14.1396    
   5.52300       14.1396    
   5.52400       14.1395    
   5.52500       14.1395    
   5.52600       14.1395    
   5.52700       14.1395    
   5.52800       14.1394    
   5.52900       14.1394    
   5.53000       14.1394    
   5.53100       14.1393    
   5.53200       14.1393    
   5.53300       14.1393    
   5.53400       14.1393    
   5.53500       14.1392    
   5.53600       14.1392    
   5.53700       14.1392    
   5.53800       14.1391    
   5.53900       14.1391    
   5.54000       14.1391    
   5.54100       14.1391    
   5.54200       14.1390    
   5.54300       14.1390    
   5.54400       14.1390    
   5.54500       14.1389    
   5.54600       14.1389    
   5.54700       14.1389    
   5.54800       14.1389    
   5.54900       14.1388    
   5.55000       14.1388    
   5.55100       14.1388    
   5.55200       14.1388    
   5.55300       14.1387    
   5.55400       14.1387    
   5.55500       14.1387    
   5.55600       14.1386    
   5.55700       14.1386    
   5.55800       14.1386    
   5.55900       14.1386    
   5.56000       14.1385    
   5.56100       14.1385    
   5.56200       14.1385    
   5.56300       14.1384    
   5.56400       14.1384    
   5.56500       14.1384    
   5.56600       14.1384    
   5.56700       14.1383    
   5.56800       14.1383    
   5.56900       14.1383    
   5.57000       14.1383    
   5.57100       14.1382    
   5.57200       14.1382    
   5.57300       14.1382    
   5.57400       14.1381    
   5.57500       14.1381    
   5.57600       14.1381    
   5.57700       14.1381    
   5.57800       14.1380    
   5.57900       14.1380    
   5.58000       14.1380    
   5.58100       14.1380    
   5.58200       14.1379    
   5.58300       14.1379    
   5.58400       14.1379    
   5.58500       14.1379    
   5.58600       14.1378    
   5.58700       14.1378    
   5.58800       14.1378    
   5.58900       14.1377    
   5.59000       14.1377    
   5.59100       14.1377    
   5.59200       14.1377    
   5.59300       14.1376    
   5.59400       14.1376    
   5.59500       14.1376    
   5.59600       14.1376    
   5.59700       14.1375    
   5.59800       14.1375    
   5.59900       14.1375    
   5.60000       14.1375    
   5.60100       14.1374    
   5.60200       14.1374    
   5.60300       14.1374    
   5.60400       14.1373    
   5.60500       14.1373    
   5.60600       14.1373    
   5.60700       14.1373    
   5.60800       14.1372    
   5.60900       14.1372    
   5.61000       14.1372    
   5.61100       14.1372    
   5.61200       14.1371    
   5.61300       14.1371    
   5.61400       14.1371    
   5.61500       14.1371    
   5.61600       14.1370    
   5.61700       14.1370    
   5.61800       14.1370    
   5.61900       14.1370    
   5.62000       14.1369    
   5.62100       14.1369    
   5.62200       14.1369    
   5.62300       14.1368    
   5.62400       14.1368    
   5.62500       14.1368    
   5.62600       14.1368    
   5.62700       14.1367    
   5.62800       14.1367    
   5.62900       14.1367    
   5.63000       14.1367    
   5.63100       14.1366    
   5.63200       14.1366    
   5.63300       14.1366    
   5.63400       14.1366    
   5.63500       14.1365    
   5.63600       14.1365    
   5.63700       14.1365    
   5.63800       14.1365    
   5.63900       14.1364    
   5.64000       14.1364    
   5.64100       14.1364    
   5.64200       14.1364    
   5.64300       14.1363    
   5.64400       14.1363    
   5.64500       14.1363    
   5.64600       14.1363    
   5.64700       14.1362    
   5.64800       14.1362    
   5.64900       14.1362    
   5.65000       14.1362    
   5.65100       14.1361    
   5.65200       14.1361    
   5.65300       14.1361    
   5.65400       14.1361    
   5.65500       14.1360    
   5.65600       14.1360    
   5.65700       14.1360    
   5.65800       14.1360    
   5.65900       14.1359    
   5.66000       14.1359    
   5.66100       14.1359    
   5.66200       14.1359    
   5.66300       14.1358    
   5.66400       14.1358    
   5.66500       14.1358    
   5.66600       14.1358    
   5.66700       14.1357    
   5.66800       14.1357    
   5.66900       14.1357    
   5.67000       14.1357    
   5.67100       14.1356    
   5.67200       14.1356    
   5.67300       14.1356    
   5.67400       14.1356    
   5.67500       14.1355    
   5.67600       14.1355    
   5.67700       14.1355    
   5.67800       14.1355    
   5.67900       14.1354    
   5.68000       14.1354    
   5.68100       14.1354    
   5.68200       14.1354    
   5.68300       14.1353    
   5.68400       14.1353    
   5.68500       14.1353    
   5.68600       14.1353    
   5.68700       14.1352    
   5.68800       14.1352    
   5.68900       14.1352    
   5.69000       14.1352    
   5.69100       14.1351    
   5.69200       14.1351    
   5.69300       14.1351    
   5.69400       14.1351    
   5.69500       14.1350    
   5.69600       14.1350    
   5.69700       14.1350    
   5.69800       14.1350    
   5.69900       14.1349    
   5.70000       14.1349    
   5.70100       14.1349    
   5.70200       14.1349    
   5.70300       14.1348    
   5.70400       14.1348    
   5.70500       14.1348    
   5.70600       14.1348    
   5.70700       14.1347    
   5.70800       14.1347    
   5.70900       14.1347    
   5.71000       14.1347    
   5.71100       14.1346    
   5.71200       14.1346    
   5.71300       14.1346    
   5.71400       14.1346    
   5.71500       14.1346    
   5.71600       14.1345    
   5.71700       14.1345    
   5.71800       14.1345    
   5.71900       14.1345    
   5.72000       14.1344    
   5.72100       14.1344    
   5.72200       14.1344    
   5.72300       14.1344    
   5.72400       14.1343    
   5.72500       14.1343    
   5.72600       14.1343    
   5.72700       14.1343    
   5.72800       14.1342    
   5.72900       14.1342    
   5.73000       14.1342    
   5.73100       14.1342    
   5.73200       14.1341    
   5.73300       14.1341    
   5.73400       14.1341    
   5.73500       14.1341    
   5.73600       14.1341    
   5.73700       14.1340    
   5.73800       14.1340    
   5.73900       14.1340    
   5.74000       14.1340    
   5.74100       14.1339    
   5.74200       14.1339    
   5.74300       14.1339    
   5.74400       14.1339    
   5.74500       14.1338    
   5.74600       14.1338    
   5.74700       14.1338    
   5.74800       14.1338    
   5.74900       14.1337    
   5.75000       14.1337    
   5.75100       14.1337    
   5.75200       14.1337    
   5.75300       14.1337    
   5.75400       14.1336    
   5.75500       14.1336    
   5.75600       14.1336    
   5.75700       14.1336    
   5.75800       14.1335    
   5.75900       14.1335    
   5.76000       14.1335    
   5.76100       14.1335    
   5.76200       14.1334    
   5.76300       14.1334    
   5.76400       14.1334    
   5.76500       14.1334    
   5.76600       14.1334    
   5.76700       14.1333    
   5.76800       14.1333    
   5.76900       14.1333    
   5.77000       14.1333    
   5.77100       14.1332    
   5.77200       14.1332    
   5.77300       14.1332    
   5.77400       14.1332    
   5.77500       14.1331    
   5.77600       14.1331    
   5.77700       14.1331    
   5.77800       14.1331    
   5.77900       14.1331    
   5.78000       14.1330    
   5.78100       14.1330    
   5.78200       14.1330    
   5.78300       14.1330    
   5.78400       14.1329    
   5.78500       14.1329    
   5.78600       14.1329    
   5.78700       14.1329    
   5.78800       14.1329    
   5.78900       14.1328    
   5.79000       14.1328    
   5.79100       14.1328    
   5.79200       14.1328    
   5.79300       14.1327    
   5.79400       14.1327    
   5.79500       14.1327    
   5.79600       14.1327    
   5.79700       14.1327    
   5.79800       14.1326    
   5.79900       14.1326    
   5.80000       14.1326    
   5.80100       14.1326    
   5.80200       14.1325    
   5.80300       14.1325    
   5.80400       14.1325    
   5.80500       14.1325    
   5.80600       14.1325    
   5.80700       14.1324    
   5.80800       14.1324    
   5.80900       14.1324    
   5.81000       14.1324    
   5.81100       14.1323    
   5.81200       14.1323    
   5.81300       14.1323    
   5.81400       14.1323    
   5.81500       14.1323    
   5.81600       14.1322    
   5.81700       14.1322    
   5.81800       14.1322    
   5.81900       14.1322    
   5.82000       14.1321    
   5.82100       14.1321    
   5.82200       14.1321    
   5.82300       14.1321    
   5.82400       14.1321    
   5.82500       14.1320    
   5.82600       14.1320    
   5.82700       14.1320    
   5.82800       14.1320    
   5.82900       14.1319    
   5.83000       14.1319    
   5.83100       14.1319    
   5.83200       14.1319    
   5.83300       14.1319    
   5.83400       14.1318    
   5.83500       14.1318    
   5.83600       14.1318    
   5.83700       14.1318    
   5.83800       14.1318    
   5.83900       14.1317    
   5.84000       14.1317    
   5.84100       14.1317    
   5.84200       14.1317    
   5.84300       14.1316    
   5.84400       14.1316    
   5.84500       14.1316    
   5.84600       14.1316    
   5.84700       14.1316    
   5.84800       14.1315    
   5.84900       14.1315    
   5.85000       14.1315    
   5.85100       14.1315    
   5.85200       14.1315    
   5.85300       14.1314    
   5.85400       14.1314    
   5.85500       14.1314    
   5.85600       14.1314    
   5.85700       14.1313    
   5.85800       14.1313    
   5.85900       14.1313    
   5.86000       14.1313    
   5.86100       14.1313    
   5.86200       14.1312    
   5.86300       14.1312    
   5.86400       14.1312    
   5.86500       14.1312    
   5.86600       14.1312    
   5.86700       14.1311    
   5.86800       14.1311    
   5.86900       14.1311    
   5.87000       14.1311    
   5.87100       14.1311    
   5.87200       14.1310    
   5.87300       14.1310    
   5.87400       14.1310    
   5.87500       14.1310    
   5.87600       14.1309    
   5.87700       14.1309    
   5.87800       14.1309    
   5.87900       14.1309    
   5.88000       14.1309    
   5.88100       14.1308    
   5.88200       14.1308    
   5.88300       14.1308    
   5.88400       14.1308    
   5.88500       14.1308    
   5.88600       14.1307    
   5.88700       14.1307    
   5.88800       14.1307    
   5.88900       14.1307    
   5.89000       14.1307    
   5.89100       14.1306    
   5.89200       14.1306    
   5.89300       14.1306    
   5.89400       14.1306    
   5.89500       14.1306    
   5.89600       14.1305    
   5.89700       14.1305    
   5.89800       14.1305    
   5.89900       14.1305    
   5.90000       14.1305    
   5.90100       14.1304    
   5.90200       14.1304    
   5.90300       14.1304    
   5.90400       14.1304    
   5.90500       14.1303    
   5.90600       14.1303    
   5.90700       14.1303    
   5.90800       14.1303    
   5.90900       14.1303    
   5.91000       14.1302    
   5.91100       14.1302    
   5.91200       14.1302    
   5.91300       14.1302    
   5.91400       14.1302    
   5.91500       14.1301    
   5.91600       14.1301    
   5.91700       14.1301    
   5.91800       14.1301    
   5.91900       14.1301    
   5.92000       14.1300    
   5.92100       14.1300    
   5.92200       14.1300    
   5.92300       14.1300    
   5.92400       14.1300    
   5.92500       14.1299    
   5.92600       14.1299    
   5.92700       14.1299    
   5.92800       14.1299    
   5.92900       14.1299    
   5.93000       14.1298    
   5.93100       14.1298    
   5.93200       14.1298    
   5.93300       14.1298    
   5.93400       14.1298    
   5.93500       14.1297    
   5.93600       14.1297    
   5.93700       14.1297    
   5.93800       14.1297    
   5.93900       14.1297    
   5.94000       14.1296    
   5.94100       14.1296    
   5.94200       14.1296    
   5.94300       14.1296    
   5.94400       14.1296    
   5.94500       14.1295    
   5.94600       14.1295    
   5.94700       14.1295    
   5.94800       14.1295    
   5.94900       14.1295    
   5.95000       14.1294    
   5.95100       14.1294    
   5.95200       14.1294    
   5.95300       14.1294    
   5.95400       14.1294    
   5.95500       14.1294    
   5.95600       14.1293    
   5.95700       14.1293    
   5.95800       14.1293    
   5.95900       14.1293    
   5.96000       14.1293    
   5.96100       14.1292    
   5.96200       14.1292    
   5.96300       14.1292    
   5.96400       14.1292    
   5.96500       14.1292    
   5.96600       14.1291    
   5.96700       14.1291    
   5.96800       14.1291    
   5.96900       14.1291    
   5.97000       14.1291    
   5.97100       14.1290    
   5.97200       14.1290    
   5.97300       14.1290    
   5.97400       14.1290    
   5.97500       14.1290    
   5.97600       14.1289    
   5.97700       14.1289    
   5.97800       14.1289    
   5.97900       14.1289    
   5.98000       14.1289    
   5.98100       14.1288    
   5.98200       14.1288    
   5.98300       14.1288    
   5.98400       14.1288    
   5.98500       14.1288    
   5.98600       14.1288    
   5.98700       14.1287    
   5.98800       14.1287    
   5.98900       14.1287    
   5.99000       14.1287    
   5.99100       14.1287    
   5.99200       14.1286    
   5.99300       14.1286    
   5.99400       14.1286    
   5.99500       14.1286    
   5.99600       14.1286    
   5.99700       14.1285    
   5.99800       14.1285    
   5.99900       14.1285    
   6.00000       14.1285    
 ]

 A100=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3030    
  3.000000E-03   22.2591    
  4.000000E-03   22.2169    
  5.000000E-03   22.1763    
  6.000000E-03   22.1373    
  7.000000E-03   22.0999    
  8.000000E-03   22.0638    
  9.000000E-03   22.0292    
  1.000000E-02   21.9958    
  1.100000E-02   21.9635    
  1.200000E-02   21.9325    
  1.300000E-02   21.9025    
  1.400000E-02   21.8735    
  1.500000E-02   21.8455    
  1.600000E-02   21.8184    
  1.700000E-02   21.7922    
  1.800000E-02   21.7668    
  1.900000E-02   21.7421    
  2.000000E-02   21.7183    
  2.100000E-02   21.6951    
  2.200000E-02   21.6727    
  2.300000E-02   21.6508    
  2.400000E-02   21.6296    
  2.500000E-02   21.6090    
  2.600000E-02   21.5889    
  2.700000E-02   21.5694    
  2.800000E-02   21.5504    
  2.900000E-02   21.5319    
  3.000000E-02   21.5138    
  3.100000E-02   21.4962    
  3.200000E-02   21.4790    
  3.300000E-02   21.4622    
  3.400000E-02   21.4458    
  3.500000E-02   21.4298    
  3.600000E-02   21.4142    
  3.700000E-02   21.3988    
  3.800000E-02   21.3839    
  3.900000E-02   21.3692    
  4.000000E-02   21.3548    
  4.100000E-02   21.3407    
  4.200000E-02   21.3269    
  4.300000E-02   21.3134    
  4.400000E-02   21.3001    
  4.500000E-02   21.2870    
  4.600000E-02   21.2742    
  4.700000E-02   21.2616    
  4.800000E-02   21.2493    
  4.900000E-02   21.2371    
  5.000000E-02   21.2252    
  5.100000E-02   21.2134    
  5.200000E-02   21.2018    
  5.300000E-02   21.1904    
  5.400000E-02   21.1791    
  5.500000E-02   21.1680    
  5.600000E-02   21.1571    
  5.700000E-02   21.1463    
  5.800000E-02   21.1357    
  5.900000E-02   21.1252    
  6.000000E-02   21.1148    
  6.100000E-02   21.1046    
  6.200000E-02   21.0945    
  6.300000E-02   21.0845    
  6.400000E-02   21.0746    
  6.500000E-02   21.0648    
  6.600000E-02   21.0552    
  6.700000E-02   21.0456    
  6.800000E-02   21.0361    
  6.900000E-02   21.0268    
  7.000000E-02   21.0175    
  7.100000E-02   21.0083    
  7.200000E-02   20.9992    
  7.300000E-02   20.9901    
  7.400000E-02   20.9812    
  7.500000E-02   20.9723    
  7.600000E-02   20.9635    
  7.700000E-02   20.9548    
  7.800000E-02   20.9461    
  7.900000E-02   20.9375    
  8.000000E-02   20.9289    
  8.100000E-02   20.9204    
  8.200000E-02   20.9120    
  8.300000E-02   20.9036    
  8.400000E-02   20.8953    
  8.500000E-02   20.8871    
  8.600000E-02   20.8788    
  8.700000E-02   20.8707    
  8.800000E-02   20.8625    
  8.900000E-02   20.8545    
  9.000000E-02   20.8464    
  9.100000E-02   20.8384    
  9.200000E-02   20.8305    
  9.300000E-02   20.8226    
  9.400000E-02   20.8147    
  9.500000E-02   20.8069    
  9.600000E-02   20.7991    
  9.700000E-02   20.7913    
  9.800000E-02   20.7836    
  9.900000E-02   20.7759    
  0.100000       20.7682    
  0.101000       20.7606    
  0.102000       20.7530    
  0.103000       20.7454    
  0.104000       20.7378    
  0.105000       20.7303    
  0.106000       20.7228    
  0.107000       20.7153    
  0.108000       20.7079    
  0.109000       20.7005    
  0.110000       20.6931    
  0.111000       20.6857    
  0.112000       20.6783    
  0.113000       20.6710    
  0.114000       20.6637    
  0.115000       20.6564    
  0.116000       20.6491    
  0.117000       20.6419    
  0.118000       20.6346    
  0.119000       20.6274    
  0.120000       20.6202    
  0.121000       20.6130    
  0.122000       20.6059    
  0.123000       20.5987    
  0.124000       20.5916    
  0.125000       20.5845    
  0.126000       20.5774    
  0.127000       20.5703    
  0.128000       20.5633    
  0.129000       20.5562    
  0.130000       20.5492    
  0.131000       20.5421    
  0.132000       20.5351    
  0.133000       20.5281    
  0.134000       20.5212    
  0.135000       20.5142    
  0.136000       20.5072    
  0.137000       20.5003    
  0.138000       20.4934    
  0.139000       20.4865    
  0.140000       20.4796    
  0.141000       20.4727    
  0.142000       20.4658    
  0.143000       20.4589    
  0.144000       20.4521    
  0.145000       20.4452    
  0.146000       20.4384    
  0.147000       20.4316    
  0.148000       20.4247    
  0.149000       20.4179    
  0.150000       20.4112    
  0.151000       20.4044    
  0.152000       20.3976    
  0.153000       20.3909    
  0.154000       20.3841    
  0.155000       20.3774    
  0.156000       20.3706    
  0.157000       20.3639    
  0.158000       20.3572    
  0.159000       20.3505    
  0.160000       20.3438    
  0.161000       20.3372    
  0.162000       20.3305    
  0.163000       20.3238    
  0.164000       20.3172    
  0.165000       20.3106    
  0.166000       20.3039    
  0.167000       20.2973    
  0.168000       20.2907    
  0.169000       20.2841    
  0.170000       20.2775    
  0.171000       20.2709    
  0.172000       20.2644    
  0.173000       20.2578    
  0.174000       20.2512    
  0.175000       20.2447    
  0.176000       20.2382    
  0.177000       20.2316    
  0.178000       20.2251    
  0.179000       20.2186    
  0.180000       20.2121    
  0.181000       20.2056    
  0.182000       20.1991    
  0.183000       20.1926    
  0.184000       20.1862    
  0.185000       20.1797    
  0.186000       20.1733    
  0.187000       20.1668    
  0.188000       20.1604    
  0.189000       20.1540    
  0.190000       20.1476    
  0.191000       20.1411    
  0.192000       20.1347    
  0.193000       20.1284    
  0.194000       20.1220    
  0.195000       20.1156    
  0.196000       20.1092    
  0.197000       20.1029    
  0.198000       20.0965    
  0.199000       20.0902    
  0.200000       20.0839    
  0.201000       20.0775    
  0.202000       20.0712    
  0.203000       20.0649    
  0.204000       20.0586    
  0.205000       20.0523    
  0.206000       20.0460    
  0.207000       20.0398    
  0.208000       20.0335    
  0.209000       20.0272    
  0.210000       20.0210    
  0.211000       20.0148    
  0.212000       20.0085    
  0.213000       20.0023    
  0.214000       19.9961    
  0.215000       19.9899    
  0.216000       19.9837    
  0.217000       19.9775    
  0.218000       19.9713    
  0.219000       19.9651    
  0.220000       19.9589    
  0.221000       19.9528    
  0.222000       19.9466    
  0.223000       19.9405    
  0.224000       19.9343    
  0.225000       19.9282    
  0.226000       19.9221    
  0.227000       19.9160    
  0.228000       19.9099    
  0.229000       19.9038    
  0.230000       19.8977    
  0.231000       19.8916    
  0.232000       19.8855    
  0.233000       19.8794    
  0.234000       19.8734    
  0.235000       19.8673    
  0.236000       19.8613    
  0.237000       19.8552    
  0.238000       19.8492    
  0.239000       19.8432    
  0.240000       19.8372    
  0.241000       19.8312    
  0.242000       19.8252    
  0.243000       19.8192    
  0.244000       19.8132    
  0.245000       19.8072    
  0.246000       19.8013    
  0.247000       19.7953    
  0.248000       19.7893    
  0.249000       19.7834    
  0.250000       19.7775    
  0.251000       19.7715    
  0.252000       19.7656    
  0.253000       19.7597    
  0.254000       19.7538    
  0.255000       19.7479    
  0.256000       19.7420    
  0.257000       19.7361    
  0.258000       19.7302    
  0.259000       19.7243    
  0.260000       19.7185    
  0.261000       19.7126    
  0.262000       19.7068    
  0.263000       19.7009    
  0.264000       19.6951    
  0.265000       19.6893    
  0.266000       19.6834    
  0.267000       19.6776    
  0.268000       19.6718    
  0.269000       19.6660    
  0.270000       19.6602    
  0.271000       19.6544    
  0.272000       19.6487    
  0.273000       19.6429    
  0.274000       19.6371    
  0.275000       19.6314    
  0.276000       19.6256    
  0.277000       19.6199    
  0.278000       19.6142    
  0.279000       19.6084    
  0.280000       19.6027    
  0.281000       19.5970    
  0.282000       19.5913    
  0.283000       19.5856    
  0.284000       19.5799    
  0.285000       19.5742    
  0.286000       19.5685    
  0.287000       19.5629    
  0.288000       19.5572    
  0.289000       19.5515    
  0.290000       19.5459    
  0.291000       19.5402    
  0.292000       19.5346    
  0.293000       19.5290    
  0.294000       19.5234    
  0.295000       19.5177    
  0.296000       19.5121    
  0.297000       19.5065    
  0.298000       19.5009    
  0.299000       19.4953    
  0.300000       19.4898    
  0.301000       19.4842    
  0.302000       19.4786    
  0.303000       19.4731    
  0.304000       19.4675    
  0.305000       19.4619    
  0.306000       19.4564    
  0.307000       19.4509    
  0.308000       19.4453    
  0.309000       19.4398    
  0.310000       19.4343    
  0.311000       19.4288    
  0.312000       19.4233    
  0.313000       19.4178    
  0.314000       19.4123    
  0.315000       19.4068    
  0.316000       19.4014    
  0.317000       19.3959    
  0.318000       19.3904    
  0.319000       19.3850    
  0.320000       19.3795    
  0.321000       19.3741    
  0.322000       19.3686    
  0.323000       19.3632    
  0.324000       19.3578    
  0.325000       19.3524    
  0.326000       19.3470    
  0.327000       19.3416    
  0.328000       19.3362    
  0.329000       19.3308    
  0.330000       19.3254    
  0.331000       19.3200    
  0.332000       19.3146    
  0.333000       19.3093    
  0.334000       19.3039    
  0.335000       19.2986    
  0.336000       19.2932    
  0.337000       19.2879    
  0.338000       19.2825    
  0.339000       19.2772    
  0.340000       19.2719    
  0.341000       19.2666    
  0.342000       19.2613    
  0.343000       19.2560    
  0.344000       19.2507    
  0.345000       19.2454    
  0.346000       19.2401    
  0.347000       19.2348    
  0.348000       19.2295    
  0.349000       19.2243    
  0.350000       19.2190    
  0.351000       19.2138    
  0.352000       19.2085    
  0.353000       19.2033    
  0.354000       19.1980    
  0.355000       19.1928    
  0.356000       19.1876    
  0.357000       19.1824    
  0.358000       19.1772    
  0.359000       19.1720    
  0.360000       19.1668    
  0.361000       19.1616    
  0.362000       19.1564    
  0.363000       19.1512    
  0.364000       19.1460    
  0.365000       19.1409    
  0.366000       19.1357    
  0.367000       19.1305    
  0.368000       19.1254    
  0.369000       19.1202    
  0.370000       19.1151    
  0.371000       19.1100    
  0.372000       19.1048    
  0.373000       19.0997    
  0.374000       19.0946    
  0.375000       19.0895    
  0.376000       19.0844    
  0.377000       19.0793    
  0.378000       19.0742    
  0.379000       19.0691    
  0.380000       19.0640    
  0.381000       19.0590    
  0.382000       19.0539    
  0.383000       19.0488    
  0.384000       19.0438    
  0.385000       19.0387    
  0.386000       19.0337    
  0.387000       19.0286    
  0.388000       19.0236    
  0.389000       19.0186    
  0.390000       19.0135    
  0.391000       19.0085    
  0.392000       19.0035    
  0.393000       18.9985    
  0.394000       18.9935    
  0.395000       18.9885    
  0.396000       18.9835    
  0.397000       18.9785    
  0.398000       18.9736    
  0.399000       18.9686    
  0.400000       18.9636    
  0.401000       18.9586    
  0.402000       18.9537    
  0.403000       18.9487    
  0.404000       18.9438    
  0.405000       18.9389    
  0.406000       18.9339    
  0.407000       18.9290    
  0.408000       18.9241    
  0.409000       18.9192    
  0.410000       18.9142    
  0.411000       18.9093    
  0.412000       18.9044    
  0.413000       18.8995    
  0.414000       18.8946    
  0.415000       18.8898    
  0.416000       18.8849    
  0.417000       18.8800    
  0.418000       18.8751    
  0.419000       18.8703    
  0.420000       18.8654    
  0.421000       18.8606    
  0.422000       18.8557    
  0.423000       18.8509    
  0.424000       18.8460    
  0.425000       18.8412    
  0.426000       18.8364    
  0.427000       18.8316    
  0.428000       18.8268    
  0.429000       18.8219    
  0.430000       18.8171    
  0.431000       18.8123    
  0.432000       18.8075    
  0.433000       18.8028    
  0.434000       18.7980    
  0.435000       18.7932    
  0.436000       18.7884    
  0.437000       18.7837    
  0.438000       18.7789    
  0.439000       18.7741    
  0.440000       18.7694    
  0.441000       18.7646    
  0.442000       18.7599    
  0.443000       18.7552    
  0.444000       18.7504    
  0.445000       18.7457    
  0.446000       18.7410    
  0.447000       18.7363    
  0.448000       18.7316    
  0.449000       18.7269    
  0.450000       18.7222    
  0.451000       18.7175    
  0.452000       18.7128    
  0.453000       18.7081    
  0.454000       18.7034    
  0.455000       18.6987    
  0.456000       18.6941    
  0.457000       18.6894    
  0.458000       18.6847    
  0.459000       18.6801    
  0.460000       18.6754    
  0.461000       18.6708    
  0.462000       18.6661    
  0.463000       18.6615    
  0.464000       18.6569    
  0.465000       18.6523    
  0.466000       18.6476    
  0.467000       18.6430    
  0.468000       18.6384    
  0.469000       18.6338    
  0.470000       18.6292    
  0.471000       18.6246    
  0.472000       18.6200    
  0.473000       18.6154    
  0.474000       18.6109    
  0.475000       18.6063    
  0.476000       18.6017    
  0.477000       18.5972    
  0.478000       18.5926    
  0.479000       18.5880    
  0.480000       18.5835    
  0.481000       18.5789    
  0.482000       18.5744    
  0.483000       18.5699    
  0.484000       18.5653    
  0.485000       18.5608    
  0.486000       18.5563    
  0.487000       18.5518    
  0.488000       18.5473    
  0.489000       18.5428    
  0.490000       18.5383    
  0.491000       18.5338    
  0.492000       18.5293    
  0.493000       18.5248    
  0.494000       18.5203    
  0.495000       18.5158    
  0.496000       18.5114    
  0.497000       18.5069    
  0.498000       18.5024    
  0.499000       18.4980    
  0.500000       18.4935    
  0.501000       18.4891    
  0.502000       18.4846    
  0.503000       18.4802    
  0.504000       18.4757    
  0.505000       18.4713    
  0.506000       18.4669    
  0.507000       18.4625    
  0.508000       18.4581    
  0.509000       18.4536    
  0.510000       18.4492    
  0.511000       18.4448    
  0.512000       18.4404    
  0.513000       18.4360    
  0.514000       18.4317    
  0.515000       18.4273    
  0.516000       18.4229    
  0.517000       18.4185    
  0.518000       18.4142    
  0.519000       18.4098    
  0.520000       18.4054    
  0.521000       18.4011    
  0.522000       18.3967    
  0.523000       18.3924    
  0.524000       18.3880    
  0.525000       18.3837    
  0.526000       18.3794    
  0.527000       18.3750    
  0.528000       18.3707    
  0.529000       18.3664    
  0.530000       18.3621    
  0.531000       18.3578    
  0.532000       18.3535    
  0.533000       18.3492    
  0.534000       18.3449    
  0.535000       18.3406    
  0.536000       18.3363    
  0.537000       18.3320    
  0.538000       18.3277    
  0.539000       18.3235    
  0.540000       18.3192    
  0.541000       18.3149    
  0.542000       18.3107    
  0.543000       18.3064    
  0.544000       18.3022    
  0.545000       18.2979    
  0.546000       18.2937    
  0.547000       18.2894    
  0.548000       18.2852    
  0.549000       18.2810    
  0.550000       18.2768    
  0.551000       18.2725    
  0.552000       18.2683    
  0.553000       18.2641    
  0.554000       18.2599    
  0.555000       18.2557    
  0.556000       18.2515    
  0.557000       18.2473    
  0.558000       18.2431    
  0.559000       18.2389    
  0.560000       18.2348    
  0.561000       18.2306    
  0.562000       18.2264    
  0.563000       18.2222    
  0.564000       18.2181    
  0.565000       18.2139    
  0.566000       18.2098    
  0.567000       18.2056    
  0.568000       18.2015    
  0.569000       18.1973    
  0.570000       18.1932    
  0.571000       18.1891    
  0.572000       18.1849    
  0.573000       18.1808    
  0.574000       18.1767    
  0.575000       18.1726    
  0.576000       18.1685    
  0.577000       18.1644    
  0.578000       18.1603    
  0.579000       18.1562    
  0.580000       18.1521    
  0.581000       18.1480    
  0.582000       18.1439    
  0.583000       18.1398    
  0.584000       18.1358    
  0.585000       18.1317    
  0.586000       18.1276    
  0.587000       18.1236    
  0.588000       18.1195    
  0.589000       18.1154    
  0.590000       18.1114    
  0.591000       18.1073    
  0.592000       18.1033    
  0.593000       18.0993    
  0.594000       18.0952    
  0.595000       18.0912    
  0.596000       18.0872    
  0.597000       18.0832    
  0.598000       18.0791    
  0.599000       18.0751    
  0.600000       18.0711    
  0.601000       18.0671    
  0.602000       18.0631    
  0.603000       18.0591    
  0.604000       18.0551    
  0.605000       18.0511    
  0.606000       18.0472    
  0.607000       18.0432    
  0.608000       18.0392    
  0.609000       18.0352    
  0.610000       18.0313    
  0.611000       18.0273    
  0.612000       18.0234    
  0.613000       18.0194    
  0.614000       18.0154    
  0.615000       18.0115    
  0.616000       18.0076    
  0.617000       18.0036    
  0.618000       17.9997    
  0.619000       17.9958    
  0.620000       17.9918    
  0.621000       17.9879    
  0.622000       17.9840    
  0.623000       17.9801    
  0.624000       17.9762    
  0.625000       17.9723    
  0.626000       17.9684    
  0.627000       17.9645    
  0.628000       17.9606    
  0.629000       17.9567    
  0.630000       17.9528    
  0.631000       17.9489    
  0.632000       17.9451    
  0.633000       17.9412    
  0.634000       17.9373    
  0.635000       17.9334    
  0.636000       17.9296    
  0.637000       17.9257    
  0.638000       17.9219    
  0.639000       17.9180    
  0.640000       17.9142    
  0.641000       17.9103    
  0.642000       17.9065    
  0.643000       17.9027    
  0.644000       17.8988    
  0.645000       17.8950    
  0.646000       17.8912    
  0.647000       17.8874    
  0.648000       17.8836    
  0.649000       17.8798    
  0.650000       17.8760    
  0.651000       17.8722    
  0.652000       17.8684    
  0.653000       17.8646    
  0.654000       17.8608    
  0.655000       17.8570    
  0.656000       17.8532    
  0.657000       17.8494    
  0.658000       17.8457    
  0.659000       17.8419    
  0.660000       17.8381    
  0.661000       17.8344    
  0.662000       17.8306    
  0.663000       17.8269    
  0.664000       17.8231    
  0.665000       17.8194    
  0.666000       17.8156    
  0.667000       17.8119    
  0.668000       17.8082    
  0.669000       17.8044    
  0.670000       17.8007    
  0.671000       17.7970    
  0.672000       17.7933    
  0.673000       17.7896    
  0.674000       17.7858    
  0.675000       17.7821    
  0.676000       17.7784    
  0.677000       17.7747    
  0.678000       17.7710    
  0.679000       17.7674    
  0.680000       17.7637    
  0.681000       17.7600    
  0.682000       17.7563    
  0.683000       17.7526    
  0.684000       17.7490    
  0.685000       17.7453    
  0.686000       17.7416    
  0.687000       17.7380    
  0.688000       17.7343    
  0.689000       17.7307    
  0.690000       17.7270    
  0.691000       17.7234    
  0.692000       17.7197    
  0.693000       17.7161    
  0.694000       17.7124    
  0.695000       17.7088    
  0.696000       17.7052    
  0.697000       17.7016    
  0.698000       17.6980    
  0.699000       17.6943    
  0.700000       17.6907    
  0.701000       17.6871    
  0.702000       17.6835    
  0.703000       17.6799    
  0.704000       17.6763    
  0.705000       17.6727    
  0.706000       17.6691    
  0.707000       17.6656    
  0.708000       17.6620    
  0.709000       17.6584    
  0.710000       17.6548    
  0.711000       17.6513    
  0.712000       17.6477    
  0.713000       17.6441    
  0.714000       17.6406    
  0.715000       17.6370    
  0.716000       17.6335    
  0.717000       17.6299    
  0.718000       17.6264    
  0.719000       17.6228    
  0.720000       17.6193    
  0.721000       17.6158    
  0.722000       17.6122    
  0.723000       17.6087    
  0.724000       17.6052    
  0.725000       17.6017    
  0.726000       17.5982    
  0.727000       17.5946    
  0.728000       17.5911    
  0.729000       17.5876    
  0.730000       17.5841    
  0.731000       17.5806    
  0.732000       17.5771    
  0.733000       17.5737    
  0.734000       17.5702    
  0.735000       17.5667    
  0.736000       17.5632    
  0.737000       17.5597    
  0.738000       17.5563    
  0.739000       17.5528    
  0.740000       17.5493    
  0.741000       17.5459    
  0.742000       17.5424    
  0.743000       17.5390    
  0.744000       17.5355    
  0.745000       17.5321    
  0.746000       17.5286    
  0.747000       17.5252    
  0.748000       17.5218    
  0.749000       17.5183    
  0.750000       17.5149    
  0.751000       17.5115    
  0.752000       17.5081    
  0.753000       17.5046    
  0.754000       17.5012    
  0.755000       17.4978    
  0.756000       17.4944    
  0.757000       17.4910    
  0.758000       17.4876    
  0.759000       17.4842    
  0.760000       17.4808    
  0.761000       17.4774    
  0.762000       17.4741    
  0.763000       17.4707    
  0.764000       17.4673    
  0.765000       17.4639    
  0.766000       17.4606    
  0.767000       17.4572    
  0.768000       17.4538    
  0.769000       17.4505    
  0.770000       17.4471    
  0.771000       17.4438    
  0.772000       17.4404    
  0.773000       17.4371    
  0.774000       17.4337    
  0.775000       17.4304    
  0.776000       17.4270    
  0.777000       17.4237    
  0.778000       17.4204    
  0.779000       17.4171    
  0.780000       17.4137    
  0.781000       17.4104    
  0.782000       17.4071    
  0.783000       17.4038    
  0.784000       17.4005    
  0.785000       17.3972    
  0.786000       17.3939    
  0.787000       17.3906    
  0.788000       17.3873    
  0.789000       17.3840    
  0.790000       17.3807    
  0.791000       17.3774    
  0.792000       17.3742    
  0.793000       17.3709    
  0.794000       17.3676    
  0.795000       17.3643    
  0.796000       17.3611    
  0.797000       17.3578    
  0.798000       17.3545    
  0.799000       17.3513    
  0.800000       17.3480    
  0.801000       17.3448    
  0.802000       17.3415    
  0.803000       17.3383    
  0.804000       17.3351    
  0.805000       17.3318    
  0.806000       17.3286    
  0.807000       17.3254    
  0.808000       17.3221    
  0.809000       17.3189    
  0.810000       17.3157    
  0.811000       17.3125    
  0.812000       17.3093    
  0.813000       17.3061    
  0.814000       17.3028    
  0.815000       17.2996    
  0.816000       17.2964    
  0.817000       17.2933    
  0.818000       17.2901    
  0.819000       17.2869    
  0.820000       17.2837    
  0.821000       17.2805    
  0.822000       17.2773    
  0.823000       17.2741    
  0.824000       17.2710    
  0.825000       17.2678    
  0.826000       17.2646    
  0.827000       17.2615    
  0.828000       17.2583    
  0.829000       17.2552    
  0.830000       17.2520    
  0.831000       17.2489    
  0.832000       17.2457    
  0.833000       17.2426    
  0.834000       17.2394    
  0.835000       17.2363    
  0.836000       17.2332    
  0.837000       17.2300    
  0.838000       17.2269    
  0.839000       17.2238    
  0.840000       17.2207    
  0.841000       17.2176    
  0.842000       17.2144    
  0.843000       17.2113    
  0.844000       17.2082    
  0.845000       17.2051    
  0.846000       17.2020    
  0.847000       17.1989    
  0.848000       17.1958    
  0.849000       17.1927    
  0.850000       17.1896    
  0.851000       17.1866    
  0.852000       17.1835    
  0.853000       17.1804    
  0.854000       17.1773    
  0.855000       17.1743    
  0.856000       17.1712    
  0.857000       17.1681    
  0.858000       17.1651    
  0.859000       17.1620    
  0.860000       17.1589    
  0.861000       17.1559    
  0.862000       17.1528    
  0.863000       17.1498    
  0.864000       17.1468    
  0.865000       17.1437    
  0.866000       17.1407    
  0.867000       17.1376    
  0.868000       17.1346    
  0.869000       17.1316    
  0.870000       17.1286    
  0.871000       17.1255    
  0.872000       17.1225    
  0.873000       17.1195    
  0.874000       17.1165    
  0.875000       17.1135    
  0.876000       17.1105    
  0.877000       17.1075    
  0.878000       17.1045    
  0.879000       17.1015    
  0.880000       17.0985    
  0.881000       17.0955    
  0.882000       17.0925    
  0.883000       17.0895    
  0.884000       17.0866    
  0.885000       17.0836    
  0.886000       17.0806    
  0.887000       17.0776    
  0.888000       17.0747    
  0.889000       17.0717    
  0.890000       17.0687    
  0.891000       17.0658    
  0.892000       17.0628    
  0.893000       17.0599    
  0.894000       17.0569    
  0.895000       17.0540    
  0.896000       17.0510    
  0.897000       17.0481    
  0.898000       17.0452    
  0.899000       17.0422    
  0.900000       17.0393    
  0.901000       17.0364    
  0.902000       17.0334    
  0.903000       17.0305    
  0.904000       17.0276    
  0.905000       17.0247    
  0.906000       17.0218    
  0.907000       17.0189    
  0.908000       17.0160    
  0.909000       17.0131    
  0.910000       17.0102    
  0.911000       17.0073    
  0.912000       17.0044    
  0.913000       17.0015    
  0.914000       16.9986    
  0.915000       16.9957    
  0.916000       16.9928    
  0.917000       16.9899    
  0.918000       16.9871    
  0.919000       16.9842    
  0.920000       16.9813    
  0.921000       16.9784    
  0.922000       16.9756    
  0.923000       16.9727    
  0.924000       16.9699    
  0.925000       16.9670    
  0.926000       16.9641    
  0.927000       16.9613    
  0.928000       16.9585    
  0.929000       16.9556    
  0.930000       16.9528    
  0.931000       16.9499    
  0.932000       16.9471    
  0.933000       16.9443    
  0.934000       16.9414    
  0.935000       16.9386    
  0.936000       16.9358    
  0.937000       16.9330    
  0.938000       16.9301    
  0.939000       16.9273    
  0.940000       16.9245    
  0.941000       16.9217    
  0.942000       16.9189    
  0.943000       16.9161    
  0.944000       16.9133    
  0.945000       16.9105    
  0.946000       16.9077    
  0.947000       16.9049    
  0.948000       16.9021    
  0.949000       16.8993    
  0.950000       16.8966    
  0.951000       16.8938    
  0.952000       16.8910    
  0.953000       16.8882    
  0.954000       16.8854    
  0.955000       16.8827    
  0.956000       16.8799    
  0.957000       16.8771    
  0.958000       16.8744    
  0.959000       16.8716    
  0.960000       16.8689    
  0.961000       16.8661    
  0.962000       16.8634    
  0.963000       16.8606    
  0.964000       16.8579    
  0.965000       16.8551    
  0.966000       16.8524    
  0.967000       16.8497    
  0.968000       16.8469    
  0.969000       16.8442    
  0.970000       16.8415    
  0.971000       16.8388    
  0.972000       16.8360    
  0.973000       16.8333    
  0.974000       16.8306    
  0.975000       16.8279    
  0.976000       16.8252    
  0.977000       16.8225    
  0.978000       16.8198    
  0.979000       16.8171    
  0.980000       16.8144    
  0.981000       16.8117    
  0.982000       16.8090    
  0.983000       16.8063    
  0.984000       16.8036    
  0.985000       16.8009    
  0.986000       16.7982    
  0.987000       16.7956    
  0.988000       16.7929    
  0.989000       16.7902    
  0.990000       16.7875    
  0.991000       16.7849    
  0.992000       16.7822    
  0.993000       16.7795    
  0.994000       16.7769    
  0.995000       16.7742    
  0.996000       16.7716    
  0.997000       16.7689    
  0.998000       16.7663    
  0.999000       16.7636    
   1.00000       16.7610    
   1.00100       16.7583    
   1.00200       16.7557    
   1.00300       16.7531    
   1.00400       16.7504    
   1.00500       16.7478    
   1.00600       16.7452    
   1.00700       16.7426    
   1.00800       16.7399    
   1.00900       16.7373    
   1.01000       16.7347    
   1.01100       16.7321    
   1.01200       16.7295    
   1.01300       16.7269    
   1.01400       16.7243    
   1.01500       16.7217    
   1.01600       16.7190    
   1.01700       16.7165    
   1.01800       16.7139    
   1.01900       16.7113    
   1.02000       16.7087    
   1.02100       16.7061    
   1.02200       16.7035    
   1.02300       16.7009    
   1.02400       16.6983    
   1.02500       16.6958    
   1.02600       16.6932    
   1.02700       16.6906    
   1.02800       16.6880    
   1.02900       16.6855    
   1.03000       16.6829    
   1.03100       16.6804    
   1.03200       16.6778    
   1.03300       16.6752    
   1.03400       16.6727    
   1.03500       16.6701    
   1.03600       16.6676    
   1.03700       16.6650    
   1.03800       16.6625    
   1.03900       16.6600    
   1.04000       16.6574    
   1.04100       16.6549    
   1.04200       16.6524    
   1.04300       16.6498    
   1.04400       16.6473    
   1.04500       16.6448    
   1.04600       16.6423    
   1.04700       16.6397    
   1.04800       16.6372    
   1.04900       16.6347    
   1.05000       16.6322    
   1.05100       16.6297    
   1.05200       16.6272    
   1.05300       16.6247    
   1.05400       16.6222    
   1.05500       16.6197    
   1.05600       16.6172    
   1.05700       16.6147    
   1.05800       16.6122    
   1.05900       16.6097    
   1.06000       16.6072    
   1.06100       16.6047    
   1.06200       16.6022    
   1.06300       16.5998    
   1.06400       16.5973    
   1.06500       16.5948    
   1.06600       16.5923    
   1.06700       16.5899    
   1.06800       16.5874    
   1.06900       16.5850    
   1.07000       16.5825    
   1.07100       16.5800    
   1.07200       16.5776    
   1.07300       16.5751    
   1.07400       16.5727    
   1.07500       16.5702    
   1.07600       16.5678    
   1.07700       16.5653    
   1.07800       16.5629    
   1.07900       16.5605    
   1.08000       16.5580    
   1.08100       16.5556    
   1.08200       16.5531    
   1.08300       16.5507    
   1.08400       16.5483    
   1.08500       16.5459    
   1.08600       16.5434    
   1.08700       16.5410    
   1.08800       16.5386    
   1.08900       16.5362    
   1.09000       16.5338    
   1.09100       16.5314    
   1.09200       16.5290    
   1.09300       16.5266    
   1.09400       16.5242    
   1.09500       16.5218    
   1.09600       16.5194    
   1.09700       16.5170    
   1.09800       16.5146    
   1.09900       16.5122    
   1.10000       16.5098    
   1.10100       16.5074    
   1.10200       16.5050    
   1.10300       16.5027    
   1.10400       16.5003    
   1.10500       16.4979    
   1.10600       16.4955    
   1.10700       16.4932    
   1.10800       16.4908    
   1.10900       16.4884    
   1.11000       16.4861    
   1.11100       16.4837    
   1.11200       16.4813    
   1.11300       16.4790    
   1.11400       16.4766    
   1.11500       16.4743    
   1.11600       16.4719    
   1.11700       16.4696    
   1.11800       16.4672    
   1.11900       16.4649    
   1.12000       16.4626    
   1.12100       16.4602    
   1.12200       16.4579    
   1.12300       16.4556    
   1.12400       16.4532    
   1.12500       16.4509    
   1.12600       16.4486    
   1.12700       16.4463    
   1.12800       16.4439    
   1.12900       16.4416    
   1.13000       16.4393    
   1.13100       16.4370    
   1.13200       16.4347    
   1.13300       16.4324    
   1.13400       16.4301    
   1.13500       16.4278    
   1.13600       16.4255    
   1.13700       16.4232    
   1.13800       16.4209    
   1.13900       16.4186    
   1.14000       16.4163    
   1.14100       16.4140    
   1.14200       16.4117    
   1.14300       16.4094    
   1.14400       16.4071    
   1.14500       16.4048    
   1.14600       16.4026    
   1.14700       16.4003    
   1.14800       16.3980    
   1.14900       16.3957    
   1.15000       16.3935    
   1.15100       16.3912    
   1.15200       16.3889    
   1.15300       16.3867    
   1.15400       16.3844    
   1.15500       16.3822    
   1.15600       16.3799    
   1.15700       16.3776    
   1.15800       16.3754    
   1.15900       16.3731    
   1.16000       16.3709    
   1.16100       16.3687    
   1.16200       16.3664    
   1.16300       16.3642    
   1.16400       16.3619    
   1.16500       16.3597    
   1.16600       16.3575    
   1.16700       16.3552    
   1.16800       16.3530    
   1.16900       16.3508    
   1.17000       16.3486    
   1.17100       16.3463    
   1.17200       16.3441    
   1.17300       16.3419    
   1.17400       16.3397    
   1.17500       16.3375    
   1.17600       16.3353    
   1.17700       16.3330    
   1.17800       16.3308    
   1.17900       16.3286    
   1.18000       16.3264    
   1.18100       16.3242    
   1.18200       16.3220    
   1.18300       16.3198    
   1.18400       16.3176    
   1.18500       16.3155    
   1.18600       16.3133    
   1.18700       16.3111    
   1.18800       16.3089    
   1.18900       16.3067    
   1.19000       16.3045    
   1.19100       16.3024    
   1.19200       16.3002    
   1.19300       16.2980    
   1.19400       16.2958    
   1.19500       16.2937    
   1.19600       16.2915    
   1.19700       16.2893    
   1.19800       16.2872    
   1.19900       16.2850    
   1.20000       16.2828    
   1.20100       16.2807    
   1.20200       16.2785    
   1.20300       16.2764    
   1.20400       16.2742    
   1.20500       16.2721    
   1.20600       16.2699    
   1.20700       16.2678    
   1.20800       16.2657    
   1.20900       16.2635    
   1.21000       16.2614    
   1.21100       16.2592    
   1.21200       16.2571    
   1.21300       16.2550    
   1.21400       16.2529    
   1.21500       16.2507    
   1.21600       16.2486    
   1.21700       16.2465    
   1.21800       16.2444    
   1.21900       16.2422    
   1.22000       16.2401    
   1.22100       16.2380    
   1.22200       16.2359    
   1.22300       16.2338    
   1.22400       16.2317    
   1.22500       16.2296    
   1.22600       16.2275    
   1.22700       16.2254    
   1.22800       16.2233    
   1.22900       16.2212    
   1.23000       16.2191    
   1.23100       16.2170    
   1.23200       16.2149    
   1.23300       16.2128    
   1.23400       16.2107    
   1.23500       16.2087    
   1.23600       16.2066    
   1.23700       16.2045    
   1.23800       16.2024    
   1.23900       16.2003    
   1.24000       16.1983    
   1.24100       16.1962    
   1.24200       16.1941    
   1.24300       16.1921    
   1.24400       16.1900    
   1.24500       16.1879    
   1.24600       16.1859    
   1.24700       16.1838    
   1.24800       16.1818    
   1.24900       16.1797    
   1.25000       16.1776    
   1.25100       16.1756    
   1.25200       16.1735    
   1.25300       16.1715    
   1.25400       16.1695    
   1.25500       16.1674    
   1.25600       16.1654    
   1.25700       16.1633    
   1.25800       16.1613    
   1.25900       16.1593    
   1.26000       16.1572    
   1.26100       16.1552    
   1.26200       16.1532    
   1.26300       16.1511    
   1.26400       16.1491    
   1.26500       16.1471    
   1.26600       16.1451    
   1.26700       16.1431    
   1.26800       16.1410    
   1.26900       16.1390    
   1.27000       16.1370    
   1.27100       16.1350    
   1.27200       16.1330    
   1.27300       16.1310    
   1.27400       16.1290    
   1.27500       16.1270    
   1.27600       16.1250    
   1.27700       16.1230    
   1.27800       16.1210    
   1.27900       16.1190    
   1.28000       16.1170    
   1.28100       16.1150    
   1.28200       16.1130    
   1.28300       16.1110    
   1.28400       16.1090    
   1.28500       16.1071    
   1.28600       16.1051    
   1.28700       16.1031    
   1.28800       16.1011    
   1.28900       16.0992    
   1.29000       16.0972    
   1.29100       16.0952    
   1.29200       16.0932    
   1.29300       16.0913    
   1.29400       16.0893    
   1.29500       16.0873    
   1.29600       16.0854    
   1.29700       16.0834    
   1.29800       16.0815    
   1.29900       16.0795    
   1.30000       16.0776    
   1.30100       16.0756    
   1.30200       16.0737    
   1.30300       16.0717    
   1.30400       16.0698    
   1.30500       16.0678    
   1.30600       16.0659    
   1.30700       16.0639    
   1.30800       16.0620    
   1.30900       16.0601    
   1.31000       16.0581    
   1.31100       16.0562    
   1.31200       16.0543    
   1.31300       16.0523    
   1.31400       16.0504    
   1.31500       16.0485    
   1.31600       16.0466    
   1.31700       16.0447    
   1.31800       16.0427    
   1.31900       16.0408    
   1.32000       16.0389    
   1.32100       16.0370    
   1.32200       16.0351    
   1.32300       16.0332    
   1.32400       16.0313    
   1.32500       16.0294    
   1.32600       16.0275    
   1.32700       16.0256    
   1.32800       16.0237    
   1.32900       16.0218    
   1.33000       16.0199    
   1.33100       16.0180    
   1.33200       16.0161    
   1.33300       16.0142    
   1.33400       16.0123    
   1.33500       16.0104    
   1.33600       16.0085    
   1.33700       16.0066    
   1.33800       16.0048    
   1.33900       16.0029    
   1.34000       16.0010    
   1.34100       15.9991    
   1.34200       15.9973    
   1.34300       15.9954    
   1.34400       15.9935    
   1.34500       15.9916    
   1.34600       15.9898    
   1.34700       15.9879    
   1.34800       15.9861    
   1.34900       15.9842    
   1.35000       15.9823    
   1.35100       15.9805    
   1.35200       15.9786    
   1.35300       15.9768    
   1.35400       15.9749    
   1.35500       15.9731    
   1.35600       15.9712    
   1.35700       15.9694    
   1.35800       15.9675    
   1.35900       15.9657    
   1.36000       15.9638    
   1.36100       15.9620    
   1.36200       15.9602    
   1.36300       15.9583    
   1.36400       15.9565    
   1.36500       15.9547    
   1.36600       15.9528    
   1.36700       15.9510    
   1.36800       15.9492    
   1.36900       15.9474    
   1.37000       15.9455    
   1.37100       15.9437    
   1.37200       15.9419    
   1.37300       15.9401    
   1.37400       15.9383    
   1.37500       15.9365    
   1.37600       15.9347    
   1.37700       15.9328    
   1.37800       15.9310    
   1.37900       15.9292    
   1.38000       15.9274    
   1.38100       15.9256    
   1.38200       15.9238    
   1.38300       15.9220    
   1.38400       15.9202    
   1.38500       15.9184    
   1.38600       15.9166    
   1.38700       15.9148    
   1.38800       15.9131    
   1.38900       15.9113    
   1.39000       15.9095    
   1.39100       15.9077    
   1.39200       15.9059    
   1.39300       15.9041    
   1.39400       15.9024    
   1.39500       15.9006    
   1.39600       15.8988    
   1.39700       15.8970    
   1.39800       15.8952    
   1.39900       15.8935    
   1.40000       15.8917    
   1.40100       15.8899    
   1.40200       15.8882    
   1.40300       15.8864    
   1.40400       15.8847    
   1.40500       15.8829    
   1.40600       15.8811    
   1.40700       15.8794    
   1.40800       15.8776    
   1.40900       15.8759    
   1.41000       15.8741    
   1.41100       15.8724    
   1.41200       15.8706    
   1.41300       15.8689    
   1.41400       15.8671    
   1.41500       15.8654    
   1.41600       15.8636    
   1.41700       15.8619    
   1.41800       15.8602    
   1.41900       15.8584    
   1.42000       15.8567    
   1.42100       15.8550    
   1.42200       15.8532    
   1.42300       15.8515    
   1.42400       15.8498    
   1.42500       15.8480    
   1.42600       15.8463    
   1.42700       15.8446    
   1.42800       15.8429    
   1.42900       15.8412    
   1.43000       15.8394    
   1.43100       15.8377    
   1.43200       15.8360    
   1.43300       15.8343    
   1.43400       15.8326    
   1.43500       15.8309    
   1.43600       15.8292    
   1.43700       15.8275    
   1.43800       15.8258    
   1.43900       15.8241    
   1.44000       15.8224    
   1.44100       15.8207    
   1.44200       15.8190    
   1.44300       15.8173    
   1.44400       15.8156    
   1.44500       15.8139    
   1.44600       15.8122    
   1.44700       15.8105    
   1.44800       15.8088    
   1.44900       15.8071    
   1.45000       15.8054    
   1.45100       15.8038    
   1.45200       15.8021    
   1.45300       15.8004    
   1.45400       15.7987    
   1.45500       15.7971    
   1.45600       15.7954    
   1.45700       15.7937    
   1.45800       15.7920    
   1.45900       15.7904    
   1.46000       15.7887    
   1.46100       15.7870    
   1.46200       15.7854    
   1.46300       15.7837    
   1.46400       15.7820    
   1.46500       15.7804    
   1.46600       15.7787    
   1.46700       15.7771    
   1.46800       15.7754    
   1.46900       15.7738    
   1.47000       15.7721    
   1.47100       15.7705    
   1.47200       15.7688    
   1.47300       15.7672    
   1.47400       15.7655    
   1.47500       15.7639    
   1.47600       15.7622    
   1.47700       15.7606    
   1.47800       15.7590    
   1.47900       15.7573    
   1.48000       15.7557    
   1.48100       15.7541    
   1.48200       15.7524    
   1.48300       15.7508    
   1.48400       15.7492    
   1.48500       15.7475    
   1.48600       15.7459    
   1.48700       15.7443    
   1.48800       15.7427    
   1.48900       15.7410    
   1.49000       15.7394    
   1.49100       15.7378    
   1.49200       15.7362    
   1.49300       15.7346    
   1.49400       15.7330    
   1.49500       15.7314    
   1.49600       15.7298    
   1.49700       15.7281    
   1.49800       15.7265    
   1.49900       15.7249    
   1.50000       15.7233    
   1.50100       15.7217    
   1.50200       15.7201    
   1.50300       15.7185    
   1.50400       15.7169    
   1.50500       15.7153    
   1.50600       15.7137    
   1.50700       15.7121    
   1.50800       15.7106    
   1.50900       15.7090    
   1.51000       15.7074    
   1.51100       15.7058    
   1.51200       15.7042    
   1.51300       15.7026    
   1.51400       15.7010    
   1.51500       15.6995    
   1.51600       15.6979    
   1.51700       15.6963    
   1.51800       15.6947    
   1.51900       15.6932    
   1.52000       15.6916    
   1.52100       15.6900    
   1.52200       15.6885    
   1.52300       15.6869    
   1.52400       15.6853    
   1.52500       15.6838    
   1.52600       15.6822    
   1.52700       15.6806    
   1.52800       15.6791    
   1.52900       15.6775    
   1.53000       15.6760    
   1.53100       15.6744    
   1.53200       15.6728    
   1.53300       15.6713    
   1.53400       15.6697    
   1.53500       15.6682    
   1.53600       15.6666    
   1.53700       15.6651    
   1.53800       15.6636    
   1.53900       15.6620    
   1.54000       15.6605    
   1.54100       15.6589    
   1.54200       15.6574    
   1.54300       15.6559    
   1.54400       15.6543    
   1.54500       15.6528    
   1.54600       15.6513    
   1.54700       15.6497    
   1.54800       15.6482    
   1.54900       15.6467    
   1.55000       15.6451    
   1.55100       15.6436    
   1.55200       15.6421    
   1.55300       15.6406    
   1.55400       15.6390    
   1.55500       15.6375    
   1.55600       15.6360    
   1.55700       15.6345    
   1.55800       15.6330    
   1.55900       15.6315    
   1.56000       15.6300    
   1.56100       15.6284    
   1.56200       15.6269    
   1.56300       15.6254    
   1.56400       15.6239    
   1.56500       15.6224    
   1.56600       15.6209    
   1.56700       15.6194    
   1.56800       15.6179    
   1.56900       15.6164    
   1.57000       15.6149    
   1.57100       15.6134    
   1.57200       15.6119    
   1.57300       15.6104    
   1.57400       15.6089    
   1.57500       15.6075    
   1.57600       15.6060    
   1.57700       15.6045    
   1.57800       15.6030    
   1.57900       15.6015    
   1.58000       15.6000    
   1.58100       15.5985    
   1.58200       15.5971    
   1.58300       15.5956    
   1.58400       15.5941    
   1.58500       15.5926    
   1.58600       15.5912    
   1.58700       15.5897    
   1.58800       15.5882    
   1.58900       15.5867    
   1.59000       15.5853    
   1.59100       15.5838    
   1.59200       15.5823    
   1.59300       15.5809    
   1.59400       15.5794    
   1.59500       15.5780    
   1.59600       15.5765    
   1.59700       15.5750    
   1.59800       15.5736    
   1.59900       15.5721    
   1.60000       15.5707    
   1.60100       15.5692    
   1.60200       15.5678    
   1.60300       15.5663    
   1.60400       15.5649    
   1.60500       15.5634    
   1.60600       15.5620    
   1.60700       15.5605    
   1.60800       15.5591    
   1.60900       15.5577    
   1.61000       15.5562    
   1.61100       15.5548    
   1.61200       15.5533    
   1.61300       15.5519    
   1.61400       15.5505    
   1.61500       15.5490    
   1.61600       15.5476    
   1.61700       15.5462    
   1.61800       15.5447    
   1.61900       15.5433    
   1.62000       15.5419    
   1.62100       15.5405    
   1.62200       15.5390    
   1.62300       15.5376    
   1.62400       15.5362    
   1.62500       15.5348    
   1.62600       15.5334    
   1.62700       15.5320    
   1.62800       15.5305    
   1.62900       15.5291    
   1.63000       15.5277    
   1.63100       15.5263    
   1.63200       15.5249    
   1.63300       15.5235    
   1.63400       15.5221    
   1.63500       15.5207    
   1.63600       15.5193    
   1.63700       15.5179    
   1.63800       15.5165    
   1.63900       15.5151    
   1.64000       15.5137    
   1.64100       15.5123    
   1.64200       15.5109    
   1.64300       15.5095    
   1.64400       15.5081    
   1.64500       15.5067    
   1.64600       15.5053    
   1.64700       15.5039    
   1.64800       15.5025    
   1.64900       15.5011    
   1.65000       15.4998    
   1.65100       15.4984    
   1.65200       15.4970    
   1.65300       15.4956    
   1.65400       15.4942    
   1.65500       15.4929    
   1.65600       15.4915    
   1.65700       15.4901    
   1.65800       15.4887    
   1.65900       15.4874    
   1.66000       15.4860    
   1.66100       15.4846    
   1.66200       15.4833    
   1.66300       15.4819    
   1.66400       15.4805    
   1.66500       15.4792    
   1.66600       15.4778    
   1.66700       15.4764    
   1.66800       15.4751    
   1.66900       15.4737    
   1.67000       15.4724    
   1.67100       15.4710    
   1.67200       15.4696    
   1.67300       15.4683    
   1.67400       15.4669    
   1.67500       15.4656    
   1.67600       15.4642    
   1.67700       15.4629    
   1.67800       15.4615    
   1.67900       15.4602    
   1.68000       15.4588    
   1.68100       15.4575    
   1.68200       15.4562    
   1.68300       15.4548    
   1.68400       15.4535    
   1.68500       15.4521    
   1.68600       15.4508    
   1.68700       15.4495    
   1.68800       15.4481    
   1.68900       15.4468    
   1.69000       15.4455    
   1.69100       15.4441    
   1.69200       15.4428    
   1.69300       15.4415    
   1.69400       15.4402    
   1.69500       15.4388    
   1.69600       15.4375    
   1.69700       15.4362    
   1.69800       15.4349    
   1.69900       15.4335    
   1.70000       15.4322    
   1.70100       15.4309    
   1.70200       15.4296    
   1.70300       15.4283    
   1.70400       15.4270    
   1.70500       15.4256    
   1.70600       15.4243    
   1.70700       15.4230    
   1.70800       15.4217    
   1.70900       15.4204    
   1.71000       15.4191    
   1.71100       15.4178    
   1.71200       15.4165    
   1.71300       15.4152    
   1.71400       15.4139    
   1.71500       15.4126    
   1.71600       15.4113    
   1.71700       15.4100    
   1.71800       15.4087    
   1.71900       15.4074    
   1.72000       15.4061    
   1.72100       15.4048    
   1.72200       15.4035    
   1.72300       15.4022    
   1.72400       15.4010    
   1.72500       15.3997    
   1.72600       15.3984    
   1.72700       15.3971    
   1.72800       15.3958    
   1.72900       15.3945    
   1.73000       15.3932    
   1.73100       15.3920    
   1.73200       15.3907    
   1.73300       15.3894    
   1.73400       15.3881    
   1.73500       15.3869    
   1.73600       15.3856    
   1.73700       15.3843    
   1.73800       15.3830    
   1.73900       15.3818    
   1.74000       15.3805    
   1.74100       15.3792    
   1.74200       15.3780    
   1.74300       15.3767    
   1.74400       15.3754    
   1.74500       15.3742    
   1.74600       15.3729    
   1.74700       15.3717    
   1.74800       15.3704    
   1.74900       15.3691    
   1.75000       15.3679    
   1.75100       15.3666    
   1.75200       15.3654    
   1.75300       15.3641    
   1.75400       15.3629    
   1.75500       15.3616    
   1.75600       15.3604    
   1.75700       15.3591    
   1.75800       15.3579    
   1.75900       15.3566    
   1.76000       15.3554    
   1.76100       15.3541    
   1.76200       15.3529    
   1.76300       15.3517    
   1.76400       15.3504    
   1.76500       15.3492    
   1.76600       15.3480    
   1.76700       15.3467    
   1.76800       15.3455    
   1.76900       15.3442    
   1.77000       15.3430    
   1.77100       15.3418    
   1.77200       15.3406    
   1.77300       15.3393    
   1.77400       15.3381    
   1.77500       15.3369    
   1.77600       15.3357    
   1.77700       15.3344    
   1.77800       15.3332    
   1.77900       15.3320    
   1.78000       15.3308    
   1.78100       15.3295    
   1.78200       15.3283    
   1.78300       15.3271    
   1.78400       15.3259    
   1.78500       15.3247    
   1.78600       15.3235    
   1.78700       15.3223    
   1.78800       15.3210    
   1.78900       15.3198    
   1.79000       15.3186    
   1.79100       15.3174    
   1.79200       15.3162    
   1.79300       15.3150    
   1.79400       15.3138    
   1.79500       15.3126    
   1.79600       15.3114    
   1.79700       15.3102    
   1.79800       15.3090    
   1.79900       15.3078    
   1.80000       15.3066    
   1.80100       15.3054    
   1.80200       15.3042    
   1.80300       15.3030    
   1.80400       15.3018    
   1.80500       15.3006    
   1.80600       15.2995    
   1.80700       15.2983    
   1.80800       15.2971    
   1.80900       15.2959    
   1.81000       15.2947    
   1.81100       15.2935    
   1.81200       15.2923    
   1.81300       15.2912    
   1.81400       15.2900    
   1.81500       15.2888    
   1.81600       15.2876    
   1.81700       15.2864    
   1.81800       15.2853    
   1.81900       15.2841    
   1.82000       15.2829    
   1.82100       15.2817    
   1.82200       15.2806    
   1.82300       15.2794    
   1.82400       15.2782    
   1.82500       15.2771    
   1.82600       15.2759    
   1.82700       15.2747    
   1.82800       15.2736    
   1.82900       15.2724    
   1.83000       15.2712    
   1.83100       15.2701    
   1.83200       15.2689    
   1.83300       15.2678    
   1.83400       15.2666    
   1.83500       15.2654    
   1.83600       15.2643    
   1.83700       15.2631    
   1.83800       15.2620    
   1.83900       15.2608    
   1.84000       15.2597    
   1.84100       15.2585    
   1.84200       15.2574    
   1.84300       15.2562    
   1.84400       15.2551    
   1.84500       15.2539    
   1.84600       15.2528    
   1.84700       15.2517    
   1.84800       15.2505    
   1.84900       15.2494    
   1.85000       15.2482    
   1.85100       15.2471    
   1.85200       15.2460    
   1.85300       15.2448    
   1.85400       15.2437    
   1.85500       15.2425    
   1.85600       15.2414    
   1.85700       15.2403    
   1.85800       15.2391    
   1.85900       15.2380    
   1.86000       15.2369    
   1.86100       15.2358    
   1.86200       15.2346    
   1.86300       15.2335    
   1.86400       15.2324    
   1.86500       15.2313    
   1.86600       15.2301    
   1.86700       15.2290    
   1.86800       15.2279    
   1.86900       15.2268    
   1.87000       15.2257    
   1.87100       15.2245    
   1.87200       15.2234    
   1.87300       15.2223    
   1.87400       15.2212    
   1.87500       15.2201    
   1.87600       15.2190    
   1.87700       15.2179    
   1.87800       15.2168    
   1.87900       15.2156    
   1.88000       15.2145    
   1.88100       15.2134    
   1.88200       15.2123    
   1.88300       15.2112    
   1.88400       15.2101    
   1.88500       15.2090    
   1.88600       15.2079    
   1.88700       15.2068    
   1.88800       15.2057    
   1.88900       15.2046    
   1.89000       15.2035    
   1.89100       15.2024    
   1.89200       15.2013    
   1.89300       15.2002    
   1.89400       15.1992    
   1.89500       15.1981    
   1.89600       15.1970    
   1.89700       15.1959    
   1.89800       15.1948    
   1.89900       15.1937    
   1.90000       15.1926    
   1.90100       15.1915    
   1.90200       15.1905    
   1.90300       15.1894    
   1.90400       15.1883    
   1.90500       15.1872    
   1.90600       15.1861    
   1.90700       15.1850    
   1.90800       15.1840    
   1.90900       15.1829    
   1.91000       15.1818    
   1.91100       15.1807    
   1.91200       15.1797    
   1.91300       15.1786    
   1.91400       15.1775    
   1.91500       15.1765    
   1.91600       15.1754    
   1.91700       15.1743    
   1.91800       15.1733    
   1.91900       15.1722    
   1.92000       15.1711    
   1.92100       15.1701    
   1.92200       15.1690    
   1.92300       15.1679    
   1.92400       15.1669    
   1.92500       15.1658    
   1.92600       15.1648    
   1.92700       15.1637    
   1.92800       15.1626    
   1.92900       15.1616    
   1.93000       15.1605    
   1.93100       15.1595    
   1.93200       15.1584    
   1.93300       15.1574    
   1.93400       15.1563    
   1.93500       15.1553    
   1.93600       15.1542    
   1.93700       15.1532    
   1.93800       15.1521    
   1.93900       15.1511    
   1.94000       15.1500    
   1.94100       15.1490    
   1.94200       15.1480    
   1.94300       15.1469    
   1.94400       15.1459    
   1.94500       15.1448    
   1.94600       15.1438    
   1.94700       15.1428    
   1.94800       15.1417    
   1.94900       15.1407    
   1.95000       15.1396    
   1.95100       15.1386    
   1.95200       15.1376    
   1.95300       15.1366    
   1.95400       15.1355    
   1.95500       15.1345    
   1.95600       15.1335    
   1.95700       15.1324    
   1.95800       15.1314    
   1.95900       15.1304    
   1.96000       15.1294    
   1.96100       15.1283    
   1.96200       15.1273    
   1.96300       15.1263    
   1.96400       15.1253    
   1.96500       15.1243    
   1.96600       15.1232    
   1.96700       15.1222    
   1.96800       15.1212    
   1.96900       15.1202    
   1.97000       15.1192    
   1.97100       15.1182    
   1.97200       15.1171    
   1.97300       15.1161    
   1.97400       15.1151    
   1.97500       15.1141    
   1.97600       15.1131    
   1.97700       15.1121    
   1.97800       15.1111    
   1.97900       15.1101    
   1.98000       15.1091    
   1.98100       15.1081    
   1.98200       15.1071    
   1.98300       15.1061    
   1.98400       15.1051    
   1.98500       15.1041    
   1.98600       15.1031    
   1.98700       15.1021    
   1.98800       15.1011    
   1.98900       15.1001    
   1.99000       15.0991    
   1.99100       15.0981    
   1.99200       15.0971    
   1.99300       15.0961    
   1.99400       15.0951    
   1.99500       15.0941    
   1.99600       15.0931    
   1.99700       15.0922    
   1.99800       15.0912    
   1.99900       15.0902    
   2.00000       15.0892    
   2.00100       15.0882    
   2.00200       15.0872    
   2.00300       15.0862    
   2.00400       15.0853    
   2.00500       15.0843    
   2.00600       15.0833    
   2.00700       15.0823    
   2.00800       15.0813    
   2.00900       15.0804    
   2.01000       15.0794    
   2.01100       15.0784    
   2.01200       15.0774    
   2.01300       15.0765    
   2.01400       15.0755    
   2.01500       15.0745    
   2.01600       15.0736    
   2.01700       15.0726    
   2.01800       15.0716    
   2.01900       15.0707    
   2.02000       15.0697    
   2.02100       15.0687    
   2.02200       15.0678    
   2.02300       15.0668    
   2.02400       15.0658    
   2.02500       15.0649    
   2.02600       15.0639    
   2.02700       15.0629    
   2.02800       15.0620    
   2.02900       15.0610    
   2.03000       15.0601    
   2.03100       15.0591    
   2.03200       15.0582    
   2.03300       15.0572    
   2.03400       15.0563    
   2.03500       15.0553    
   2.03600       15.0544    
   2.03700       15.0534    
   2.03800       15.0525    
   2.03900       15.0515    
   2.04000       15.0506    
   2.04100       15.0496    
   2.04200       15.0487    
   2.04300       15.0477    
   2.04400       15.0468    
   2.04500       15.0458    
   2.04600       15.0449    
   2.04700       15.0440    
   2.04800       15.0430    
   2.04900       15.0421    
   2.05000       15.0411    
   2.05100       15.0402    
   2.05200       15.0393    
   2.05300       15.0383    
   2.05400       15.0374    
   2.05500       15.0365    
   2.05600       15.0355    
   2.05700       15.0346    
   2.05800       15.0337    
   2.05900       15.0327    
   2.06000       15.0318    
   2.06100       15.0309    
   2.06200       15.0299    
   2.06300       15.0290    
   2.06400       15.0281    
   2.06500       15.0272    
   2.06600       15.0262    
   2.06700       15.0253    
   2.06800       15.0244    
   2.06900       15.0235    
   2.07000       15.0226    
   2.07100       15.0216    
   2.07200       15.0207    
   2.07300       15.0198    
   2.07400       15.0189    
   2.07500       15.0180    
   2.07600       15.0171    
   2.07700       15.0161    
   2.07800       15.0152    
   2.07900       15.0143    
   2.08000       15.0134    
   2.08100       15.0125    
   2.08200       15.0116    
   2.08300       15.0107    
   2.08400       15.0098    
   2.08500       15.0089    
   2.08600       15.0080    
   2.08700       15.0070    
   2.08800       15.0061    
   2.08900       15.0052    
   2.09000       15.0043    
   2.09100       15.0034    
   2.09200       15.0025    
   2.09300       15.0016    
   2.09400       15.0007    
   2.09500       14.9998    
   2.09600       14.9989    
   2.09700       14.9980    
   2.09800       14.9971    
   2.09900       14.9963    
   2.10000       14.9954    
   2.10100       14.9945    
   2.10200       14.9936    
   2.10300       14.9927    
   2.10400       14.9918    
   2.10500       14.9909    
   2.10600       14.9900    
   2.10700       14.9891    
   2.10800       14.9882    
   2.10900       14.9874    
   2.11000       14.9865    
   2.11100       14.9856    
   2.11200       14.9847    
   2.11300       14.9838    
   2.11400       14.9829    
   2.11500       14.9821    
   2.11600       14.9812    
   2.11700       14.9803    
   2.11800       14.9794    
   2.11900       14.9785    
   2.12000       14.9777    
   2.12100       14.9768    
   2.12200       14.9759    
   2.12300       14.9750    
   2.12400       14.9742    
   2.12500       14.9733    
   2.12600       14.9724    
   2.12700       14.9716    
   2.12800       14.9707    
   2.12900       14.9698    
   2.13000       14.9689    
   2.13100       14.9681    
   2.13200       14.9672    
   2.13300       14.9663    
   2.13400       14.9655    
   2.13500       14.9646    
   2.13600       14.9638    
   2.13700       14.9629    
   2.13800       14.9620    
   2.13900       14.9612    
   2.14000       14.9603    
   2.14100       14.9595    
   2.14200       14.9586    
   2.14300       14.9577    
   2.14400       14.9569    
   2.14500       14.9560    
   2.14600       14.9552    
   2.14700       14.9543    
   2.14800       14.9535    
   2.14900       14.9526    
   2.15000       14.9518    
   2.15100       14.9509    
   2.15200       14.9501    
   2.15300       14.9492    
   2.15400       14.9484    
   2.15500       14.9475    
   2.15600       14.9467    
   2.15700       14.9458    
   2.15800       14.9450    
   2.15900       14.9441    
   2.16000       14.9433    
   2.16100       14.9425    
   2.16200       14.9416    
   2.16300       14.9408    
   2.16400       14.9399    
   2.16500       14.9391    
   2.16600       14.9383    
   2.16700       14.9374    
   2.16800       14.9366    
   2.16900       14.9357    
   2.17000       14.9349    
   2.17100       14.9341    
   2.17200       14.9332    
   2.17300       14.9324    
   2.17400       14.9316    
   2.17500       14.9308    
   2.17600       14.9299    
   2.17700       14.9291    
   2.17800       14.9283    
   2.17900       14.9274    
   2.18000       14.9266    
   2.18100       14.9258    
   2.18200       14.9250    
   2.18300       14.9241    
   2.18400       14.9233    
   2.18500       14.9225    
   2.18600       14.9217    
   2.18700       14.9209    
   2.18800       14.9200    
   2.18900       14.9192    
   2.19000       14.9184    
   2.19100       14.9176    
   2.19200       14.9168    
   2.19300       14.9159    
   2.19400       14.9151    
   2.19500       14.9143    
   2.19600       14.9135    
   2.19700       14.9127    
   2.19800       14.9119    
   2.19900       14.9111    
   2.20000       14.9103    
   2.20100       14.9094    
   2.20200       14.9086    
   2.20300       14.9078    
   2.20400       14.9070    
   2.20500       14.9062    
   2.20600       14.9054    
   2.20700       14.9046    
   2.20800       14.9038    
   2.20900       14.9030    
   2.21000       14.9022    
   2.21100       14.9014    
   2.21200       14.9006    
   2.21300       14.8998    
   2.21400       14.8990    
   2.21500       14.8982    
   2.21600       14.8974    
   2.21700       14.8966    
   2.21800       14.8958    
   2.21900       14.8950    
   2.22000       14.8942    
   2.22100       14.8934    
   2.22200       14.8926    
   2.22300       14.8918    
   2.22400       14.8910    
   2.22500       14.8902    
   2.22600       14.8895    
   2.22700       14.8887    
   2.22800       14.8879    
   2.22900       14.8871    
   2.23000       14.8863    
   2.23100       14.8855    
   2.23200       14.8847    
   2.23300       14.8839    
   2.23400       14.8832    
   2.23500       14.8824    
   2.23600       14.8816    
   2.23700       14.8808    
   2.23800       14.8800    
   2.23900       14.8793    
   2.24000       14.8785    
   2.24100       14.8777    
   2.24200       14.8769    
   2.24300       14.8761    
   2.24400       14.8754    
   2.24500       14.8746    
   2.24600       14.8738    
   2.24700       14.8730    
   2.24800       14.8723    
   2.24900       14.8715    
   2.25000       14.8707    
   2.25100       14.8700    
   2.25200       14.8692    
   2.25300       14.8684    
   2.25400       14.8676    
   2.25500       14.8669    
   2.25600       14.8661    
   2.25700       14.8653    
   2.25800       14.8646    
   2.25900       14.8638    
   2.26000       14.8631    
   2.26100       14.8623    
   2.26200       14.8615    
   2.26300       14.8608    
   2.26400       14.8600    
   2.26500       14.8592    
   2.26600       14.8585    
   2.26700       14.8577    
   2.26800       14.8570    
   2.26900       14.8562    
   2.27000       14.8555    
   2.27100       14.8547    
   2.27200       14.8539    
   2.27300       14.8532    
   2.27400       14.8524    
   2.27500       14.8517    
   2.27600       14.8509    
   2.27700       14.8502    
   2.27800       14.8494    
   2.27900       14.8487    
   2.28000       14.8479    
   2.28100       14.8472    
   2.28200       14.8464    
   2.28300       14.8457    
   2.28400       14.8449    
   2.28500       14.8442    
   2.28600       14.8434    
   2.28700       14.8427    
   2.28800       14.8420    
   2.28900       14.8412    
   2.29000       14.8405    
   2.29100       14.8397    
   2.29200       14.8390    
   2.29300       14.8383    
   2.29400       14.8375    
   2.29500       14.8368    
   2.29600       14.8360    
   2.29700       14.8353    
   2.29800       14.8346    
   2.29900       14.8338    
   2.30000       14.8331    
   2.30100       14.8324    
   2.30200       14.8316    
   2.30300       14.8309    
   2.30400       14.8302    
   2.30500       14.8294    
   2.30600       14.8287    
   2.30700       14.8280    
   2.30800       14.8272    
   2.30900       14.8265    
   2.31000       14.8258    
   2.31100       14.8251    
   2.31200       14.8243    
   2.31300       14.8236    
   2.31400       14.8229    
   2.31500       14.8222    
   2.31600       14.8214    
   2.31700       14.8207    
   2.31800       14.8200    
   2.31900       14.8193    
   2.32000       14.8186    
   2.32100       14.8178    
   2.32200       14.8171    
   2.32300       14.8164    
   2.32400       14.8157    
   2.32500       14.8150    
   2.32600       14.8142    
   2.32700       14.8135    
   2.32800       14.8128    
   2.32900       14.8121    
   2.33000       14.8114    
   2.33100       14.8107    
   2.33200       14.8100    
   2.33300       14.8093    
   2.33400       14.8085    
   2.33500       14.8078    
   2.33600       14.8071    
   2.33700       14.8064    
   2.33800       14.8057    
   2.33900       14.8050    
   2.34000       14.8043    
   2.34100       14.8036    
   2.34200       14.8029    
   2.34300       14.8022    
   2.34400       14.8015    
   2.34500       14.8008    
   2.34600       14.8001    
   2.34700       14.7994    
   2.34800       14.7987    
   2.34900       14.7980    
   2.35000       14.7973    
   2.35100       14.7966    
   2.35200       14.7959    
   2.35300       14.7952    
   2.35400       14.7945    
   2.35500       14.7938    
   2.35600       14.7931    
   2.35700       14.7924    
   2.35800       14.7917    
   2.35900       14.7910    
   2.36000       14.7903    
   2.36100       14.7896    
   2.36200       14.7889    
   2.36300       14.7882    
   2.36400       14.7876    
   2.36500       14.7869    
   2.36600       14.7862    
   2.36700       14.7855    
   2.36800       14.7848    
   2.36900       14.7841    
   2.37000       14.7834    
   2.37100       14.7827    
   2.37200       14.7821    
   2.37300       14.7814    
   2.37400       14.7807    
   2.37500       14.7800    
   2.37600       14.7793    
   2.37700       14.7787    
   2.37800       14.7780    
   2.37900       14.7773    
   2.38000       14.7766    
   2.38100       14.7759    
   2.38200       14.7753    
   2.38300       14.7746    
   2.38400       14.7739    
   2.38500       14.7732    
   2.38600       14.7726    
   2.38700       14.7719    
   2.38800       14.7712    
   2.38900       14.7705    
   2.39000       14.7699    
   2.39100       14.7692    
   2.39200       14.7685    
   2.39300       14.7679    
   2.39400       14.7672    
   2.39500       14.7665    
   2.39600       14.7658    
   2.39700       14.7652    
   2.39800       14.7645    
   2.39900       14.7638    
   2.40000       14.7632    
   2.40100       14.7625    
   2.40200       14.7618    
   2.40300       14.7612    
   2.40400       14.7605    
   2.40500       14.7599    
   2.40600       14.7592    
   2.40700       14.7585    
   2.40800       14.7579    
   2.40900       14.7572    
   2.41000       14.7566    
   2.41100       14.7559    
   2.41200       14.7552    
   2.41300       14.7546    
   2.41400       14.7539    
   2.41500       14.7533    
   2.41600       14.7526    
   2.41700       14.7520    
   2.41800       14.7513    
   2.41900       14.7507    
   2.42000       14.7500    
   2.42100       14.7494    
   2.42200       14.7487    
   2.42300       14.7481    
   2.42400       14.7474    
   2.42500       14.7468    
   2.42600       14.7461    
   2.42700       14.7455    
   2.42800       14.7448    
   2.42900       14.7442    
   2.43000       14.7435    
   2.43100       14.7429    
   2.43200       14.7422    
   2.43300       14.7416    
   2.43400       14.7409    
   2.43500       14.7403    
   2.43600       14.7397    
   2.43700       14.7390    
   2.43800       14.7384    
   2.43900       14.7377    
   2.44000       14.7371    
   2.44100       14.7365    
   2.44200       14.7358    
   2.44300       14.7352    
   2.44400       14.7345    
   2.44500       14.7339    
   2.44600       14.7333    
   2.44700       14.7326    
   2.44800       14.7320    
   2.44900       14.7314    
   2.45000       14.7307    
   2.45100       14.7301    
   2.45200       14.7295    
   2.45300       14.7288    
   2.45400       14.7282    
   2.45500       14.7276    
   2.45600       14.7269    
   2.45700       14.7263    
   2.45800       14.7257    
   2.45900       14.7251    
   2.46000       14.7244    
   2.46100       14.7238    
   2.46200       14.7232    
   2.46300       14.7226    
   2.46400       14.7219    
   2.46500       14.7213    
   2.46600       14.7207    
   2.46700       14.7201    
   2.46800       14.7194    
   2.46900       14.7188    
   2.47000       14.7182    
   2.47100       14.7176    
   2.47200       14.7170    
   2.47300       14.7163    
   2.47400       14.7157    
   2.47500       14.7151    
   2.47600       14.7145    
   2.47700       14.7139    
   2.47800       14.7133    
   2.47900       14.7126    
   2.48000       14.7120    
   2.48100       14.7114    
   2.48200       14.7108    
   2.48300       14.7102    
   2.48400       14.7096    
   2.48500       14.7090    
   2.48600       14.7084    
   2.48700       14.7077    
   2.48800       14.7071    
   2.48900       14.7065    
   2.49000       14.7059    
   2.49100       14.7053    
   2.49200       14.7047    
   2.49300       14.7041    
   2.49400       14.7035    
   2.49500       14.7029    
   2.49600       14.7023    
   2.49700       14.7017    
   2.49800       14.7011    
   2.49900       14.7005    
   2.50000       14.6999    
   2.50100       14.6993    
   2.50200       14.6987    
   2.50300       14.6981    
   2.50400       14.6975    
   2.50500       14.6969    
   2.50600       14.6963    
   2.50700       14.6957    
   2.50800       14.6951    
   2.50900       14.6945    
   2.51000       14.6939    
   2.51100       14.6933    
   2.51200       14.6927    
   2.51300       14.6921    
   2.51400       14.6915    
   2.51500       14.6909    
   2.51600       14.6903    
   2.51700       14.6897    
   2.51800       14.6891    
   2.51900       14.6885    
   2.52000       14.6879    
   2.52100       14.6873    
   2.52200       14.6868    
   2.52300       14.6862    
   2.52400       14.6856    
   2.52500       14.6850    
   2.52600       14.6844    
   2.52700       14.6838    
   2.52800       14.6832    
   2.52900       14.6826    
   2.53000       14.6821    
   2.53100       14.6815    
   2.53200       14.6809    
   2.53300       14.6803    
   2.53400       14.6797    
   2.53500       14.6792    
   2.53600       14.6786    
   2.53700       14.6780    
   2.53800       14.6774    
   2.53900       14.6768    
   2.54000       14.6762    
   2.54100       14.6757    
   2.54200       14.6751    
   2.54300       14.6745    
   2.54400       14.6739    
   2.54500       14.6734    
   2.54600       14.6728    
   2.54700       14.6722    
   2.54800       14.6716    
   2.54900       14.6711    
   2.55000       14.6705    
   2.55100       14.6699    
   2.55200       14.6693    
   2.55300       14.6688    
   2.55400       14.6682    
   2.55500       14.6676    
   2.55600       14.6671    
   2.55700       14.6665    
   2.55800       14.6659    
   2.55900       14.6654    
   2.56000       14.6648    
   2.56100       14.6642    
   2.56200       14.6637    
   2.56300       14.6631    
   2.56400       14.6625    
   2.56500       14.6620    
   2.56600       14.6614    
   2.56700       14.6608    
   2.56800       14.6603    
   2.56900       14.6597    
   2.57000       14.6592    
   2.57100       14.6586    
   2.57200       14.6580    
   2.57300       14.6575    
   2.57400       14.6569    
   2.57500       14.6564    
   2.57600       14.6558    
   2.57700       14.6552    
   2.57800       14.6547    
   2.57900       14.6541    
   2.58000       14.6536    
   2.58100       14.6530    
   2.58200       14.6525    
   2.58300       14.6519    
   2.58400       14.6513    
   2.58500       14.6508    
   2.58600       14.6502    
   2.58700       14.6497    
   2.58800       14.6491    
   2.58900       14.6486    
   2.59000       14.6480    
   2.59100       14.6475    
   2.59200       14.6469    
   2.59300       14.6464    
   2.59400       14.6458    
   2.59500       14.6453    
   2.59600       14.6447    
   2.59700       14.6442    
   2.59800       14.6436    
   2.59900       14.6431    
   2.60000       14.6426    
   2.60100       14.6420    
   2.60200       14.6415    
   2.60300       14.6409    
   2.60400       14.6404    
   2.60500       14.6398    
   2.60600       14.6393    
   2.60700       14.6388    
   2.60800       14.6382    
   2.60900       14.6377    
   2.61000       14.6371    
   2.61100       14.6366    
   2.61200       14.6361    
   2.61300       14.6355    
   2.61400       14.6350    
   2.61500       14.6344    
   2.61600       14.6339    
   2.61700       14.6334    
   2.61800       14.6328    
   2.61900       14.6323    
   2.62000       14.6318    
   2.62100       14.6312    
   2.62200       14.6307    
   2.62300       14.6302    
   2.62400       14.6296    
   2.62500       14.6291    
   2.62600       14.6286    
   2.62700       14.6280    
   2.62800       14.6275    
   2.62900       14.6270    
   2.63000       14.6265    
   2.63100       14.6259    
   2.63200       14.6254    
   2.63300       14.6249    
   2.63400       14.6243    
   2.63500       14.6238    
   2.63600       14.6233    
   2.63700       14.6228    
   2.63800       14.6222    
   2.63900       14.6217    
   2.64000       14.6212    
   2.64100       14.6207    
   2.64200       14.6202    
   2.64300       14.6196    
   2.64400       14.6191    
   2.64500       14.6186    
   2.64600       14.6181    
   2.64700       14.6175    
   2.64800       14.6170    
   2.64900       14.6165    
   2.65000       14.6160    
   2.65100       14.6155    
   2.65200       14.6150    
   2.65300       14.6144    
   2.65400       14.6139    
   2.65500       14.6134    
   2.65600       14.6129    
   2.65700       14.6124    
   2.65800       14.6119    
   2.65900       14.6114    
   2.66000       14.6108    
   2.66100       14.6103    
   2.66200       14.6098    
   2.66300       14.6093    
   2.66400       14.6088    
   2.66500       14.6083    
   2.66600       14.6078    
   2.66700       14.6073    
   2.66800       14.6068    
   2.66900       14.6062    
   2.67000       14.6057    
   2.67100       14.6052    
   2.67200       14.6047    
   2.67300       14.6042    
   2.67400       14.6037    
   2.67500       14.6032    
   2.67600       14.6027    
   2.67700       14.6022    
   2.67800       14.6017    
   2.67900       14.6012    
   2.68000       14.6007    
   2.68100       14.6002    
   2.68200       14.5997    
   2.68300       14.5992    
   2.68400       14.5987    
   2.68500       14.5982    
   2.68600       14.5977    
   2.68700       14.5972    
   2.68800       14.5967    
   2.68900       14.5962    
   2.69000       14.5957    
   2.69100       14.5952    
   2.69200       14.5947    
   2.69300       14.5942    
   2.69400       14.5937    
   2.69500       14.5932    
   2.69600       14.5927    
   2.69700       14.5922    
   2.69800       14.5917    
   2.69900       14.5912    
   2.70000       14.5907    
   2.70100       14.5902    
   2.70200       14.5897    
   2.70300       14.5893    
   2.70400       14.5888    
   2.70500       14.5883    
   2.70600       14.5878    
   2.70700       14.5873    
   2.70800       14.5868    
   2.70900       14.5863    
   2.71000       14.5858    
   2.71100       14.5853    
   2.71200       14.5849    
   2.71300       14.5844    
   2.71400       14.5839    
   2.71500       14.5834    
   2.71600       14.5829    
   2.71700       14.5824    
   2.71800       14.5819    
   2.71900       14.5815    
   2.72000       14.5810    
   2.72100       14.5805    
   2.72200       14.5800    
   2.72300       14.5795    
   2.72400       14.5791    
   2.72500       14.5786    
   2.72600       14.5781    
   2.72700       14.5776    
   2.72800       14.5771    
   2.72900       14.5767    
   2.73000       14.5762    
   2.73100       14.5757    
   2.73200       14.5752    
   2.73300       14.5747    
   2.73400       14.5743    
   2.73500       14.5738    
   2.73600       14.5733    
   2.73700       14.5728    
   2.73800       14.5724    
   2.73900       14.5719    
   2.74000       14.5714    
   2.74100       14.5710    
   2.74200       14.5705    
   2.74300       14.5700    
   2.74400       14.5695    
   2.74500       14.5691    
   2.74600       14.5686    
   2.74700       14.5681    
   2.74800       14.5677    
   2.74900       14.5672    
   2.75000       14.5667    
   2.75100       14.5662    
   2.75200       14.5658    
   2.75300       14.5653    
   2.75400       14.5648    
   2.75500       14.5644    
   2.75600       14.5639    
   2.75700       14.5635    
   2.75800       14.5630    
   2.75900       14.5625    
   2.76000       14.5621    
   2.76100       14.5616    
   2.76200       14.5611    
   2.76300       14.5607    
   2.76400       14.5602    
   2.76500       14.5597    
   2.76600       14.5593    
   2.76700       14.5588    
   2.76800       14.5584    
   2.76900       14.5579    
   2.77000       14.5574    
   2.77100       14.5570    
   2.77200       14.5565    
   2.77300       14.5561    
   2.77400       14.5556    
   2.77500       14.5552    
   2.77600       14.5547    
   2.77700       14.5542    
   2.77800       14.5538    
   2.77900       14.5533    
   2.78000       14.5529    
   2.78100       14.5524    
   2.78200       14.5520    
   2.78300       14.5515    
   2.78400       14.5511    
   2.78500       14.5506    
   2.78600       14.5502    
   2.78700       14.5497    
   2.78800       14.5493    
   2.78900       14.5488    
   2.79000       14.5484    
   2.79100       14.5479    
   2.79200       14.5475    
   2.79300       14.5470    
   2.79400       14.5466    
   2.79500       14.5461    
   2.79600       14.5457    
   2.79700       14.5452    
   2.79800       14.5448    
   2.79900       14.5443    
   2.80000       14.5439    
   2.80100       14.5434    
   2.80200       14.5430    
   2.80300       14.5426    
   2.80400       14.5421    
   2.80500       14.5417    
   2.80600       14.5412    
   2.80700       14.5408    
   2.80800       14.5403    
   2.80900       14.5399    
   2.81000       14.5395    
   2.81100       14.5390    
   2.81200       14.5386    
   2.81300       14.5381    
   2.81400       14.5377    
   2.81500       14.5373    
   2.81600       14.5368    
   2.81700       14.5364    
   2.81800       14.5360    
   2.81900       14.5355    
   2.82000       14.5351    
   2.82100       14.5346    
   2.82200       14.5342    
   2.82300       14.5338    
   2.82400       14.5333    
   2.82500       14.5329    
   2.82600       14.5325    
   2.82700       14.5320    
   2.82800       14.5316    
   2.82900       14.5312    
   2.83000       14.5307    
   2.83100       14.5303    
   2.83200       14.5299    
   2.83300       14.5295    
   2.83400       14.5290    
   2.83500       14.5286    
   2.83600       14.5282    
   2.83700       14.5277    
   2.83800       14.5273    
   2.83900       14.5269    
   2.84000       14.5265    
   2.84100       14.5260    
   2.84200       14.5256    
   2.84300       14.5252    
   2.84400       14.5247    
   2.84500       14.5243    
   2.84600       14.5239    
   2.84700       14.5235    
   2.84800       14.5230    
   2.84900       14.5226    
   2.85000       14.5222    
   2.85100       14.5218    
   2.85200       14.5214    
   2.85300       14.5209    
   2.85400       14.5205    
   2.85500       14.5201    
   2.85600       14.5197    
   2.85700       14.5193    
   2.85800       14.5188    
   2.85900       14.5184    
   2.86000       14.5180    
   2.86100       14.5176    
   2.86200       14.5172    
   2.86300       14.5167    
   2.86400       14.5163    
   2.86500       14.5159    
   2.86600       14.5155    
   2.86700       14.5151    
   2.86800       14.5147    
   2.86900       14.5142    
   2.87000       14.5138    
   2.87100       14.5134    
   2.87200       14.5130    
   2.87300       14.5126    
   2.87400       14.5122    
   2.87500       14.5118    
   2.87600       14.5114    
   2.87700       14.5109    
   2.87800       14.5105    
   2.87900       14.5101    
   2.88000       14.5097    
   2.88100       14.5093    
   2.88200       14.5089    
   2.88300       14.5085    
   2.88400       14.5081    
   2.88500       14.5077    
   2.88600       14.5073    
   2.88700       14.5068    
   2.88800       14.5064    
   2.88900       14.5060    
   2.89000       14.5056    
   2.89100       14.5052    
   2.89200       14.5048    
   2.89300       14.5044    
   2.89400       14.5040    
   2.89500       14.5036    
   2.89600       14.5032    
   2.89700       14.5028    
   2.89800       14.5024    
   2.89900       14.5020    
   2.90000       14.5016    
   2.90100       14.5012    
   2.90200       14.5008    
   2.90300       14.5004    
   2.90400       14.5000    
   2.90500       14.4996    
   2.90600       14.4992    
   2.90700       14.4988    
   2.90800       14.4984    
   2.90900       14.4980    
   2.91000       14.4976    
   2.91100       14.4972    
   2.91200       14.4968    
   2.91300       14.4964    
   2.91400       14.4960    
   2.91500       14.4956    
   2.91600       14.4952    
   2.91700       14.4948    
   2.91800       14.4944    
   2.91900       14.4940    
   2.92000       14.4936    
   2.92100       14.4932    
   2.92200       14.4928    
   2.92300       14.4925    
   2.92400       14.4921    
   2.92500       14.4917    
   2.92600       14.4913    
   2.92700       14.4909    
   2.92800       14.4905    
   2.92900       14.4901    
   2.93000       14.4897    
   2.93100       14.4893    
   2.93200       14.4889    
   2.93300       14.4886    
   2.93400       14.4882    
   2.93500       14.4878    
   2.93600       14.4874    
   2.93700       14.4870    
   2.93800       14.4866    
   2.93900       14.4862    
   2.94000       14.4858    
   2.94100       14.4855    
   2.94200       14.4851    
   2.94300       14.4847    
   2.94400       14.4843    
   2.94500       14.4839    
   2.94600       14.4835    
   2.94700       14.4832    
   2.94800       14.4828    
   2.94900       14.4824    
   2.95000       14.4820    
   2.95100       14.4816    
   2.95200       14.4812    
   2.95300       14.4809    
   2.95400       14.4805    
   2.95500       14.4801    
   2.95600       14.4797    
   2.95700       14.4793    
   2.95800       14.4790    
   2.95900       14.4786    
   2.96000       14.4782    
   2.96100       14.4778    
   2.96200       14.4775    
   2.96300       14.4771    
   2.96400       14.4767    
   2.96500       14.4763    
   2.96600       14.4759    
   2.96700       14.4756    
   2.96800       14.4752    
   2.96900       14.4748    
   2.97000       14.4745    
   2.97100       14.4741    
   2.97200       14.4737    
   2.97300       14.4733    
   2.97400       14.4730    
   2.97500       14.4726    
   2.97600       14.4722    
   2.97700       14.4718    
   2.97800       14.4715    
   2.97900       14.4711    
   2.98000       14.4707    
   2.98100       14.4704    
   2.98200       14.4700    
   2.98300       14.4696    
   2.98400       14.4693    
   2.98500       14.4689    
   2.98600       14.4685    
   2.98700       14.4682    
   2.98800       14.4678    
   2.98900       14.4674    
   2.99000       14.4671    
   2.99100       14.4667    
   2.99200       14.4663    
   2.99300       14.4660    
   2.99400       14.4656    
   2.99500       14.4652    
   2.99600       14.4649    
   2.99700       14.4645    
   2.99800       14.4641    
   2.99900       14.4638    
   3.00000       14.4634    
   3.00100       14.4630    
   3.00200       14.4627    
   3.00300       14.4623    
   3.00400       14.4620    
   3.00500       14.4616    
   3.00600       14.4612    
   3.00700       14.4609    
   3.00800       14.4605    
   3.00900       14.4602    
   3.01000       14.4598    
   3.01100       14.4594    
   3.01200       14.4591    
   3.01300       14.4587    
   3.01400       14.4584    
   3.01500       14.4580    
   3.01600       14.4577    
   3.01700       14.4573    
   3.01800       14.4569    
   3.01900       14.4566    
   3.02000       14.4562    
   3.02100       14.4559    
   3.02200       14.4555    
   3.02300       14.4552    
   3.02400       14.4548    
   3.02500       14.4545    
   3.02600       14.4541    
   3.02700       14.4538    
   3.02800       14.4534    
   3.02900       14.4530    
   3.03000       14.4527    
   3.03100       14.4523    
   3.03200       14.4520    
   3.03300       14.4516    
   3.03400       14.4513    
   3.03500       14.4509    
   3.03600       14.4506    
   3.03700       14.4502    
   3.03800       14.4499    
   3.03900       14.4495    
   3.04000       14.4492    
   3.04100       14.4489    
   3.04200       14.4485    
   3.04300       14.4482    
   3.04400       14.4478    
   3.04500       14.4475    
   3.04600       14.4471    
   3.04700       14.4468    
   3.04800       14.4464    
   3.04900       14.4461    
   3.05000       14.4457    
   3.05100       14.4454    
   3.05200       14.4451    
   3.05300       14.4447    
   3.05400       14.4444    
   3.05500       14.4440    
   3.05600       14.4437    
   3.05700       14.4433    
   3.05800       14.4430    
   3.05900       14.4427    
   3.06000       14.4423    
   3.06100       14.4420    
   3.06200       14.4416    
   3.06300       14.4413    
   3.06400       14.4410    
   3.06500       14.4406    
   3.06600       14.4403    
   3.06700       14.4399    
   3.06800       14.4396    
   3.06900       14.4393    
   3.07000       14.4389    
   3.07100       14.4386    
   3.07200       14.4383    
   3.07300       14.4379    
   3.07400       14.4376    
   3.07500       14.4372    
   3.07600       14.4369    
   3.07700       14.4366    
   3.07800       14.4362    
   3.07900       14.4359    
   3.08000       14.4356    
   3.08100       14.4352    
   3.08200       14.4349    
   3.08300       14.4346    
   3.08400       14.4342    
   3.08500       14.4339    
   3.08600       14.4336    
   3.08700       14.4332    
   3.08800       14.4329    
   3.08900       14.4326    
   3.09000       14.4323    
   3.09100       14.4319    
   3.09200       14.4316    
   3.09300       14.4313    
   3.09400       14.4309    
   3.09500       14.4306    
   3.09600       14.4303    
   3.09700       14.4299    
   3.09800       14.4296    
   3.09900       14.4293    
   3.10000       14.4290    
   3.10100       14.4286    
   3.10200       14.4283    
   3.10300       14.4280    
   3.10400       14.4277    
   3.10500       14.4273    
   3.10600       14.4270    
   3.10700       14.4267    
   3.10800       14.4264    
   3.10900       14.4260    
   3.11000       14.4257    
   3.11100       14.4254    
   3.11200       14.4251    
   3.11300       14.4247    
   3.11400       14.4244    
   3.11500       14.4241    
   3.11600       14.4238    
   3.11700       14.4235    
   3.11800       14.4231    
   3.11900       14.4228    
   3.12000       14.4225    
   3.12100       14.4222    
   3.12200       14.4219    
   3.12300       14.4215    
   3.12400       14.4212    
   3.12500       14.4209    
   3.12600       14.4206    
   3.12700       14.4203    
   3.12800       14.4199    
   3.12900       14.4196    
   3.13000       14.4193    
   3.13100       14.4190    
   3.13200       14.4187    
   3.13300       14.4184    
   3.13400       14.4180    
   3.13500       14.4177    
   3.13600       14.4174    
   3.13700       14.4171    
   3.13800       14.4168    
   3.13900       14.4165    
   3.14000       14.4162    
   3.14100       14.4158    
   3.14200       14.4155    
   3.14300       14.4152    
   3.14400       14.4149    
   3.14500       14.4146    
   3.14600       14.4143    
   3.14700       14.4140    
   3.14800       14.4137    
   3.14900       14.4133    
   3.15000       14.4130    
   3.15100       14.4127    
   3.15200       14.4124    
   3.15300       14.4121    
   3.15400       14.4118    
   3.15500       14.4115    
   3.15600       14.4112    
   3.15700       14.4109    
   3.15800       14.4106    
   3.15900       14.4103    
   3.16000       14.4099    
   3.16100       14.4096    
   3.16200       14.4093    
   3.16300       14.4090    
   3.16400       14.4087    
   3.16500       14.4084    
   3.16600       14.4081    
   3.16700       14.4078    
   3.16800       14.4075    
   3.16900       14.4072    
   3.17000       14.4069    
   3.17100       14.4066    
   3.17200       14.4063    
   3.17300       14.4060    
   3.17400       14.4057    
   3.17500       14.4054    
   3.17600       14.4051    
   3.17700       14.4048    
   3.17800       14.4045    
   3.17900       14.4042    
   3.18000       14.4039    
   3.18100       14.4036    
   3.18200       14.4033    
   3.18300       14.4030    
   3.18400       14.4027    
   3.18500       14.4024    
   3.18600       14.4021    
   3.18700       14.4018    
   3.18800       14.4015    
   3.18900       14.4012    
   3.19000       14.4009    
   3.19100       14.4006    
   3.19200       14.4003    
   3.19300       14.4000    
   3.19400       14.3997    
   3.19500       14.3994    
   3.19600       14.3991    
   3.19700       14.3988    
   3.19800       14.3985    
   3.19900       14.3982    
   3.20000       14.3979    
   3.20100       14.3976    
   3.20200       14.3973    
   3.20300       14.3970    
   3.20400       14.3967    
   3.20500       14.3964    
   3.20600       14.3962    
   3.20700       14.3959    
   3.20800       14.3956    
   3.20900       14.3953    
   3.21000       14.3950    
   3.21100       14.3947    
   3.21200       14.3944    
   3.21300       14.3941    
   3.21400       14.3938    
   3.21500       14.3935    
   3.21600       14.3932    
   3.21700       14.3930    
   3.21800       14.3927    
   3.21900       14.3924    
   3.22000       14.3921    
   3.22100       14.3918    
   3.22200       14.3915    
   3.22300       14.3912    
   3.22400       14.3909    
   3.22500       14.3906    
   3.22600       14.3904    
   3.22700       14.3901    
   3.22800       14.3898    
   3.22900       14.3895    
   3.23000       14.3892    
   3.23100       14.3889    
   3.23200       14.3886    
   3.23300       14.3884    
   3.23400       14.3881    
   3.23500       14.3878    
   3.23600       14.3875    
   3.23700       14.3872    
   3.23800       14.3869    
   3.23900       14.3867    
   3.24000       14.3864    
   3.24100       14.3861    
   3.24200       14.3858    
   3.24300       14.3855    
   3.24400       14.3852    
   3.24500       14.3850    
   3.24600       14.3847    
   3.24700       14.3844    
   3.24800       14.3841    
   3.24900       14.3838    
   3.25000       14.3836    
   3.25100       14.3833    
   3.25200       14.3830    
   3.25300       14.3827    
   3.25400       14.3824    
   3.25500       14.3822    
   3.25600       14.3819    
   3.25700       14.3816    
   3.25800       14.3813    
   3.25900       14.3811    
   3.26000       14.3808    
   3.26100       14.3805    
   3.26200       14.3802    
   3.26300       14.3800    
   3.26400       14.3797    
   3.26500       14.3794    
   3.26600       14.3791    
   3.26700       14.3788    
   3.26800       14.3786    
   3.26900       14.3783    
   3.27000       14.3780    
   3.27100       14.3778    
   3.27200       14.3775    
   3.27300       14.3772    
   3.27400       14.3769    
   3.27500       14.3767    
   3.27600       14.3764    
   3.27700       14.3761    
   3.27800       14.3758    
   3.27900       14.3756    
   3.28000       14.3753    
   3.28100       14.3750    
   3.28200       14.3748    
   3.28300       14.3745    
   3.28400       14.3742    
   3.28500       14.3740    
   3.28600       14.3737    
   3.28700       14.3734    
   3.28800       14.3731    
   3.28900       14.3729    
   3.29000       14.3726    
   3.29100       14.3723    
   3.29200       14.3721    
   3.29300       14.3718    
   3.29400       14.3715    
   3.29500       14.3713    
   3.29600       14.3710    
   3.29700       14.3707    
   3.29800       14.3705    
   3.29900       14.3702    
   3.30000       14.3699    
   3.30100       14.3697    
   3.30200       14.3694    
   3.30300       14.3691    
   3.30400       14.3689    
   3.30500       14.3686    
   3.30600       14.3683    
   3.30700       14.3681    
   3.30800       14.3678    
   3.30900       14.3676    
   3.31000       14.3673    
   3.31100       14.3670    
   3.31200       14.3668    
   3.31300       14.3665    
   3.31400       14.3662    
   3.31500       14.3660    
   3.31600       14.3657    
   3.31700       14.3655    
   3.31800       14.3652    
   3.31900       14.3649    
   3.32000       14.3647    
   3.32100       14.3644    
   3.32200       14.3642    
   3.32300       14.3639    
   3.32400       14.3636    
   3.32500       14.3634    
   3.32600       14.3631    
   3.32700       14.3629    
   3.32800       14.3626    
   3.32900       14.3624    
   3.33000       14.3621    
   3.33100       14.3618    
   3.33200       14.3616    
   3.33300       14.3613    
   3.33400       14.3611    
   3.33500       14.3608    
   3.33600       14.3606    
   3.33700       14.3603    
   3.33800       14.3600    
   3.33900       14.3598    
   3.34000       14.3595    
   3.34100       14.3593    
   3.34200       14.3590    
   3.34300       14.3588    
   3.34400       14.3585    
   3.34500       14.3583    
   3.34600       14.3580    
   3.34700       14.3578    
   3.34800       14.3575    
   3.34900       14.3573    
   3.35000       14.3570    
   3.35100       14.3568    
   3.35200       14.3565    
   3.35300       14.3563    
   3.35400       14.3560    
   3.35500       14.3558    
   3.35600       14.3555    
   3.35700       14.3552    
   3.35800       14.3550    
   3.35900       14.3548    
   3.36000       14.3545    
   3.36100       14.3543    
   3.36200       14.3540    
   3.36300       14.3538    
   3.36400       14.3535    
   3.36500       14.3533    
   3.36600       14.3530    
   3.36700       14.3528    
   3.36800       14.3525    
   3.36900       14.3523    
   3.37000       14.3520    
   3.37100       14.3518    
   3.37200       14.3515    
   3.37300       14.3513    
   3.37400       14.3510    
   3.37500       14.3508    
   3.37600       14.3505    
   3.37700       14.3503    
   3.37800       14.3501    
   3.37900       14.3498    
   3.38000       14.3496    
   3.38100       14.3493    
   3.38200       14.3491    
   3.38300       14.3488    
   3.38400       14.3486    
   3.38500       14.3483    
   3.38600       14.3481    
   3.38700       14.3479    
   3.38800       14.3476    
   3.38900       14.3474    
   3.39000       14.3471    
   3.39100       14.3469    
   3.39200       14.3467    
   3.39300       14.3464    
   3.39400       14.3462    
   3.39500       14.3459    
   3.39600       14.3457    
   3.39700       14.3455    
   3.39800       14.3452    
   3.39900       14.3450    
   3.40000       14.3447    
   3.40100       14.3445    
   3.40200       14.3443    
   3.40300       14.3440    
   3.40400       14.3438    
   3.40500       14.3435    
   3.40600       14.3433    
   3.40700       14.3431    
   3.40800       14.3428    
   3.40900       14.3426    
   3.41000       14.3424    
   3.41100       14.3421    
   3.41200       14.3419    
   3.41300       14.3416    
   3.41400       14.3414    
   3.41500       14.3412    
   3.41600       14.3409    
   3.41700       14.3407    
   3.41800       14.3405    
   3.41900       14.3402    
   3.42000       14.3400    
   3.42100       14.3398    
   3.42200       14.3395    
   3.42300       14.3393    
   3.42400       14.3391    
   3.42500       14.3388    
   3.42600       14.3386    
   3.42700       14.3384    
   3.42800       14.3381    
   3.42900       14.3379    
   3.43000       14.3377    
   3.43100       14.3374    
   3.43200       14.3372    
   3.43300       14.3370    
   3.43400       14.3368    
   3.43500       14.3365    
   3.43600       14.3363    
   3.43700       14.3361    
   3.43800       14.3358    
   3.43900       14.3356    
   3.44000       14.3354    
   3.44100       14.3351    
   3.44200       14.3349    
   3.44300       14.3347    
   3.44400       14.3345    
   3.44500       14.3342    
   3.44600       14.3340    
   3.44700       14.3338    
   3.44800       14.3335    
   3.44900       14.3333    
   3.45000       14.3331    
   3.45100       14.3329    
   3.45200       14.3326    
   3.45300       14.3324    
   3.45400       14.3322    
   3.45500       14.3320    
   3.45600       14.3317    
   3.45700       14.3315    
   3.45800       14.3313    
   3.45900       14.3311    
   3.46000       14.3308    
   3.46100       14.3306    
   3.46200       14.3304    
   3.46300       14.3302    
   3.46400       14.3299    
   3.46500       14.3297    
   3.46600       14.3295    
   3.46700       14.3293    
   3.46800       14.3290    
   3.46900       14.3288    
   3.47000       14.3286    
   3.47100       14.3284    
   3.47200       14.3282    
   3.47300       14.3279    
   3.47400       14.3277    
   3.47500       14.3275    
   3.47600       14.3273    
   3.47700       14.3271    
   3.47800       14.3268    
   3.47900       14.3266    
   3.48000       14.3264    
   3.48100       14.3262    
   3.48200       14.3260    
   3.48300       14.3257    
   3.48400       14.3255    
   3.48500       14.3253    
   3.48600       14.3251    
   3.48700       14.3249    
   3.48800       14.3246    
   3.48900       14.3244    
   3.49000       14.3242    
   3.49100       14.3240    
   3.49200       14.3238    
   3.49300       14.3236    
   3.49400       14.3233    
   3.49500       14.3231    
   3.49600       14.3229    
   3.49700       14.3227    
   3.49800       14.3225    
   3.49900       14.3223    
   3.50000       14.3220    
   3.50100       14.3218    
   3.50200       14.3216    
   3.50300       14.3214    
   3.50400       14.3212    
   3.50500       14.3210    
   3.50600       14.3208    
   3.50700       14.3205    
   3.50800       14.3203    
   3.50900       14.3201    
   3.51000       14.3199    
   3.51100       14.3197    
   3.51200       14.3195    
   3.51300       14.3193    
   3.51400       14.3190    
   3.51500       14.3188    
   3.51600       14.3186    
   3.51700       14.3184    
   3.51800       14.3182    
   3.51900       14.3180    
   3.52000       14.3178    
   3.52100       14.3176    
   3.52200       14.3174    
   3.52300       14.3171    
   3.52400       14.3169    
   3.52500       14.3167    
   3.52600       14.3165    
   3.52700       14.3163    
   3.52800       14.3161    
   3.52900       14.3159    
   3.53000       14.3157    
   3.53100       14.3155    
   3.53200       14.3153    
   3.53300       14.3151    
   3.53400       14.3149    
   3.53500       14.3146    
   3.53600       14.3144    
   3.53700       14.3142    
   3.53800       14.3140    
   3.53900       14.3138    
   3.54000       14.3136    
   3.54100       14.3134    
   3.54200       14.3132    
   3.54300       14.3130    
   3.54400       14.3128    
   3.54500       14.3126    
   3.54600       14.3124    
   3.54700       14.3122    
   3.54800       14.3120    
   3.54900       14.3118    
   3.55000       14.3116    
   3.55100       14.3114    
   3.55200       14.3111    
   3.55300       14.3109    
   3.55400       14.3107    
   3.55500       14.3105    
   3.55600       14.3103    
   3.55700       14.3101    
   3.55800       14.3099    
   3.55900       14.3097    
   3.56000       14.3095    
   3.56100       14.3093    
   3.56200       14.3091    
   3.56300       14.3089    
   3.56400       14.3087    
   3.56500       14.3085    
   3.56600       14.3083    
   3.56700       14.3081    
   3.56800       14.3079    
   3.56900       14.3077    
   3.57000       14.3075    
   3.57100       14.3073    
   3.57200       14.3071    
   3.57300       14.3069    
   3.57400       14.3067    
   3.57500       14.3065    
   3.57600       14.3063    
   3.57700       14.3061    
   3.57800       14.3059    
   3.57900       14.3057    
   3.58000       14.3055    
   3.58100       14.3053    
   3.58200       14.3051    
   3.58300       14.3049    
   3.58400       14.3047    
   3.58500       14.3045    
   3.58600       14.3043    
   3.58700       14.3041    
   3.58800       14.3039    
   3.58900       14.3038    
   3.59000       14.3036    
   3.59100       14.3034    
   3.59200       14.3032    
   3.59300       14.3030    
   3.59400       14.3028    
   3.59500       14.3026    
   3.59600       14.3024    
   3.59700       14.3022    
   3.59800       14.3020    
   3.59900       14.3018    
   3.60000       14.3016    
   3.60100       14.3014    
   3.60200       14.3012    
   3.60300       14.3010    
   3.60400       14.3008    
   3.60500       14.3006    
   3.60600       14.3004    
   3.60700       14.3003    
   3.60800       14.3001    
   3.60900       14.2999    
   3.61000       14.2997    
   3.61100       14.2995    
   3.61200       14.2993    
   3.61300       14.2991    
   3.61400       14.2989    
   3.61500       14.2987    
   3.61600       14.2985    
   3.61700       14.2983    
   3.61800       14.2982    
   3.61900       14.2980    
   3.62000       14.2978    
   3.62100       14.2976    
   3.62200       14.2974    
   3.62300       14.2972    
   3.62400       14.2970    
   3.62500       14.2968    
   3.62600       14.2966    
   3.62700       14.2964    
   3.62800       14.2963    
   3.62900       14.2961    
   3.63000       14.2959    
   3.63100       14.2957    
   3.63200       14.2955    
   3.63300       14.2953    
   3.63400       14.2951    
   3.63500       14.2949    
   3.63600       14.2948    
   3.63700       14.2946    
   3.63800       14.2944    
   3.63900       14.2942    
   3.64000       14.2940    
   3.64100       14.2938    
   3.64200       14.2936    
   3.64300       14.2935    
   3.64400       14.2933    
   3.64500       14.2931    
   3.64600       14.2929    
   3.64700       14.2927    
   3.64800       14.2925    
   3.64900       14.2924    
   3.65000       14.2922    
   3.65100       14.2920    
   3.65200       14.2918    
   3.65300       14.2916    
   3.65400       14.2914    
   3.65500       14.2913    
   3.65600       14.2911    
   3.65700       14.2909    
   3.65800       14.2907    
   3.65900       14.2905    
   3.66000       14.2903    
   3.66100       14.2902    
   3.66200       14.2900    
   3.66300       14.2898    
   3.66400       14.2896    
   3.66500       14.2894    
   3.66600       14.2893    
   3.66700       14.2891    
   3.66800       14.2889    
   3.66900       14.2887    
   3.67000       14.2885    
   3.67100       14.2883    
   3.67200       14.2882    
   3.67300       14.2880    
   3.67400       14.2878    
   3.67500       14.2876    
   3.67600       14.2875    
   3.67700       14.2873    
   3.67800       14.2871    
   3.67900       14.2869    
   3.68000       14.2867    
   3.68100       14.2866    
   3.68200       14.2864    
   3.68300       14.2862    
   3.68400       14.2860    
   3.68500       14.2858    
   3.68600       14.2857    
   3.68700       14.2855    
   3.68800       14.2853    
   3.68900       14.2851    
   3.69000       14.2850    
   3.69100       14.2848    
   3.69200       14.2846    
   3.69300       14.2844    
   3.69400       14.2843    
   3.69500       14.2841    
   3.69600       14.2839    
   3.69700       14.2837    
   3.69800       14.2836    
   3.69900       14.2834    
   3.70000       14.2832    
   3.70100       14.2830    
   3.70200       14.2829    
   3.70300       14.2827    
   3.70400       14.2825    
   3.70500       14.2823    
   3.70600       14.2822    
   3.70700       14.2820    
   3.70800       14.2818    
   3.70900       14.2816    
   3.71000       14.2815    
   3.71100       14.2813    
   3.71200       14.2811    
   3.71300       14.2810    
   3.71400       14.2808    
   3.71500       14.2806    
   3.71600       14.2804    
   3.71700       14.2803    
   3.71800       14.2801    
   3.71900       14.2799    
   3.72000       14.2798    
   3.72100       14.2796    
   3.72200       14.2794    
   3.72300       14.2792    
   3.72400       14.2791    
   3.72500       14.2789    
   3.72600       14.2787    
   3.72700       14.2786    
   3.72800       14.2784    
   3.72900       14.2782    
   3.73000       14.2781    
   3.73100       14.2779    
   3.73200       14.2777    
   3.73300       14.2776    
   3.73400       14.2774    
   3.73500       14.2772    
   3.73600       14.2770    
   3.73700       14.2769    
   3.73800       14.2767    
   3.73900       14.2765    
   3.74000       14.2764    
   3.74100       14.2762    
   3.74200       14.2760    
   3.74300       14.2759    
   3.74400       14.2757    
   3.74500       14.2755    
   3.74600       14.2754    
   3.74700       14.2752    
   3.74800       14.2750    
   3.74900       14.2749    
   3.75000       14.2747    
   3.75100       14.2745    
   3.75200       14.2744    
   3.75300       14.2742    
   3.75400       14.2741    
   3.75500       14.2739    
   3.75600       14.2737    
   3.75700       14.2736    
   3.75800       14.2734    
   3.75900       14.2732    
   3.76000       14.2731    
   3.76100       14.2729    
   3.76200       14.2727    
   3.76300       14.2726    
   3.76400       14.2724    
   3.76500       14.2723    
   3.76600       14.2721    
   3.76700       14.2719    
   3.76800       14.2718    
   3.76900       14.2716    
   3.77000       14.2714    
   3.77100       14.2713    
   3.77200       14.2711    
   3.77300       14.2710    
   3.77400       14.2708    
   3.77500       14.2706    
   3.77600       14.2705    
   3.77700       14.2703    
   3.77800       14.2701    
   3.77900       14.2700    
   3.78000       14.2698    
   3.78100       14.2697    
   3.78200       14.2695    
   3.78300       14.2693    
   3.78400       14.2692    
   3.78500       14.2690    
   3.78600       14.2689    
   3.78700       14.2687    
   3.78800       14.2685    
   3.78900       14.2684    
   3.79000       14.2682    
   3.79100       14.2681    
   3.79200       14.2679    
   3.79300       14.2678    
   3.79400       14.2676    
   3.79500       14.2674    
   3.79600       14.2673    
   3.79700       14.2671    
   3.79800       14.2670    
   3.79900       14.2668    
   3.80000       14.2667    
   3.80100       14.2665    
   3.80200       14.2663    
   3.80300       14.2662    
   3.80400       14.2660    
   3.80500       14.2659    
   3.80600       14.2657    
   3.80700       14.2656    
   3.80800       14.2654    
   3.80900       14.2652    
   3.81000       14.2651    
   3.81100       14.2649    
   3.81200       14.2648    
   3.81300       14.2646    
   3.81400       14.2645    
   3.81500       14.2643    
   3.81600       14.2642    
   3.81700       14.2640    
   3.81800       14.2639    
   3.81900       14.2637    
   3.82000       14.2635    
   3.82100       14.2634    
   3.82200       14.2632    
   3.82300       14.2631    
   3.82400       14.2629    
   3.82500       14.2628    
   3.82600       14.2626    
   3.82700       14.2625    
   3.82800       14.2623    
   3.82900       14.2622    
   3.83000       14.2620    
   3.83100       14.2619    
   3.83200       14.2617    
   3.83300       14.2616    
   3.83400       14.2614    
   3.83500       14.2613    
   3.83600       14.2611    
   3.83700       14.2610    
   3.83800       14.2608    
   3.83900       14.2606    
   3.84000       14.2605    
   3.84100       14.2603    
   3.84200       14.2602    
   3.84300       14.2600    
   3.84400       14.2599    
   3.84500       14.2597    
   3.84600       14.2596    
   3.84700       14.2594    
   3.84800       14.2593    
   3.84900       14.2591    
   3.85000       14.2590    
   3.85100       14.2589    
   3.85200       14.2587    
   3.85300       14.2586    
   3.85400       14.2584    
   3.85500       14.2583    
   3.85600       14.2581    
   3.85700       14.2580    
   3.85800       14.2578    
   3.85900       14.2577    
   3.86000       14.2575    
   3.86100       14.2574    
   3.86200       14.2572    
   3.86300       14.2571    
   3.86400       14.2569    
   3.86500       14.2568    
   3.86600       14.2566    
   3.86700       14.2565    
   3.86800       14.2563    
   3.86900       14.2562    
   3.87000       14.2560    
   3.87100       14.2559    
   3.87200       14.2558    
   3.87300       14.2556    
   3.87400       14.2555    
   3.87500       14.2553    
   3.87600       14.2552    
   3.87700       14.2550    
   3.87800       14.2549    
   3.87900       14.2547    
   3.88000       14.2546    
   3.88100       14.2545    
   3.88200       14.2543    
   3.88300       14.2542    
   3.88400       14.2540    
   3.88500       14.2539    
   3.88600       14.2537    
   3.88700       14.2536    
   3.88800       14.2534    
   3.88900       14.2533    
   3.89000       14.2532    
   3.89100       14.2530    
   3.89200       14.2529    
   3.89300       14.2527    
   3.89400       14.2526    
   3.89500       14.2524    
   3.89600       14.2523    
   3.89700       14.2522    
   3.89800       14.2520    
   3.89900       14.2519    
   3.90000       14.2517    
   3.90100       14.2516    
   3.90200       14.2515    
   3.90300       14.2513    
   3.90400       14.2512    
   3.90500       14.2510    
   3.90600       14.2509    
   3.90700       14.2508    
   3.90800       14.2506    
   3.90900       14.2505    
   3.91000       14.2503    
   3.91100       14.2502    
   3.91200       14.2501    
   3.91300       14.2499    
   3.91400       14.2498    
   3.91500       14.2496    
   3.91600       14.2495    
   3.91700       14.2494    
   3.91800       14.2492    
   3.91900       14.2491    
   3.92000       14.2489    
   3.92100       14.2488    
   3.92200       14.2487    
   3.92300       14.2485    
   3.92400       14.2484    
   3.92500       14.2482    
   3.92600       14.2481    
   3.92700       14.2480    
   3.92800       14.2478    
   3.92900       14.2477    
   3.93000       14.2476    
   3.93100       14.2474    
   3.93200       14.2473    
   3.93300       14.2472    
   3.93400       14.2470    
   3.93500       14.2469    
   3.93600       14.2467    
   3.93700       14.2466    
   3.93800       14.2465    
   3.93900       14.2463    
   3.94000       14.2462    
   3.94100       14.2461    
   3.94200       14.2459    
   3.94300       14.2458    
   3.94400       14.2457    
   3.94500       14.2455    
   3.94600       14.2454    
   3.94700       14.2453    
   3.94800       14.2451    
   3.94900       14.2450    
   3.95000       14.2448    
   3.95100       14.2447    
   3.95200       14.2446    
   3.95300       14.2444    
   3.95400       14.2443    
   3.95500       14.2442    
   3.95600       14.2440    
   3.95700       14.2439    
   3.95800       14.2438    
   3.95900       14.2436    
   3.96000       14.2435    
   3.96100       14.2434    
   3.96200       14.2432    
   3.96300       14.2431    
   3.96400       14.2430    
   3.96500       14.2429    
   3.96600       14.2427    
   3.96700       14.2426    
   3.96800       14.2425    
   3.96900       14.2423    
   3.97000       14.2422    
   3.97100       14.2421    
   3.97200       14.2419    
   3.97300       14.2418    
   3.97400       14.2417    
   3.97500       14.2415    
   3.97600       14.2414    
   3.97700       14.2413    
   3.97800       14.2411    
   3.97900       14.2410    
   3.98000       14.2409    
   3.98100       14.2408    
   3.98200       14.2406    
   3.98300       14.2405    
   3.98400       14.2404    
   3.98500       14.2402    
   3.98600       14.2401    
   3.98700       14.2400    
   3.98800       14.2398    
   3.98900       14.2397    
   3.99000       14.2396    
   3.99100       14.2395    
   3.99200       14.2393    
   3.99300       14.2392    
   3.99400       14.2391    
   3.99500       14.2389    
   3.99600       14.2388    
   3.99700       14.2387    
   3.99800       14.2386    
   3.99900       14.2384    
   4.00000       14.2383    
   4.00100       14.2382    
   4.00200       14.2381    
   4.00300       14.2379    
   4.00400       14.2378    
   4.00500       14.2377    
   4.00600       14.2375    
   4.00700       14.2374    
   4.00800       14.2373    
   4.00900       14.2372    
   4.01000       14.2370    
   4.01100       14.2369    
   4.01200       14.2368    
   4.01300       14.2367    
   4.01400       14.2365    
   4.01500       14.2364    
   4.01600       14.2363    
   4.01700       14.2362    
   4.01800       14.2360    
   4.01900       14.2359    
   4.02000       14.2358    
   4.02100       14.2357    
   4.02200       14.2355    
   4.02300       14.2354    
   4.02400       14.2353    
   4.02500       14.2352    
   4.02600       14.2350    
   4.02700       14.2349    
   4.02800       14.2348    
   4.02900       14.2347    
   4.03000       14.2345    
   4.03100       14.2344    
   4.03200       14.2343    
   4.03300       14.2342    
   4.03400       14.2341    
   4.03500       14.2339    
   4.03600       14.2338    
   4.03700       14.2337    
   4.03800       14.2336    
   4.03900       14.2334    
   4.04000       14.2333    
   4.04100       14.2332    
   4.04200       14.2331    
   4.04300       14.2330    
   4.04400       14.2328    
   4.04500       14.2327    
   4.04600       14.2326    
   4.04700       14.2325    
   4.04800       14.2323    
   4.04900       14.2322    
   4.05000       14.2321    
   4.05100       14.2320    
   4.05200       14.2319    
   4.05300       14.2317    
   4.05400       14.2316    
   4.05500       14.2315    
   4.05600       14.2314    
   4.05700       14.2313    
   4.05800       14.2311    
   4.05900       14.2310    
   4.06000       14.2309    
   4.06100       14.2308    
   4.06200       14.2307    
   4.06300       14.2305    
   4.06400       14.2304    
   4.06500       14.2303    
   4.06600       14.2302    
   4.06700       14.2301    
   4.06800       14.2299    
   4.06900       14.2298    
   4.07000       14.2297    
   4.07100       14.2296    
   4.07200       14.2295    
   4.07300       14.2294    
   4.07400       14.2292    
   4.07500       14.2291    
   4.07600       14.2290    
   4.07700       14.2289    
   4.07800       14.2288    
   4.07900       14.2286    
   4.08000       14.2285    
   4.08100       14.2284    
   4.08200       14.2283    
   4.08300       14.2282    
   4.08400       14.2281    
   4.08500       14.2279    
   4.08600       14.2278    
   4.08700       14.2277    
   4.08800       14.2276    
   4.08900       14.2275    
   4.09000       14.2274    
   4.09100       14.2272    
   4.09200       14.2271    
   4.09300       14.2270    
   4.09400       14.2269    
   4.09500       14.2268    
   4.09600       14.2267    
   4.09700       14.2266    
   4.09800       14.2264    
   4.09900       14.2263    
   4.10000       14.2262    
   4.10100       14.2261    
   4.10200       14.2260    
   4.10300       14.2259    
   4.10400       14.2258    
   4.10500       14.2256    
   4.10600       14.2255    
   4.10700       14.2254    
   4.10800       14.2253    
   4.10900       14.2252    
   4.11000       14.2251    
   4.11100       14.2250    
   4.11200       14.2248    
   4.11300       14.2247    
   4.11400       14.2246    
   4.11500       14.2245    
   4.11600       14.2244    
   4.11700       14.2243    
   4.11800       14.2242    
   4.11900       14.2241    
   4.12000       14.2239    
   4.12100       14.2238    
   4.12200       14.2237    
   4.12300       14.2236    
   4.12400       14.2235    
   4.12500       14.2234    
   4.12600       14.2233    
   4.12700       14.2232    
   4.12800       14.2230    
   4.12900       14.2229    
   4.13000       14.2228    
   4.13100       14.2227    
   4.13200       14.2226    
   4.13300       14.2225    
   4.13400       14.2224    
   4.13500       14.2223    
   4.13600       14.2222    
   4.13700       14.2220    
   4.13800       14.2219    
   4.13900       14.2218    
   4.14000       14.2217    
   4.14100       14.2216    
   4.14200       14.2215    
   4.14300       14.2214    
   4.14400       14.2213    
   4.14500       14.2212    
   4.14600       14.2211    
   4.14700       14.2209    
   4.14800       14.2208    
   4.14900       14.2207    
   4.15000       14.2206    
   4.15100       14.2205    
   4.15200       14.2204    
   4.15300       14.2203    
   4.15400       14.2202    
   4.15500       14.2201    
   4.15600       14.2200    
   4.15700       14.2199    
   4.15800       14.2197    
   4.15900       14.2196    
   4.16000       14.2195    
   4.16100       14.2194    
   4.16200       14.2193    
   4.16300       14.2192    
   4.16400       14.2191    
   4.16500       14.2190    
   4.16600       14.2189    
   4.16700       14.2188    
   4.16800       14.2187    
   4.16900       14.2186    
   4.17000       14.2185    
   4.17100       14.2184    
   4.17200       14.2182    
   4.17300       14.2181    
   4.17400       14.2180    
   4.17500       14.2179    
   4.17600       14.2178    
   4.17700       14.2177    
   4.17800       14.2176    
   4.17900       14.2175    
   4.18000       14.2174    
   4.18100       14.2173    
   4.18200       14.2172    
   4.18300       14.2171    
   4.18400       14.2170    
   4.18500       14.2169    
   4.18600       14.2168    
   4.18700       14.2167    
   4.18800       14.2166    
   4.18900       14.2165    
   4.19000       14.2163    
   4.19100       14.2162    
   4.19200       14.2161    
   4.19300       14.2160    
   4.19400       14.2159    
   4.19500       14.2158    
   4.19600       14.2157    
   4.19700       14.2156    
   4.19800       14.2155    
   4.19900       14.2154    
   4.20000       14.2153    
   4.20100       14.2152    
   4.20200       14.2151    
   4.20300       14.2150    
   4.20400       14.2149    
   4.20500       14.2148    
   4.20600       14.2147    
   4.20700       14.2146    
   4.20800       14.2145    
   4.20900       14.2144    
   4.21000       14.2143    
   4.21100       14.2142    
   4.21200       14.2141    
   4.21300       14.2140    
   4.21400       14.2139    
   4.21500       14.2138    
   4.21600       14.2137    
   4.21700       14.2136    
   4.21800       14.2135    
   4.21900       14.2134    
   4.22000       14.2133    
   4.22100       14.2132    
   4.22200       14.2131    
   4.22300       14.2130    
   4.22400       14.2129    
   4.22500       14.2128    
   4.22600       14.2127    
   4.22700       14.2126    
   4.22800       14.2125    
   4.22900       14.2124    
   4.23000       14.2123    
   4.23100       14.2122    
   4.23200       14.2121    
   4.23300       14.2120    
   4.23400       14.2119    
   4.23500       14.2118    
   4.23600       14.2117    
   4.23700       14.2116    
   4.23800       14.2115    
   4.23900       14.2114    
   4.24000       14.2113    
   4.24100       14.2112    
   4.24200       14.2111    
   4.24300       14.2110    
   4.24400       14.2109    
   4.24500       14.2108    
   4.24600       14.2107    
   4.24700       14.2106    
   4.24800       14.2105    
   4.24900       14.2104    
   4.25000       14.2103    
   4.25100       14.2102    
   4.25200       14.2101    
   4.25300       14.2100    
   4.25400       14.2099    
   4.25500       14.2098    
   4.25600       14.2097    
   4.25700       14.2096    
   4.25800       14.2095    
   4.25900       14.2094    
   4.26000       14.2093    
   4.26100       14.2092    
   4.26200       14.2091    
   4.26300       14.2090    
   4.26400       14.2089    
   4.26500       14.2088    
   4.26600       14.2087    
   4.26700       14.2086    
   4.26800       14.2085    
   4.26900       14.2084    
   4.27000       14.2083    
   4.27100       14.2082    
   4.27200       14.2081    
   4.27300       14.2080    
   4.27400       14.2079    
   4.27500       14.2078    
   4.27600       14.2077    
   4.27700       14.2076    
   4.27800       14.2076    
   4.27900       14.2075    
   4.28000       14.2074    
   4.28100       14.2073    
   4.28200       14.2072    
   4.28300       14.2071    
   4.28400       14.2070    
   4.28500       14.2069    
   4.28600       14.2068    
   4.28700       14.2067    
   4.28800       14.2066    
   4.28900       14.2065    
   4.29000       14.2064    
   4.29100       14.2063    
   4.29200       14.2062    
   4.29300       14.2061    
   4.29400       14.2060    
   4.29500       14.2059    
   4.29600       14.2058    
   4.29700       14.2058    
   4.29800       14.2057    
   4.29900       14.2056    
   4.30000       14.2055    
   4.30100       14.2054    
   4.30200       14.2053    
   4.30300       14.2052    
   4.30400       14.2051    
   4.30500       14.2050    
   4.30600       14.2049    
   4.30700       14.2048    
   4.30800       14.2047    
   4.30900       14.2046    
   4.31000       14.2045    
   4.31100       14.2045    
   4.31200       14.2044    
   4.31300       14.2043    
   4.31400       14.2042    
   4.31500       14.2041    
   4.31600       14.2040    
   4.31700       14.2039    
   4.31800       14.2038    
   4.31900       14.2037    
   4.32000       14.2036    
   4.32100       14.2035    
   4.32200       14.2034    
   4.32300       14.2034    
   4.32400       14.2033    
   4.32500       14.2032    
   4.32600       14.2031    
   4.32700       14.2030    
   4.32800       14.2029    
   4.32900       14.2028    
   4.33000       14.2027    
   4.33100       14.2026    
   4.33200       14.2025    
   4.33300       14.2024    
   4.33400       14.2024    
   4.33500       14.2023    
   4.33600       14.2022    
   4.33700       14.2021    
   4.33800       14.2020    
   4.33900       14.2019    
   4.34000       14.2018    
   4.34100       14.2017    
   4.34200       14.2016    
   4.34300       14.2015    
   4.34400       14.2015    
   4.34500       14.2014    
   4.34600       14.2013    
   4.34700       14.2012    
   4.34800       14.2011    
   4.34900       14.2010    
   4.35000       14.2009    
   4.35100       14.2008    
   4.35200       14.2007    
   4.35300       14.2007    
   4.35400       14.2006    
   4.35500       14.2005    
   4.35600       14.2004    
   4.35700       14.2003    
   4.35800       14.2002    
   4.35900       14.2001    
   4.36000       14.2000    
   4.36100       14.2000    
   4.36200       14.1999    
   4.36300       14.1998    
   4.36400       14.1997    
   4.36500       14.1996    
   4.36600       14.1995    
   4.36700       14.1994    
   4.36800       14.1993    
   4.36900       14.1993    
   4.37000       14.1992    
   4.37100       14.1991    
   4.37200       14.1990    
   4.37300       14.1989    
   4.37400       14.1988    
   4.37500       14.1987    
   4.37600       14.1987    
   4.37700       14.1986    
   4.37800       14.1985    
   4.37900       14.1984    
   4.38000       14.1983    
   4.38100       14.1982    
   4.38200       14.1981    
   4.38300       14.1980    
   4.38400       14.1980    
   4.38500       14.1979    
   4.38600       14.1978    
   4.38700       14.1977    
   4.38800       14.1976    
   4.38900       14.1975    
   4.39000       14.1975    
   4.39100       14.1974    
   4.39200       14.1973    
   4.39300       14.1972    
   4.39400       14.1971    
   4.39500       14.1970    
   4.39600       14.1969    
   4.39700       14.1969    
   4.39800       14.1968    
   4.39900       14.1967    
   4.40000       14.1966    
   4.40100       14.1965    
   4.40200       14.1964    
   4.40300       14.1964    
   4.40400       14.1963    
   4.40500       14.1962    
   4.40600       14.1961    
   4.40700       14.1960    
   4.40800       14.1959    
   4.40900       14.1959    
   4.41000       14.1958    
   4.41100       14.1957    
   4.41200       14.1956    
   4.41300       14.1955    
   4.41400       14.1954    
   4.41500       14.1954    
   4.41600       14.1953    
   4.41700       14.1952    
   4.41800       14.1951    
   4.41900       14.1950    
   4.42000       14.1949    
   4.42100       14.1949    
   4.42200       14.1948    
   4.42300       14.1947    
   4.42400       14.1946    
   4.42500       14.1945    
   4.42600       14.1944    
   4.42700       14.1944    
   4.42800       14.1943    
   4.42900       14.1942    
   4.43000       14.1941    
   4.43100       14.1940    
   4.43200       14.1940    
   4.43300       14.1939    
   4.43400       14.1938    
   4.43500       14.1937    
   4.43600       14.1936    
   4.43700       14.1935    
   4.43800       14.1935    
   4.43900       14.1934    
   4.44000       14.1933    
   4.44100       14.1932    
   4.44200       14.1931    
   4.44300       14.1931    
   4.44400       14.1930    
   4.44500       14.1929    
   4.44600       14.1928    
   4.44700       14.1927    
   4.44800       14.1927    
   4.44900       14.1926    
   4.45000       14.1925    
   4.45100       14.1924    
   4.45200       14.1923    
   4.45300       14.1923    
   4.45400       14.1922    
   4.45500       14.1921    
   4.45600       14.1920    
   4.45700       14.1919    
   4.45800       14.1919    
   4.45900       14.1918    
   4.46000       14.1917    
   4.46100       14.1916    
   4.46200       14.1915    
   4.46300       14.1915    
   4.46400       14.1914    
   4.46500       14.1913    
   4.46600       14.1912    
   4.46700       14.1911    
   4.46800       14.1911    
   4.46900       14.1910    
   4.47000       14.1909    
   4.47100       14.1908    
   4.47200       14.1908    
   4.47300       14.1907    
   4.47400       14.1906    
   4.47500       14.1905    
   4.47600       14.1904    
   4.47700       14.1904    
   4.47800       14.1903    
   4.47900       14.1902    
   4.48000       14.1901    
   4.48100       14.1901    
   4.48200       14.1900    
   4.48300       14.1899    
   4.48400       14.1898    
   4.48500       14.1897    
   4.48600       14.1897    
   4.48700       14.1896    
   4.48800       14.1895    
   4.48900       14.1894    
   4.49000       14.1894    
   4.49100       14.1893    
   4.49200       14.1892    
   4.49300       14.1891    
   4.49400       14.1891    
   4.49500       14.1890    
   4.49600       14.1889    
   4.49700       14.1888    
   4.49800       14.1887    
   4.49900       14.1887    
   4.50000       14.1886    
   4.50100       14.1885    
   4.50200       14.1884    
   4.50300       14.1884    
   4.50400       14.1883    
   4.50500       14.1882    
   4.50600       14.1881    
   4.50700       14.1881    
   4.50800       14.1880    
   4.50900       14.1879    
   4.51000       14.1878    
   4.51100       14.1878    
   4.51200       14.1877    
   4.51300       14.1876    
   4.51400       14.1875    
   4.51500       14.1875    
   4.51600       14.1874    
   4.51700       14.1873    
   4.51800       14.1872    
   4.51900       14.1872    
   4.52000       14.1871    
   4.52100       14.1870    
   4.52200       14.1869    
   4.52300       14.1869    
   4.52400       14.1868    
   4.52500       14.1867    
   4.52600       14.1866    
   4.52700       14.1866    
   4.52800       14.1865    
   4.52900       14.1864    
   4.53000       14.1863    
   4.53100       14.1863    
   4.53200       14.1862    
   4.53300       14.1861    
   4.53400       14.1861    
   4.53500       14.1860    
   4.53600       14.1859    
   4.53700       14.1858    
   4.53800       14.1858    
   4.53900       14.1857    
   4.54000       14.1856    
   4.54100       14.1855    
   4.54200       14.1855    
   4.54300       14.1854    
   4.54400       14.1853    
   4.54500       14.1852    
   4.54600       14.1852    
   4.54700       14.1851    
   4.54800       14.1850    
   4.54900       14.1850    
   4.55000       14.1849    
   4.55100       14.1848    
   4.55200       14.1847    
   4.55300       14.1847    
   4.55400       14.1846    
   4.55500       14.1845    
   4.55600       14.1845    
   4.55700       14.1844    
   4.55800       14.1843    
   4.55900       14.1842    
   4.56000       14.1842    
   4.56100       14.1841    
   4.56200       14.1840    
   4.56300       14.1840    
   4.56400       14.1839    
   4.56500       14.1838    
   4.56600       14.1837    
   4.56700       14.1837    
   4.56800       14.1836    
   4.56900       14.1835    
   4.57000       14.1835    
   4.57100       14.1834    
   4.57200       14.1833    
   4.57300       14.1832    
   4.57400       14.1832    
   4.57500       14.1831    
   4.57600       14.1830    
   4.57700       14.1830    
   4.57800       14.1829    
   4.57900       14.1828    
   4.58000       14.1827    
   4.58100       14.1827    
   4.58200       14.1826    
   4.58300       14.1825    
   4.58400       14.1825    
   4.58500       14.1824    
   4.58600       14.1823    
   4.58700       14.1823    
   4.58800       14.1822    
   4.58900       14.1821    
   4.59000       14.1821    
   4.59100       14.1820    
   4.59200       14.1819    
   4.59300       14.1818    
   4.59400       14.1818    
   4.59500       14.1817    
   4.59600       14.1816    
   4.59700       14.1816    
   4.59800       14.1815    
   4.59900       14.1814    
   4.60000       14.1814    
   4.60100       14.1813    
   4.60200       14.1812    
   4.60300       14.1812    
   4.60400       14.1811    
   4.60500       14.1810    
   4.60600       14.1809    
   4.60700       14.1809    
   4.60800       14.1808    
   4.60900       14.1807    
   4.61000       14.1807    
   4.61100       14.1806    
   4.61200       14.1805    
   4.61300       14.1805    
   4.61400       14.1804    
   4.61500       14.1803    
   4.61600       14.1803    
   4.61700       14.1802    
   4.61800       14.1801    
   4.61900       14.1801    
   4.62000       14.1800    
   4.62100       14.1799    
   4.62200       14.1799    
   4.62300       14.1798    
   4.62400       14.1797    
   4.62500       14.1797    
   4.62600       14.1796    
   4.62700       14.1795    
   4.62800       14.1795    
   4.62900       14.1794    
   4.63000       14.1793    
   4.63100       14.1793    
   4.63200       14.1792    
   4.63300       14.1791    
   4.63400       14.1791    
   4.63500       14.1790    
   4.63600       14.1789    
   4.63700       14.1789    
   4.63800       14.1788    
   4.63900       14.1787    
   4.64000       14.1787    
   4.64100       14.1786    
   4.64200       14.1785    
   4.64300       14.1785    
   4.64400       14.1784    
   4.64500       14.1783    
   4.64600       14.1783    
   4.64700       14.1782    
   4.64800       14.1781    
   4.64900       14.1781    
   4.65000       14.1780    
   4.65100       14.1779    
   4.65200       14.1779    
   4.65300       14.1778    
   4.65400       14.1777    
   4.65500       14.1777    
   4.65600       14.1776    
   4.65700       14.1776    
   4.65800       14.1775    
   4.65900       14.1774    
   4.66000       14.1774    
   4.66100       14.1773    
   4.66200       14.1772    
   4.66300       14.1772    
   4.66400       14.1771    
   4.66500       14.1770    
   4.66600       14.1770    
   4.66700       14.1769    
   4.66800       14.1768    
   4.66900       14.1768    
   4.67000       14.1767    
   4.67100       14.1766    
   4.67200       14.1766    
   4.67300       14.1765    
   4.67400       14.1765    
   4.67500       14.1764    
   4.67600       14.1763    
   4.67700       14.1763    
   4.67800       14.1762    
   4.67900       14.1761    
   4.68000       14.1761    
   4.68100       14.1760    
   4.68200       14.1759    
   4.68300       14.1759    
   4.68400       14.1758    
   4.68500       14.1758    
   4.68600       14.1757    
   4.68700       14.1756    
   4.68800       14.1756    
   4.68900       14.1755    
   4.69000       14.1754    
   4.69100       14.1754    
   4.69200       14.1753    
   4.69300       14.1753    
   4.69400       14.1752    
   4.69500       14.1751    
   4.69600       14.1751    
   4.69700       14.1750    
   4.69800       14.1749    
   4.69900       14.1749    
   4.70000       14.1748    
   4.70100       14.1748    
   4.70200       14.1747    
   4.70300       14.1746    
   4.70400       14.1746    
   4.70500       14.1745    
   4.70600       14.1744    
   4.70700       14.1744    
   4.70800       14.1743    
   4.70900       14.1743    
   4.71000       14.1742    
   4.71100       14.1741    
   4.71200       14.1741    
   4.71300       14.1740    
   4.71400       14.1740    
   4.71500       14.1739    
   4.71600       14.1738    
   4.71700       14.1738    
   4.71800       14.1737    
   4.71900       14.1736    
   4.72000       14.1736    
   4.72100       14.1735    
   4.72200       14.1735    
   4.72300       14.1734    
   4.72400       14.1733    
   4.72500       14.1733    
   4.72600       14.1732    
   4.72700       14.1732    
   4.72800       14.1731    
   4.72900       14.1730    
   4.73000       14.1730    
   4.73100       14.1729    
   4.73200       14.1729    
   4.73300       14.1728    
   4.73400       14.1727    
   4.73500       14.1727    
   4.73600       14.1726    
   4.73700       14.1726    
   4.73800       14.1725    
   4.73900       14.1724    
   4.74000       14.1724    
   4.74100       14.1723    
   4.74200       14.1723    
   4.74300       14.1722    
   4.74400       14.1721    
   4.74500       14.1721    
   4.74600       14.1720    
   4.74700       14.1720    
   4.74800       14.1719    
   4.74900       14.1718    
   4.75000       14.1718    
   4.75100       14.1717    
   4.75200       14.1717    
   4.75300       14.1716    
   4.75400       14.1715    
   4.75500       14.1715    
   4.75600       14.1714    
   4.75700       14.1714    
   4.75800       14.1713    
   4.75900       14.1713    
   4.76000       14.1712    
   4.76100       14.1711    
   4.76200       14.1711    
   4.76300       14.1710    
   4.76400       14.1710    
   4.76500       14.1709    
   4.76600       14.1708    
   4.76700       14.1708    
   4.76800       14.1707    
   4.76900       14.1707    
   4.77000       14.1706    
   4.77100       14.1706    
   4.77200       14.1705    
   4.77300       14.1704    
   4.77400       14.1704    
   4.77500       14.1703    
   4.77600       14.1703    
   4.77700       14.1702    
   4.77800       14.1701    
   4.77900       14.1701    
   4.78000       14.1700    
   4.78100       14.1700    
   4.78200       14.1699    
   4.78300       14.1699    
   4.78400       14.1698    
   4.78500       14.1697    
   4.78600       14.1697    
   4.78700       14.1696    
   4.78800       14.1696    
   4.78900       14.1695    
   4.79000       14.1695    
   4.79100       14.1694    
   4.79200       14.1693    
   4.79300       14.1693    
   4.79400       14.1692    
   4.79500       14.1692    
   4.79600       14.1691    
   4.79700       14.1691    
   4.79800       14.1690    
   4.79900       14.1690    
   4.80000       14.1689    
   4.80100       14.1688    
   4.80200       14.1688    
   4.80300       14.1687    
   4.80400       14.1687    
   4.80500       14.1686    
   4.80600       14.1686    
   4.80700       14.1685    
   4.80800       14.1684    
   4.80900       14.1684    
   4.81000       14.1683    
   4.81100       14.1683    
   4.81200       14.1682    
   4.81300       14.1682    
   4.81400       14.1681    
   4.81500       14.1681    
   4.81600       14.1680    
   4.81700       14.1679    
   4.81800       14.1679    
   4.81900       14.1678    
   4.82000       14.1678    
   4.82100       14.1677    
   4.82200       14.1677    
   4.82300       14.1676    
   4.82400       14.1676    
   4.82500       14.1675    
   4.82600       14.1674    
   4.82700       14.1674    
   4.82800       14.1673    
   4.82900       14.1673    
   4.83000       14.1672    
   4.83100       14.1672    
   4.83200       14.1671    
   4.83300       14.1671    
   4.83400       14.1670    
   4.83500       14.1670    
   4.83600       14.1669    
   4.83700       14.1668    
   4.83800       14.1668    
   4.83900       14.1667    
   4.84000       14.1667    
   4.84100       14.1666    
   4.84200       14.1666    
   4.84300       14.1665    
   4.84400       14.1665    
   4.84500       14.1664    
   4.84600       14.1664    
   4.84700       14.1663    
   4.84800       14.1663    
   4.84900       14.1662    
   4.85000       14.1661    
   4.85100       14.1661    
   4.85200       14.1660    
   4.85300       14.1660    
   4.85400       14.1659    
   4.85500       14.1659    
   4.85600       14.1658    
   4.85700       14.1658    
   4.85800       14.1657    
   4.85900       14.1657    
   4.86000       14.1656    
   4.86100       14.1656    
   4.86200       14.1655    
   4.86300       14.1655    
   4.86400       14.1654    
   4.86500       14.1653    
   4.86600       14.1653    
   4.86700       14.1652    
   4.86800       14.1652    
   4.86900       14.1651    
   4.87000       14.1651    
   4.87100       14.1650    
   4.87200       14.1650    
   4.87300       14.1649    
   4.87400       14.1649    
   4.87500       14.1648    
   4.87600       14.1648    
   4.87700       14.1647    
   4.87800       14.1647    
   4.87900       14.1646    
   4.88000       14.1646    
   4.88100       14.1645    
   4.88200       14.1645    
   4.88300       14.1644    
   4.88400       14.1644    
   4.88500       14.1643    
   4.88600       14.1643    
   4.88700       14.1642    
   4.88800       14.1641    
   4.88900       14.1641    
   4.89000       14.1640    
   4.89100       14.1640    
   4.89200       14.1639    
   4.89300       14.1639    
   4.89400       14.1638    
   4.89500       14.1638    
   4.89600       14.1637    
   4.89700       14.1637    
   4.89800       14.1636    
   4.89900       14.1636    
   4.90000       14.1635    
   4.90100       14.1635    
   4.90200       14.1634    
   4.90300       14.1634    
   4.90400       14.1633    
   4.90500       14.1633    
   4.90600       14.1632    
   4.90700       14.1632    
   4.90800       14.1631    
   4.90900       14.1631    
   4.91000       14.1630    
   4.91100       14.1630    
   4.91200       14.1629    
   4.91300       14.1629    
   4.91400       14.1628    
   4.91500       14.1628    
   4.91600       14.1627    
   4.91700       14.1627    
   4.91800       14.1626    
   4.91900       14.1626    
   4.92000       14.1625    
   4.92100       14.1625    
   4.92200       14.1624    
   4.92300       14.1624    
   4.92400       14.1623    
   4.92500       14.1623    
   4.92600       14.1622    
   4.92700       14.1622    
   4.92800       14.1621    
   4.92900       14.1621    
   4.93000       14.1620    
   4.93100       14.1620    
   4.93200       14.1619    
   4.93300       14.1619    
   4.93400       14.1618    
   4.93500       14.1618    
   4.93600       14.1617    
   4.93700       14.1617    
   4.93800       14.1616    
   4.93900       14.1616    
   4.94000       14.1615    
   4.94100       14.1615    
   4.94200       14.1614    
   4.94300       14.1614    
   4.94400       14.1613    
   4.94500       14.1613    
   4.94600       14.1612    
   4.94700       14.1612    
   4.94800       14.1611    
   4.94900       14.1611    
   4.95000       14.1610    
   4.95100       14.1610    
   4.95200       14.1609    
   4.95300       14.1609    
   4.95400       14.1608    
   4.95500       14.1608    
   4.95600       14.1607    
   4.95700       14.1607    
   4.95800       14.1607    
   4.95900       14.1606    
   4.96000       14.1606    
   4.96100       14.1605    
   4.96200       14.1605    
   4.96300       14.1604    
   4.96400       14.1604    
   4.96500       14.1603    
   4.96600       14.1603    
   4.96700       14.1602    
   4.96800       14.1602    
   4.96900       14.1601    
   4.97000       14.1601    
   4.97100       14.1600    
   4.97200       14.1600    
   4.97300       14.1599    
   4.97400       14.1599    
   4.97500       14.1598    
   4.97600       14.1598    
   4.97700       14.1597    
   4.97800       14.1597    
   4.97900       14.1596    
   4.98000       14.1596    
   4.98100       14.1596    
   4.98200       14.1595    
   4.98300       14.1595    
   4.98400       14.1594    
   4.98500       14.1594    
   4.98600       14.1593    
   4.98700       14.1593    
   4.98800       14.1592    
   4.98900       14.1592    
   4.99000       14.1591    
   4.99100       14.1591    
   4.99200       14.1590    
   4.99300       14.1590    
   4.99400       14.1589    
   4.99500       14.1589    
   4.99600       14.1589    
   4.99700       14.1588    
   4.99800       14.1588    
   4.99900       14.1587    
   5.00000       14.1587    
   5.00100       14.1586    
   5.00200       14.1586    
   5.00300       14.1585    
   5.00400       14.1585    
   5.00500       14.1584    
   5.00600       14.1584    
   5.00700       14.1583    
   5.00800       14.1583    
   5.00900       14.1583    
   5.01000       14.1582    
   5.01100       14.1582    
   5.01200       14.1581    
   5.01300       14.1581    
   5.01400       14.1580    
   5.01500       14.1580    
   5.01600       14.1579    
   5.01700       14.1579    
   5.01800       14.1578    
   5.01900       14.1578    
   5.02000       14.1577    
   5.02100       14.1577    
   5.02200       14.1577    
   5.02300       14.1576    
   5.02400       14.1576    
   5.02500       14.1575    
   5.02600       14.1575    
   5.02700       14.1574    
   5.02800       14.1574    
   5.02900       14.1573    
   5.03000       14.1573    
   5.03100       14.1573    
   5.03200       14.1572    
   5.03300       14.1572    
   5.03400       14.1571    
   5.03500       14.1571    
   5.03600       14.1570    
   5.03700       14.1570    
   5.03800       14.1569    
   5.03900       14.1569    
   5.04000       14.1568    
   5.04100       14.1568    
   5.04200       14.1568    
   5.04300       14.1567    
   5.04400       14.1567    
   5.04500       14.1566    
   5.04600       14.1566    
   5.04700       14.1565    
   5.04800       14.1565    
   5.04900       14.1564    
   5.05000       14.1564    
   5.05100       14.1564    
   5.05200       14.1563    
   5.05300       14.1563    
   5.05400       14.1562    
   5.05500       14.1562    
   5.05600       14.1561    
   5.05700       14.1561    
   5.05800       14.1561    
   5.05900       14.1560    
   5.06000       14.1560    
   5.06100       14.1559    
   5.06200       14.1559    
   5.06300       14.1558    
   5.06400       14.1558    
   5.06500       14.1557    
   5.06600       14.1557    
   5.06700       14.1557    
   5.06800       14.1556    
   5.06900       14.1556    
   5.07000       14.1555    
   5.07100       14.1555    
   5.07200       14.1554    
   5.07300       14.1554    
   5.07400       14.1554    
   5.07500       14.1553    
   5.07600       14.1553    
   5.07700       14.1552    
   5.07800       14.1552    
   5.07900       14.1551    
   5.08000       14.1551    
   5.08100       14.1551    
   5.08200       14.1550    
   5.08300       14.1550    
   5.08400       14.1549    
   5.08500       14.1549    
   5.08600       14.1548    
   5.08700       14.1548    
   5.08800       14.1548    
   5.08900       14.1547    
   5.09000       14.1547    
   5.09100       14.1546    
   5.09200       14.1546    
   5.09300       14.1545    
   5.09400       14.1545    
   5.09500       14.1545    
   5.09600       14.1544    
   5.09700       14.1544    
   5.09800       14.1543    
   5.09900       14.1543    
   5.10000       14.1542    
   5.10100       14.1542    
   5.10200       14.1542    
   5.10300       14.1541    
   5.10400       14.1541    
   5.10500       14.1540    
   5.10600       14.1540    
   5.10700       14.1540    
   5.10800       14.1539    
   5.10900       14.1539    
   5.11000       14.1538    
   5.11100       14.1538    
   5.11200       14.1537    
   5.11300       14.1537    
   5.11400       14.1537    
   5.11500       14.1536    
   5.11600       14.1536    
   5.11700       14.1535    
   5.11800       14.1535    
   5.11900       14.1535    
   5.12000       14.1534    
   5.12100       14.1534    
   5.12200       14.1533    
   5.12300       14.1533    
   5.12400       14.1533    
   5.12500       14.1532    
   5.12600       14.1532    
   5.12700       14.1531    
   5.12800       14.1531    
   5.12900       14.1530    
   5.13000       14.1530    
   5.13100       14.1530    
   5.13200       14.1529    
   5.13300       14.1529    
   5.13400       14.1528    
   5.13500       14.1528    
   5.13600       14.1528    
   5.13700       14.1527    
   5.13800       14.1527    
   5.13900       14.1526    
   5.14000       14.1526    
   5.14100       14.1526    
   5.14200       14.1525    
   5.14300       14.1525    
   5.14400       14.1524    
   5.14500       14.1524    
   5.14600       14.1524    
   5.14700       14.1523    
   5.14800       14.1523    
   5.14900       14.1522    
   5.15000       14.1522    
   5.15100       14.1522    
   5.15200       14.1521    
   5.15300       14.1521    
   5.15400       14.1520    
   5.15500       14.1520    
   5.15600       14.1520    
   5.15700       14.1519    
   5.15800       14.1519    
   5.15900       14.1518    
   5.16000       14.1518    
   5.16100       14.1518    
   5.16200       14.1517    
   5.16300       14.1517    
   5.16400       14.1516    
   5.16500       14.1516    
   5.16600       14.1516    
   5.16700       14.1515    
   5.16800       14.1515    
   5.16900       14.1514    
   5.17000       14.1514    
   5.17100       14.1514    
   5.17200       14.1513    
   5.17300       14.1513    
   5.17400       14.1512    
   5.17500       14.1512    
   5.17600       14.1512    
   5.17700       14.1511    
   5.17800       14.1511    
   5.17900       14.1510    
   5.18000       14.1510    
   5.18100       14.1510    
   5.18200       14.1509    
   5.18300       14.1509    
   5.18400       14.1509    
   5.18500       14.1508    
   5.18600       14.1508    
   5.18700       14.1507    
   5.18800       14.1507    
   5.18900       14.1507    
   5.19000       14.1506    
   5.19100       14.1506    
   5.19200       14.1505    
   5.19300       14.1505    
   5.19400       14.1505    
   5.19500       14.1504    
   5.19600       14.1504    
   5.19700       14.1503    
   5.19800       14.1503    
   5.19900       14.1503    
   5.20000       14.1502    
   5.20100       14.1502    
   5.20200       14.1502    
   5.20300       14.1501    
   5.20400       14.1501    
   5.20500       14.1500    
   5.20600       14.1500    
   5.20700       14.1500    
   5.20800       14.1499    
   5.20900       14.1499    
   5.21000       14.1499    
   5.21100       14.1498    
   5.21200       14.1498    
   5.21300       14.1497    
   5.21400       14.1497    
   5.21500       14.1497    
   5.21600       14.1496    
   5.21700       14.1496    
   5.21800       14.1496    
   5.21900       14.1495    
   5.22000       14.1495    
   5.22100       14.1494    
   5.22200       14.1494    
   5.22300       14.1494    
   5.22400       14.1493    
   5.22500       14.1493    
   5.22600       14.1493    
   5.22700       14.1492    
   5.22800       14.1492    
   5.22900       14.1491    
   5.23000       14.1491    
   5.23100       14.1491    
   5.23200       14.1490    
   5.23300       14.1490    
   5.23400       14.1490    
   5.23500       14.1489    
   5.23600       14.1489    
   5.23700       14.1488    
   5.23800       14.1488    
   5.23900       14.1488    
   5.24000       14.1487    
   5.24100       14.1487    
   5.24200       14.1487    
   5.24300       14.1486    
   5.24400       14.1486    
   5.24500       14.1485    
   5.24600       14.1485    
   5.24700       14.1485    
   5.24800       14.1484    
   5.24900       14.1484    
   5.25000       14.1484    
   5.25100       14.1483    
   5.25200       14.1483    
   5.25300       14.1483    
   5.25400       14.1482    
   5.25500       14.1482    
   5.25600       14.1481    
   5.25700       14.1481    
   5.25800       14.1481    
   5.25900       14.1480    
   5.26000       14.1480    
   5.26100       14.1480    
   5.26200       14.1479    
   5.26300       14.1479    
   5.26400       14.1479    
   5.26500       14.1478    
   5.26600       14.1478    
   5.26700       14.1477    
   5.26800       14.1477    
   5.26900       14.1477    
   5.27000       14.1476    
   5.27100       14.1476    
   5.27200       14.1476    
   5.27300       14.1475    
   5.27400       14.1475    
   5.27500       14.1475    
   5.27600       14.1474    
   5.27700       14.1474    
   5.27800       14.1474    
   5.27900       14.1473    
   5.28000       14.1473    
   5.28100       14.1472    
   5.28200       14.1472    
   5.28300       14.1472    
   5.28400       14.1471    
   5.28500       14.1471    
   5.28600       14.1471    
   5.28700       14.1470    
   5.28800       14.1470    
   5.28900       14.1470    
   5.29000       14.1469    
   5.29100       14.1469    
   5.29200       14.1469    
   5.29300       14.1468    
   5.29400       14.1468    
   5.29500       14.1468    
   5.29600       14.1467    
   5.29700       14.1467    
   5.29800       14.1467    
   5.29900       14.1466    
   5.30000       14.1466    
   5.30100       14.1465    
   5.30200       14.1465    
   5.30300       14.1465    
   5.30400       14.1464    
   5.30500       14.1464    
   5.30600       14.1464    
   5.30700       14.1463    
   5.30800       14.1463    
   5.30900       14.1463    
   5.31000       14.1462    
   5.31100       14.1462    
   5.31200       14.1462    
   5.31300       14.1461    
   5.31400       14.1461    
   5.31500       14.1461    
   5.31600       14.1460    
   5.31700       14.1460    
   5.31800       14.1460    
   5.31900       14.1459    
   5.32000       14.1459    
   5.32100       14.1459    
   5.32200       14.1458    
   5.32300       14.1458    
   5.32400       14.1458    
   5.32500       14.1457    
   5.32600       14.1457    
   5.32700       14.1457    
   5.32800       14.1456    
   5.32900       14.1456    
   5.33000       14.1455    
   5.33100       14.1455    
   5.33200       14.1455    
   5.33300       14.1454    
   5.33400       14.1454    
   5.33500       14.1454    
   5.33600       14.1453    
   5.33700       14.1453    
   5.33800       14.1453    
   5.33900       14.1452    
   5.34000       14.1452    
   5.34100       14.1452    
   5.34200       14.1451    
   5.34300       14.1451    
   5.34400       14.1451    
   5.34500       14.1450    
   5.34600       14.1450    
   5.34700       14.1450    
   5.34800       14.1449    
   5.34900       14.1449    
   5.35000       14.1449    
   5.35100       14.1448    
   5.35200       14.1448    
   5.35300       14.1448    
   5.35400       14.1447    
   5.35500       14.1447    
   5.35600       14.1447    
   5.35700       14.1446    
   5.35800       14.1446    
   5.35900       14.1446    
   5.36000       14.1445    
   5.36100       14.1445    
   5.36200       14.1445    
   5.36300       14.1444    
   5.36400       14.1444    
   5.36500       14.1444    
   5.36600       14.1443    
   5.36700       14.1443    
   5.36800       14.1443    
   5.36900       14.1443    
   5.37000       14.1442    
   5.37100       14.1442    
   5.37200       14.1442    
   5.37300       14.1441    
   5.37400       14.1441    
   5.37500       14.1441    
   5.37600       14.1440    
   5.37700       14.1440    
   5.37800       14.1440    
   5.37900       14.1439    
   5.38000       14.1439    
   5.38100       14.1439    
   5.38200       14.1438    
   5.38300       14.1438    
   5.38400       14.1438    
   5.38500       14.1437    
   5.38600       14.1437    
   5.38700       14.1437    
   5.38800       14.1436    
   5.38900       14.1436    
   5.39000       14.1436    
   5.39100       14.1435    
   5.39200       14.1435    
   5.39300       14.1435    
   5.39400       14.1434    
   5.39500       14.1434    
   5.39600       14.1434    
   5.39700       14.1433    
   5.39800       14.1433    
   5.39900       14.1433    
   5.40000       14.1433    
   5.40100       14.1432    
   5.40200       14.1432    
   5.40300       14.1432    
   5.40400       14.1431    
   5.40500       14.1431    
   5.40600       14.1431    
   5.40700       14.1430    
   5.40800       14.1430    
   5.40900       14.1430    
   5.41000       14.1429    
   5.41100       14.1429    
   5.41200       14.1429    
   5.41300       14.1428    
   5.41400       14.1428    
   5.41500       14.1428    
   5.41600       14.1427    
   5.41700       14.1427    
   5.41800       14.1427    
   5.41900       14.1427    
   5.42000       14.1426    
   5.42100       14.1426    
   5.42200       14.1426    
   5.42300       14.1425    
   5.42400       14.1425    
   5.42500       14.1425    
   5.42600       14.1424    
   5.42700       14.1424    
   5.42800       14.1424    
   5.42900       14.1423    
   5.43000       14.1423    
   5.43100       14.1423    
   5.43200       14.1422    
   5.43300       14.1422    
   5.43400       14.1422    
   5.43500       14.1422    
   5.43600       14.1421    
   5.43700       14.1421    
   5.43800       14.1421    
   5.43900       14.1420    
   5.44000       14.1420    
   5.44100       14.1420    
   5.44200       14.1419    
   5.44300       14.1419    
   5.44400       14.1419    
   5.44500       14.1419    
   5.44600       14.1418    
   5.44700       14.1418    
   5.44800       14.1418    
   5.44900       14.1417    
   5.45000       14.1417    
   5.45100       14.1417    
   5.45200       14.1416    
   5.45300       14.1416    
   5.45400       14.1416    
   5.45500       14.1415    
   5.45600       14.1415    
   5.45700       14.1415    
   5.45800       14.1415    
   5.45900       14.1414    
   5.46000       14.1414    
   5.46100       14.1414    
   5.46200       14.1413    
   5.46300       14.1413    
   5.46400       14.1413    
   5.46500       14.1412    
   5.46600       14.1412    
   5.46700       14.1412    
   5.46800       14.1412    
   5.46900       14.1411    
   5.47000       14.1411    
   5.47100       14.1411    
   5.47200       14.1410    
   5.47300       14.1410    
   5.47400       14.1410    
   5.47500       14.1409    
   5.47600       14.1409    
   5.47700       14.1409    
   5.47800       14.1409    
   5.47900       14.1408    
   5.48000       14.1408    
   5.48100       14.1408    
   5.48200       14.1407    
   5.48300       14.1407    
   5.48400       14.1407    
   5.48500       14.1407    
   5.48600       14.1406    
   5.48700       14.1406    
   5.48800       14.1406    
   5.48900       14.1405    
   5.49000       14.1405    
   5.49100       14.1405    
   5.49200       14.1404    
   5.49300       14.1404    
   5.49400       14.1404    
   5.49500       14.1404    
   5.49600       14.1403    
   5.49700       14.1403    
   5.49800       14.1403    
   5.49900       14.1402    
   5.50000       14.1402    
   5.50100       14.1402    
   5.50200       14.1402    
   5.50300       14.1401    
   5.50400       14.1401    
   5.50500       14.1401    
   5.50600       14.1400    
   5.50700       14.1400    
   5.50800       14.1400    
   5.50900       14.1400    
   5.51000       14.1399    
   5.51100       14.1399    
   5.51200       14.1399    
   5.51300       14.1398    
   5.51400       14.1398    
   5.51500       14.1398    
   5.51600       14.1398    
   5.51700       14.1397    
   5.51800       14.1397    
   5.51900       14.1397    
   5.52000       14.1396    
   5.52100       14.1396    
   5.52200       14.1396    
   5.52300       14.1396    
   5.52400       14.1395    
   5.52500       14.1395    
   5.52600       14.1395    
   5.52700       14.1394    
   5.52800       14.1394    
   5.52900       14.1394    
   5.53000       14.1394    
   5.53100       14.1393    
   5.53200       14.1393    
   5.53300       14.1393    
   5.53400       14.1392    
   5.53500       14.1392    
   5.53600       14.1392    
   5.53700       14.1392    
   5.53800       14.1391    
   5.53900       14.1391    
   5.54000       14.1391    
   5.54100       14.1390    
   5.54200       14.1390    
   5.54300       14.1390    
   5.54400       14.1390    
   5.54500       14.1389    
   5.54600       14.1389    
   5.54700       14.1389    
   5.54800       14.1389    
   5.54900       14.1388    
   5.55000       14.1388    
   5.55100       14.1388    
   5.55200       14.1387    
   5.55300       14.1387    
   5.55400       14.1387    
   5.55500       14.1387    
   5.55600       14.1386    
   5.55700       14.1386    
   5.55800       14.1386    
   5.55900       14.1385    
   5.56000       14.1385    
   5.56100       14.1385    
   5.56200       14.1385    
   5.56300       14.1384    
   5.56400       14.1384    
   5.56500       14.1384    
   5.56600       14.1384    
   5.56700       14.1383    
   5.56800       14.1383    
   5.56900       14.1383    
   5.57000       14.1382    
   5.57100       14.1382    
   5.57200       14.1382    
   5.57300       14.1382    
   5.57400       14.1381    
   5.57500       14.1381    
   5.57600       14.1381    
   5.57700       14.1381    
   5.57800       14.1380    
   5.57900       14.1380    
   5.58000       14.1380    
   5.58100       14.1379    
   5.58200       14.1379    
   5.58300       14.1379    
   5.58400       14.1379    
   5.58500       14.1378    
   5.58600       14.1378    
   5.58700       14.1378    
   5.58800       14.1378    
   5.58900       14.1377    
   5.59000       14.1377    
   5.59100       14.1377    
   5.59200       14.1377    
   5.59300       14.1376    
   5.59400       14.1376    
   5.59500       14.1376    
   5.59600       14.1375    
   5.59700       14.1375    
   5.59800       14.1375    
   5.59900       14.1375    
   5.60000       14.1374    
   5.60100       14.1374    
   5.60200       14.1374    
   5.60300       14.1374    
   5.60400       14.1373    
   5.60500       14.1373    
   5.60600       14.1373    
   5.60700       14.1373    
   5.60800       14.1372    
   5.60900       14.1372    
   5.61000       14.1372    
   5.61100       14.1371    
   5.61200       14.1371    
   5.61300       14.1371    
   5.61400       14.1371    
   5.61500       14.1370    
   5.61600       14.1370    
   5.61700       14.1370    
   5.61800       14.1370    
   5.61900       14.1369    
   5.62000       14.1369    
   5.62100       14.1369    
   5.62200       14.1369    
   5.62300       14.1368    
   5.62400       14.1368    
   5.62500       14.1368    
   5.62600       14.1368    
   5.62700       14.1367    
   5.62800       14.1367    
   5.62900       14.1367    
   5.63000       14.1367    
   5.63100       14.1366    
   5.63200       14.1366    
   5.63300       14.1366    
   5.63400       14.1365    
   5.63500       14.1365    
   5.63600       14.1365    
   5.63700       14.1365    
   5.63800       14.1364    
   5.63900       14.1364    
   5.64000       14.1364    
   5.64100       14.1364    
   5.64200       14.1363    
   5.64300       14.1363    
   5.64400       14.1363    
   5.64500       14.1363    
   5.64600       14.1362    
   5.64700       14.1362    
   5.64800       14.1362    
   5.64900       14.1362    
   5.65000       14.1361    
   5.65100       14.1361    
   5.65200       14.1361    
   5.65300       14.1361    
   5.65400       14.1360    
   5.65500       14.1360    
   5.65600       14.1360    
   5.65700       14.1360    
   5.65800       14.1359    
   5.65900       14.1359    
   5.66000       14.1359    
   5.66100       14.1359    
   5.66200       14.1358    
   5.66300       14.1358    
   5.66400       14.1358    
   5.66500       14.1358    
   5.66600       14.1357    
   5.66700       14.1357    
   5.66800       14.1357    
   5.66900       14.1357    
   5.67000       14.1356    
   5.67100       14.1356    
   5.67200       14.1356    
   5.67300       14.1356    
   5.67400       14.1355    
   5.67500       14.1355    
   5.67600       14.1355    
   5.67700       14.1355    
   5.67800       14.1354    
   5.67900       14.1354    
   5.68000       14.1354    
   5.68100       14.1354    
   5.68200       14.1353    
   5.68300       14.1353    
   5.68400       14.1353    
   5.68500       14.1353    
   5.68600       14.1352    
   5.68700       14.1352    
   5.68800       14.1352    
   5.68900       14.1352    
   5.69000       14.1351    
   5.69100       14.1351    
   5.69200       14.1351    
   5.69300       14.1351    
   5.69400       14.1350    
   5.69500       14.1350    
   5.69600       14.1350    
   5.69700       14.1350    
   5.69800       14.1349    
   5.69900       14.1349    
   5.70000       14.1349    
   5.70100       14.1349    
   5.70200       14.1348    
   5.70300       14.1348    
   5.70400       14.1348    
   5.70500       14.1348    
   5.70600       14.1348    
   5.70700       14.1347    
   5.70800       14.1347    
   5.70900       14.1347    
   5.71000       14.1347    
   5.71100       14.1346    
   5.71200       14.1346    
   5.71300       14.1346    
   5.71400       14.1346    
   5.71500       14.1345    
   5.71600       14.1345    
   5.71700       14.1345    
   5.71800       14.1345    
   5.71900       14.1344    
   5.72000       14.1344    
   5.72100       14.1344    
   5.72200       14.1344    
   5.72300       14.1343    
   5.72400       14.1343    
   5.72500       14.1343    
   5.72600       14.1343    
   5.72700       14.1343    
   5.72800       14.1342    
   5.72900       14.1342    
   5.73000       14.1342    
   5.73100       14.1342    
   5.73200       14.1341    
   5.73300       14.1341    
   5.73400       14.1341    
   5.73500       14.1341    
   5.73600       14.1340    
   5.73700       14.1340    
   5.73800       14.1340    
   5.73900       14.1340    
   5.74000       14.1339    
   5.74100       14.1339    
   5.74200       14.1339    
   5.74300       14.1339    
   5.74400       14.1338    
   5.74500       14.1338    
   5.74600       14.1338    
   5.74700       14.1338    
   5.74800       14.1338    
   5.74900       14.1337    
   5.75000       14.1337    
   5.75100       14.1337    
   5.75200       14.1337    
   5.75300       14.1336    
   5.75400       14.1336    
   5.75500       14.1336    
   5.75600       14.1336    
   5.75700       14.1335    
   5.75800       14.1335    
   5.75900       14.1335    
   5.76000       14.1335    
   5.76100       14.1335    
   5.76200       14.1334    
   5.76300       14.1334    
   5.76400       14.1334    
   5.76500       14.1334    
   5.76600       14.1333    
   5.76700       14.1333    
   5.76800       14.1333    
   5.76900       14.1333    
   5.77000       14.1332    
   5.77100       14.1332    
   5.77200       14.1332    
   5.77300       14.1332    
   5.77400       14.1332    
   5.77500       14.1331    
   5.77600       14.1331    
   5.77700       14.1331    
   5.77800       14.1331    
   5.77900       14.1330    
   5.78000       14.1330    
   5.78100       14.1330    
   5.78200       14.1330    
   5.78300       14.1330    
   5.78400       14.1329    
   5.78500       14.1329    
   5.78600       14.1329    
   5.78700       14.1329    
   5.78800       14.1328    
   5.78900       14.1328    
   5.79000       14.1328    
   5.79100       14.1328    
   5.79200       14.1327    
   5.79300       14.1327    
   5.79400       14.1327    
   5.79500       14.1327    
   5.79600       14.1327    
   5.79700       14.1326    
   5.79800       14.1326    
   5.79900       14.1326    
   5.80000       14.1326    
   5.80100       14.1325    
   5.80200       14.1325    
   5.80300       14.1325    
   5.80400       14.1325    
   5.80500       14.1325    
   5.80600       14.1324    
   5.80700       14.1324    
   5.80800       14.1324    
   5.80900       14.1324    
   5.81000       14.1323    
   5.81100       14.1323    
   5.81200       14.1323    
   5.81300       14.1323    
   5.81400       14.1323    
   5.81500       14.1322    
   5.81600       14.1322    
   5.81700       14.1322    
   5.81800       14.1322    
   5.81900       14.1322    
   5.82000       14.1321    
   5.82100       14.1321    
   5.82200       14.1321    
   5.82300       14.1321    
   5.82400       14.1320    
   5.82500       14.1320    
   5.82600       14.1320    
   5.82700       14.1320    
   5.82800       14.1320    
   5.82900       14.1319    
   5.83000       14.1319    
   5.83100       14.1319    
   5.83200       14.1319    
   5.83300       14.1318    
   5.83400       14.1318    
   5.83500       14.1318    
   5.83600       14.1318    
   5.83700       14.1318    
   5.83800       14.1317    
   5.83900       14.1317    
   5.84000       14.1317    
   5.84100       14.1317    
   5.84200       14.1317    
   5.84300       14.1316    
   5.84400       14.1316    
   5.84500       14.1316    
   5.84600       14.1316    
   5.84700       14.1315    
   5.84800       14.1315    
   5.84900       14.1315    
   5.85000       14.1315    
   5.85100       14.1315    
   5.85200       14.1314    
   5.85300       14.1314    
   5.85400       14.1314    
   5.85500       14.1314    
   5.85600       14.1314    
   5.85700       14.1313    
   5.85800       14.1313    
   5.85900       14.1313    
   5.86000       14.1313    
   5.86100       14.1312    
   5.86200       14.1312    
   5.86300       14.1312    
   5.86400       14.1312    
   5.86500       14.1312    
   5.86600       14.1311    
   5.86700       14.1311    
   5.86800       14.1311    
   5.86900       14.1311    
   5.87000       14.1311    
   5.87100       14.1310    
   5.87200       14.1310    
   5.87300       14.1310    
   5.87400       14.1310    
   5.87500       14.1310    
   5.87600       14.1309    
   5.87700       14.1309    
   5.87800       14.1309    
   5.87900       14.1309    
   5.88000       14.1308    
   5.88100       14.1308    
   5.88200       14.1308    
   5.88300       14.1308    
   5.88400       14.1308    
   5.88500       14.1307    
   5.88600       14.1307    
   5.88700       14.1307    
   5.88800       14.1307    
   5.88900       14.1307    
   5.89000       14.1306    
   5.89100       14.1306    
   5.89200       14.1306    
   5.89300       14.1306    
   5.89400       14.1306    
   5.89500       14.1305    
   5.89600       14.1305    
   5.89700       14.1305    
   5.89800       14.1305    
   5.89900       14.1305    
   5.90000       14.1304    
   5.90100       14.1304    
   5.90200       14.1304    
   5.90300       14.1304    
   5.90400       14.1304    
   5.90500       14.1303    
   5.90600       14.1303    
   5.90700       14.1303    
   5.90800       14.1303    
   5.90900       14.1303    
   5.91000       14.1302    
   5.91100       14.1302    
   5.91200       14.1302    
   5.91300       14.1302    
   5.91400       14.1301    
   5.91500       14.1301    
   5.91600       14.1301    
   5.91700       14.1301    
   5.91800       14.1301    
   5.91900       14.1300    
   5.92000       14.1300    
   5.92100       14.1300    
   5.92200       14.1300    
   5.92300       14.1300    
   5.92400       14.1299    
   5.92500       14.1299    
   5.92600       14.1299    
   5.92700       14.1299    
   5.92800       14.1299    
   5.92900       14.1298    
   5.93000       14.1298    
   5.93100       14.1298    
   5.93200       14.1298    
   5.93300       14.1298    
   5.93400       14.1297    
   5.93500       14.1297    
   5.93600       14.1297    
   5.93700       14.1297    
   5.93800       14.1297    
   5.93900       14.1296    
   5.94000       14.1296    
   5.94100       14.1296    
   5.94200       14.1296    
   5.94300       14.1296    
   5.94400       14.1295    
   5.94500       14.1295    
   5.94600       14.1295    
   5.94700       14.1295    
   5.94800       14.1295    
   5.94900       14.1295    
   5.95000       14.1294    
   5.95100       14.1294    
   5.95200       14.1294    
   5.95300       14.1294    
   5.95400       14.1294    
   5.95500       14.1293    
   5.95600       14.1293    
   5.95700       14.1293    
   5.95800       14.1293    
   5.95900       14.1293    
   5.96000       14.1292    
   5.96100       14.1292    
   5.96200       14.1292    
   5.96300       14.1292    
   5.96400       14.1292    
   5.96500       14.1291    
   5.96600       14.1291    
   5.96700       14.1291    
   5.96800       14.1291    
   5.96900       14.1291    
   5.97000       14.1290    
   5.97100       14.1290    
   5.97200       14.1290    
   5.97300       14.1290    
   5.97400       14.1290    
   5.97500       14.1289    
   5.97600       14.1289    
   5.97700       14.1289    
   5.97800       14.1289    
   5.97900       14.1289    
   5.98000       14.1288    
   5.98100       14.1288    
   5.98200       14.1288    
   5.98300       14.1288    
   5.98400       14.1288    
   5.98500       14.1288    
   5.98600       14.1287    
   5.98700       14.1287    
   5.98800       14.1287    
   5.98900       14.1287    
   5.99000       14.1287    
   5.99100       14.1286    
   5.99200       14.1286    
   5.99300       14.1286    
   5.99400       14.1286    
   5.99500       14.1286    
   5.99600       14.1285    
   5.99700       14.1285    
   5.99800       14.1285    
   5.99900       14.1285    
   6.00000       14.1285    
 ]

 A10=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3030    
  3.000000E-03   22.2591    
  4.000000E-03   22.2169    
  5.000000E-03   22.1763    
  6.000000E-03   22.1373    
  7.000000E-03   22.0999    
  8.000000E-03   22.0638    
  9.000000E-03   22.0292    
  1.000000E-02   21.9958    
  1.100000E-02   21.9635    
  1.200000E-02   21.9325    
  1.300000E-02   21.9025    
  1.400000E-02   21.8735    
  1.500000E-02   21.8455    
  1.600000E-02   21.8184    
  1.700000E-02   21.7922    
  1.800000E-02   21.7668    
  1.900000E-02   21.7421    
  2.000000E-02   21.7183    
  2.100000E-02   21.6951    
  2.200000E-02   21.6727    
  2.300000E-02   21.6508    
  2.400000E-02   21.6296    
  2.500000E-02   21.6090    
  2.600000E-02   21.5889    
  2.700000E-02   21.5694    
  2.800000E-02   21.5504    
  2.900000E-02   21.5319    
  3.000000E-02   21.5138    
  3.100000E-02   21.4962    
  3.200000E-02   21.4790    
  3.300000E-02   21.4622    
  3.400000E-02   21.4458    
  3.500000E-02   21.4298    
  3.600000E-02   21.4142    
  3.700000E-02   21.3988    
  3.800000E-02   21.3839    
  3.900000E-02   21.3692    
  4.000000E-02   21.3548    
  4.100000E-02   21.3407    
  4.200000E-02   21.3269    
  4.300000E-02   21.3134    
  4.400000E-02   21.3001    
  4.500000E-02   21.2870    
  4.600000E-02   21.2742    
  4.700000E-02   21.2616    
  4.800000E-02   21.2493    
  4.900000E-02   21.2371    
  5.000000E-02   21.2252    
  5.100000E-02   21.2134    
  5.200000E-02   21.2018    
  5.300000E-02   21.1904    
  5.400000E-02   21.1791    
  5.500000E-02   21.1680    
  5.600000E-02   21.1571    
  5.700000E-02   21.1463    
  5.800000E-02   21.1357    
  5.900000E-02   21.1252    
  6.000000E-02   21.1148    
  6.100000E-02   21.1046    
  6.200000E-02   21.0945    
  6.300000E-02   21.0845    
  6.400000E-02   21.0746    
  6.500000E-02   21.0648    
  6.600000E-02   21.0552    
  6.700000E-02   21.0456    
  6.800000E-02   21.0361    
  6.900000E-02   21.0268    
  7.000000E-02   21.0175    
  7.100000E-02   21.0083    
  7.200000E-02   20.9992    
  7.300000E-02   20.9901    
  7.400000E-02   20.9812    
  7.500000E-02   20.9723    
  7.600000E-02   20.9635    
  7.700000E-02   20.9548    
  7.800000E-02   20.9461    
  7.900000E-02   20.9375    
  8.000000E-02   20.9289    
  8.100000E-02   20.9204    
  8.200000E-02   20.9120    
  8.300000E-02   20.9036    
  8.400000E-02   20.8953    
  8.500000E-02   20.8871    
  8.600000E-02   20.8788    
  8.700000E-02   20.8707    
  8.800000E-02   20.8625    
  8.900000E-02   20.8545    
  9.000000E-02   20.8464    
  9.100000E-02   20.8384    
  9.200000E-02   20.8305    
  9.300000E-02   20.8226    
  9.400000E-02   20.8147    
  9.500000E-02   20.8069    
  9.600000E-02   20.7991    
  9.700000E-02   20.7913    
  9.800000E-02   20.7836    
  9.900000E-02   20.7759    
  0.100000       20.7682    
  0.101000       20.7606    
  0.102000       20.7530    
  0.103000       20.7454    
  0.104000       20.7378    
  0.105000       20.7303    
  0.106000       20.7228    
  0.107000       20.7154    
  0.108000       20.7079    
  0.109000       20.7005    
  0.110000       20.6931    
  0.111000       20.6857    
  0.112000       20.6783    
  0.113000       20.6710    
  0.114000       20.6637    
  0.115000       20.6564    
  0.116000       20.6491    
  0.117000       20.6419    
  0.118000       20.6347    
  0.119000       20.6274    
  0.120000       20.6202    
  0.121000       20.6131    
  0.122000       20.6059    
  0.123000       20.5988    
  0.124000       20.5916    
  0.125000       20.5845    
  0.126000       20.5774    
  0.127000       20.5703    
  0.128000       20.5633    
  0.129000       20.5562    
  0.130000       20.5492    
  0.131000       20.5422    
  0.132000       20.5352    
  0.133000       20.5282    
  0.134000       20.5212    
  0.135000       20.5142    
  0.136000       20.5073    
  0.137000       20.5003    
  0.138000       20.4934    
  0.139000       20.4865    
  0.140000       20.4796    
  0.141000       20.4727    
  0.142000       20.4658    
  0.143000       20.4589    
  0.144000       20.4521    
  0.145000       20.4452    
  0.146000       20.4384    
  0.147000       20.4316    
  0.148000       20.4248    
  0.149000       20.4180    
  0.150000       20.4112    
  0.151000       20.4044    
  0.152000       20.3976    
  0.153000       20.3909    
  0.154000       20.3841    
  0.155000       20.3774    
  0.156000       20.3707    
  0.157000       20.3639    
  0.158000       20.3572    
  0.159000       20.3505    
  0.160000       20.3439    
  0.161000       20.3372    
  0.162000       20.3305    
  0.163000       20.3239    
  0.164000       20.3172    
  0.165000       20.3106    
  0.166000       20.3039    
  0.167000       20.2973    
  0.168000       20.2907    
  0.169000       20.2841    
  0.170000       20.2775    
  0.171000       20.2709    
  0.172000       20.2644    
  0.173000       20.2578    
  0.174000       20.2513    
  0.175000       20.2447    
  0.176000       20.2382    
  0.177000       20.2316    
  0.178000       20.2251    
  0.179000       20.2186    
  0.180000       20.2121    
  0.181000       20.2056    
  0.182000       20.1991    
  0.183000       20.1927    
  0.184000       20.1862    
  0.185000       20.1797    
  0.186000       20.1733    
  0.187000       20.1668    
  0.188000       20.1604    
  0.189000       20.1540    
  0.190000       20.1476    
  0.191000       20.1412    
  0.192000       20.1348    
  0.193000       20.1284    
  0.194000       20.1220    
  0.195000       20.1156    
  0.196000       20.1093    
  0.197000       20.1029    
  0.198000       20.0966    
  0.199000       20.0902    
  0.200000       20.0839    
  0.201000       20.0776    
  0.202000       20.0712    
  0.203000       20.0649    
  0.204000       20.0586    
  0.205000       20.0523    
  0.206000       20.0461    
  0.207000       20.0398    
  0.208000       20.0335    
  0.209000       20.0273    
  0.210000       20.0210    
  0.211000       20.0148    
  0.212000       20.0085    
  0.213000       20.0023    
  0.214000       19.9961    
  0.215000       19.9899    
  0.216000       19.9837    
  0.217000       19.9775    
  0.218000       19.9713    
  0.219000       19.9651    
  0.220000       19.9590    
  0.221000       19.9528    
  0.222000       19.9466    
  0.223000       19.9405    
  0.224000       19.9344    
  0.225000       19.9282    
  0.226000       19.9221    
  0.227000       19.9160    
  0.228000       19.9099    
  0.229000       19.9038    
  0.230000       19.8977    
  0.231000       19.8916    
  0.232000       19.8855    
  0.233000       19.8795    
  0.234000       19.8734    
  0.235000       19.8673    
  0.236000       19.8613    
  0.237000       19.8553    
  0.238000       19.8492    
  0.239000       19.8432    
  0.240000       19.8372    
  0.241000       19.8312    
  0.242000       19.8252    
  0.243000       19.8192    
  0.244000       19.8132    
  0.245000       19.8072    
  0.246000       19.8013    
  0.247000       19.7953    
  0.248000       19.7894    
  0.249000       19.7834    
  0.250000       19.7775    
  0.251000       19.7715    
  0.252000       19.7656    
  0.253000       19.7597    
  0.254000       19.7538    
  0.255000       19.7479    
  0.256000       19.7420    
  0.257000       19.7361    
  0.258000       19.7302    
  0.259000       19.7244    
  0.260000       19.7185    
  0.261000       19.7126    
  0.262000       19.7068    
  0.263000       19.7009    
  0.264000       19.6951    
  0.265000       19.6893    
  0.266000       19.6835    
  0.267000       19.6776    
  0.268000       19.6718    
  0.269000       19.6660    
  0.270000       19.6602    
  0.271000       19.6545    
  0.272000       19.6487    
  0.273000       19.6429    
  0.274000       19.6371    
  0.275000       19.6314    
  0.276000       19.6256    
  0.277000       19.6199    
  0.278000       19.6142    
  0.279000       19.6084    
  0.280000       19.6027    
  0.281000       19.5970    
  0.282000       19.5913    
  0.283000       19.5856    
  0.284000       19.5799    
  0.285000       19.5742    
  0.286000       19.5685    
  0.287000       19.5629    
  0.288000       19.5572    
  0.289000       19.5515    
  0.290000       19.5459    
  0.291000       19.5403    
  0.292000       19.5346    
  0.293000       19.5290    
  0.294000       19.5234    
  0.295000       19.5177    
  0.296000       19.5121    
  0.297000       19.5065    
  0.298000       19.5009    
  0.299000       19.4953    
  0.300000       19.4898    
  0.301000       19.4842    
  0.302000       19.4786    
  0.303000       19.4731    
  0.304000       19.4675    
  0.305000       19.4620    
  0.306000       19.4564    
  0.307000       19.4509    
  0.308000       19.4454    
  0.309000       19.4398    
  0.310000       19.4343    
  0.311000       19.4288    
  0.312000       19.4233    
  0.313000       19.4178    
  0.314000       19.4123    
  0.315000       19.4068    
  0.316000       19.4014    
  0.317000       19.3959    
  0.318000       19.3904    
  0.319000       19.3850    
  0.320000       19.3795    
  0.321000       19.3741    
  0.322000       19.3686    
  0.323000       19.3632    
  0.324000       19.3578    
  0.325000       19.3524    
  0.326000       19.3470    
  0.327000       19.3416    
  0.328000       19.3362    
  0.329000       19.3308    
  0.330000       19.3254    
  0.331000       19.3200    
  0.332000       19.3146    
  0.333000       19.3093    
  0.334000       19.3039    
  0.335000       19.2986    
  0.336000       19.2932    
  0.337000       19.2879    
  0.338000       19.2825    
  0.339000       19.2772    
  0.340000       19.2719    
  0.341000       19.2666    
  0.342000       19.2613    
  0.343000       19.2560    
  0.344000       19.2507    
  0.345000       19.2454    
  0.346000       19.2401    
  0.347000       19.2348    
  0.348000       19.2295    
  0.349000       19.2243    
  0.350000       19.2190    
  0.351000       19.2138    
  0.352000       19.2085    
  0.353000       19.2033    
  0.354000       19.1980    
  0.355000       19.1928    
  0.356000       19.1876    
  0.357000       19.1824    
  0.358000       19.1772    
  0.359000       19.1720    
  0.360000       19.1668    
  0.361000       19.1616    
  0.362000       19.1564    
  0.363000       19.1512    
  0.364000       19.1460    
  0.365000       19.1409    
  0.366000       19.1357    
  0.367000       19.1305    
  0.368000       19.1254    
  0.369000       19.1202    
  0.370000       19.1151    
  0.371000       19.1100    
  0.372000       19.1048    
  0.373000       19.0997    
  0.374000       19.0946    
  0.375000       19.0895    
  0.376000       19.0844    
  0.377000       19.0793    
  0.378000       19.0742    
  0.379000       19.0691    
  0.380000       19.0640    
  0.381000       19.0590    
  0.382000       19.0539    
  0.383000       19.0488    
  0.384000       19.0438    
  0.385000       19.0387    
  0.386000       19.0337    
  0.387000       19.0286    
  0.388000       19.0236    
  0.389000       19.0186    
  0.390000       19.0135    
  0.391000       19.0085    
  0.392000       19.0035    
  0.393000       18.9985    
  0.394000       18.9935    
  0.395000       18.9885    
  0.396000       18.9835    
  0.397000       18.9785    
  0.398000       18.9735    
  0.399000       18.9686    
  0.400000       18.9636    
  0.401000       18.9586    
  0.402000       18.9537    
  0.403000       18.9487    
  0.404000       18.9438    
  0.405000       18.9389    
  0.406000       18.9339    
  0.407000       18.9290    
  0.408000       18.9241    
  0.409000       18.9192    
  0.410000       18.9142    
  0.411000       18.9093    
  0.412000       18.9044    
  0.413000       18.8995    
  0.414000       18.8946    
  0.415000       18.8898    
  0.416000       18.8849    
  0.417000       18.8800    
  0.418000       18.8751    
  0.419000       18.8703    
  0.420000       18.8654    
  0.421000       18.8606    
  0.422000       18.8557    
  0.423000       18.8509    
  0.424000       18.8460    
  0.425000       18.8412    
  0.426000       18.8364    
  0.427000       18.8316    
  0.428000       18.8267    
  0.429000       18.8219    
  0.430000       18.8171    
  0.431000       18.8123    
  0.432000       18.8075    
  0.433000       18.8028    
  0.434000       18.7980    
  0.435000       18.7932    
  0.436000       18.7884    
  0.437000       18.7837    
  0.438000       18.7789    
  0.439000       18.7741    
  0.440000       18.7694    
  0.441000       18.7646    
  0.442000       18.7599    
  0.443000       18.7552    
  0.444000       18.7504    
  0.445000       18.7457    
  0.446000       18.7410    
  0.447000       18.7363    
  0.448000       18.7316    
  0.449000       18.7268    
  0.450000       18.7221    
  0.451000       18.7175    
  0.452000       18.7128    
  0.453000       18.7081    
  0.454000       18.7034    
  0.455000       18.6987    
  0.456000       18.6941    
  0.457000       18.6894    
  0.458000       18.6847    
  0.459000       18.6801    
  0.460000       18.6754    
  0.461000       18.6708    
  0.462000       18.6661    
  0.463000       18.6615    
  0.464000       18.6569    
  0.465000       18.6523    
  0.466000       18.6476    
  0.467000       18.6430    
  0.468000       18.6384    
  0.469000       18.6338    
  0.470000       18.6292    
  0.471000       18.6246    
  0.472000       18.6200    
  0.473000       18.6154    
  0.474000       18.6109    
  0.475000       18.6063    
  0.476000       18.6017    
  0.477000       18.5972    
  0.478000       18.5926    
  0.479000       18.5880    
  0.480000       18.5835    
  0.481000       18.5789    
  0.482000       18.5744    
  0.483000       18.5699    
  0.484000       18.5653    
  0.485000       18.5608    
  0.486000       18.5563    
  0.487000       18.5518    
  0.488000       18.5473    
  0.489000       18.5428    
  0.490000       18.5383    
  0.491000       18.5338    
  0.492000       18.5293    
  0.493000       18.5248    
  0.494000       18.5203    
  0.495000       18.5158    
  0.496000       18.5114    
  0.497000       18.5069    
  0.498000       18.5024    
  0.499000       18.4980    
  0.500000       18.4935    
  0.501000       18.4891    
  0.502000       18.4846    
  0.503000       18.4802    
  0.504000       18.4758    
  0.505000       18.4713    
  0.506000       18.4669    
  0.507000       18.4625    
  0.508000       18.4581    
  0.509000       18.4537    
  0.510000       18.4492    
  0.511000       18.4448    
  0.512000       18.4404    
  0.513000       18.4361    
  0.514000       18.4317    
  0.515000       18.4273    
  0.516000       18.4229    
  0.517000       18.4185    
  0.518000       18.4142    
  0.519000       18.4098    
  0.520000       18.4054    
  0.521000       18.4011    
  0.522000       18.3967    
  0.523000       18.3924    
  0.524000       18.3880    
  0.525000       18.3837    
  0.526000       18.3794    
  0.527000       18.3751    
  0.528000       18.3707    
  0.529000       18.3664    
  0.530000       18.3621    
  0.531000       18.3578    
  0.532000       18.3535    
  0.533000       18.3492    
  0.534000       18.3449    
  0.535000       18.3406    
  0.536000       18.3363    
  0.537000       18.3320    
  0.538000       18.3278    
  0.539000       18.3235    
  0.540000       18.3192    
  0.541000       18.3149    
  0.542000       18.3107    
  0.543000       18.3064    
  0.544000       18.3022    
  0.545000       18.2979    
  0.546000       18.2937    
  0.547000       18.2895    
  0.548000       18.2852    
  0.549000       18.2810    
  0.550000       18.2768    
  0.551000       18.2726    
  0.552000       18.2683    
  0.553000       18.2641    
  0.554000       18.2599    
  0.555000       18.2557    
  0.556000       18.2515    
  0.557000       18.2473    
  0.558000       18.2431    
  0.559000       18.2390    
  0.560000       18.2348    
  0.561000       18.2306    
  0.562000       18.2264    
  0.563000       18.2223    
  0.564000       18.2181    
  0.565000       18.2140    
  0.566000       18.2098    
  0.567000       18.2057    
  0.568000       18.2015    
  0.569000       18.1974    
  0.570000       18.1932    
  0.571000       18.1891    
  0.572000       18.1850    
  0.573000       18.1809    
  0.574000       18.1767    
  0.575000       18.1726    
  0.576000       18.1685    
  0.577000       18.1644    
  0.578000       18.1603    
  0.579000       18.1562    
  0.580000       18.1521    
  0.581000       18.1480    
  0.582000       18.1439    
  0.583000       18.1399    
  0.584000       18.1358    
  0.585000       18.1317    
  0.586000       18.1277    
  0.587000       18.1236    
  0.588000       18.1195    
  0.589000       18.1155    
  0.590000       18.1114    
  0.591000       18.1074    
  0.592000       18.1033    
  0.593000       18.0993    
  0.594000       18.0953    
  0.595000       18.0912    
  0.596000       18.0872    
  0.597000       18.0832    
  0.598000       18.0792    
  0.599000       18.0752    
  0.600000       18.0712    
  0.601000       18.0672    
  0.602000       18.0632    
  0.603000       18.0592    
  0.604000       18.0552    
  0.605000       18.0512    
  0.606000       18.0472    
  0.607000       18.0432    
  0.608000       18.0392    
  0.609000       18.0353    
  0.610000       18.0313    
  0.611000       18.0274    
  0.612000       18.0234    
  0.613000       18.0194    
  0.614000       18.0155    
  0.615000       18.0115    
  0.616000       18.0076    
  0.617000       18.0037    
  0.618000       17.9997    
  0.619000       17.9958    
  0.620000       17.9919    
  0.621000       17.9880    
  0.622000       17.9840    
  0.623000       17.9801    
  0.624000       17.9762    
  0.625000       17.9723    
  0.626000       17.9684    
  0.627000       17.9645    
  0.628000       17.9606    
  0.629000       17.9567    
  0.630000       17.9529    
  0.631000       17.9490    
  0.632000       17.9451    
  0.633000       17.9412    
  0.634000       17.9374    
  0.635000       17.9335    
  0.636000       17.9296    
  0.637000       17.9258    
  0.638000       17.9219    
  0.639000       17.9181    
  0.640000       17.9142    
  0.641000       17.9104    
  0.642000       17.9066    
  0.643000       17.9027    
  0.644000       17.8989    
  0.645000       17.8951    
  0.646000       17.8913    
  0.647000       17.8874    
  0.648000       17.8836    
  0.649000       17.8798    
  0.650000       17.8760    
  0.651000       17.8722    
  0.652000       17.8684    
  0.653000       17.8646    
  0.654000       17.8608    
  0.655000       17.8571    
  0.656000       17.8533    
  0.657000       17.8495    
  0.658000       17.8457    
  0.659000       17.8420    
  0.660000       17.8382    
  0.661000       17.8344    
  0.662000       17.8307    
  0.663000       17.8269    
  0.664000       17.8232    
  0.665000       17.8194    
  0.666000       17.8157    
  0.667000       17.8120    
  0.668000       17.8082    
  0.669000       17.8045    
  0.670000       17.8008    
  0.671000       17.7971    
  0.672000       17.7933    
  0.673000       17.7896    
  0.674000       17.7859    
  0.675000       17.7822    
  0.676000       17.7785    
  0.677000       17.7748    
  0.678000       17.7711    
  0.679000       17.7674    
  0.680000       17.7637    
  0.681000       17.7600    
  0.682000       17.7564    
  0.683000       17.7527    
  0.684000       17.7490    
  0.685000       17.7454    
  0.686000       17.7417    
  0.687000       17.7380    
  0.688000       17.7344    
  0.689000       17.7307    
  0.690000       17.7271    
  0.691000       17.7234    
  0.692000       17.7198    
  0.693000       17.7162    
  0.694000       17.7125    
  0.695000       17.7089    
  0.696000       17.7053    
  0.697000       17.7016    
  0.698000       17.6980    
  0.699000       17.6944    
  0.700000       17.6908    
  0.701000       17.6872    
  0.702000       17.6836    
  0.703000       17.6800    
  0.704000       17.6764    
  0.705000       17.6728    
  0.706000       17.6692    
  0.707000       17.6656    
  0.708000       17.6621    
  0.709000       17.6585    
  0.710000       17.6549    
  0.711000       17.6513    
  0.712000       17.6478    
  0.713000       17.6442    
  0.714000       17.6406    
  0.715000       17.6371    
  0.716000       17.6335    
  0.717000       17.6300    
  0.718000       17.6265    
  0.719000       17.6229    
  0.720000       17.6194    
  0.721000       17.6158    
  0.722000       17.6123    
  0.723000       17.6088    
  0.724000       17.6053    
  0.725000       17.6018    
  0.726000       17.5982    
  0.727000       17.5947    
  0.728000       17.5912    
  0.729000       17.5877    
  0.730000       17.5842    
  0.731000       17.5807    
  0.732000       17.5772    
  0.733000       17.5737    
  0.734000       17.5703    
  0.735000       17.5668    
  0.736000       17.5633    
  0.737000       17.5598    
  0.738000       17.5564    
  0.739000       17.5529    
  0.740000       17.5494    
  0.741000       17.5460    
  0.742000       17.5425    
  0.743000       17.5391    
  0.744000       17.5356    
  0.745000       17.5322    
  0.746000       17.5287    
  0.747000       17.5253    
  0.748000       17.5219    
  0.749000       17.5184    
  0.750000       17.5150    
  0.751000       17.5116    
  0.752000       17.5082    
  0.753000       17.5047    
  0.754000       17.5013    
  0.755000       17.4979    
  0.756000       17.4945    
  0.757000       17.4911    
  0.758000       17.4877    
  0.759000       17.4843    
  0.760000       17.4809    
  0.761000       17.4775    
  0.762000       17.4742    
  0.763000       17.4708    
  0.764000       17.4674    
  0.765000       17.4640    
  0.766000       17.4607    
  0.767000       17.4573    
  0.768000       17.4539    
  0.769000       17.4506    
  0.770000       17.4472    
  0.771000       17.4439    
  0.772000       17.4405    
  0.773000       17.4372    
  0.774000       17.4338    
  0.775000       17.4305    
  0.776000       17.4271    
  0.777000       17.4238    
  0.778000       17.4205    
  0.779000       17.4172    
  0.780000       17.4138    
  0.781000       17.4105    
  0.782000       17.4072    
  0.783000       17.4039    
  0.784000       17.4006    
  0.785000       17.3973    
  0.786000       17.3940    
  0.787000       17.3907    
  0.788000       17.3874    
  0.789000       17.3841    
  0.790000       17.3808    
  0.791000       17.3775    
  0.792000       17.3743    
  0.793000       17.3710    
  0.794000       17.3677    
  0.795000       17.3644    
  0.796000       17.3612    
  0.797000       17.3579    
  0.798000       17.3546    
  0.799000       17.3514    
  0.800000       17.3481    
  0.801000       17.3449    
  0.802000       17.3416    
  0.803000       17.3384    
  0.804000       17.3352    
  0.805000       17.3319    
  0.806000       17.3287    
  0.807000       17.3255    
  0.808000       17.3222    
  0.809000       17.3190    
  0.810000       17.3158    
  0.811000       17.3126    
  0.812000       17.3094    
  0.813000       17.3062    
  0.814000       17.3030    
  0.815000       17.2998    
  0.816000       17.2966    
  0.817000       17.2934    
  0.818000       17.2902    
  0.819000       17.2870    
  0.820000       17.2838    
  0.821000       17.2806    
  0.822000       17.2774    
  0.823000       17.2743    
  0.824000       17.2711    
  0.825000       17.2679    
  0.826000       17.2648    
  0.827000       17.2616    
  0.828000       17.2584    
  0.829000       17.2553    
  0.830000       17.2521    
  0.831000       17.2490    
  0.832000       17.2458    
  0.833000       17.2427    
  0.834000       17.2396    
  0.835000       17.2364    
  0.836000       17.2333    
  0.837000       17.2302    
  0.838000       17.2270    
  0.839000       17.2239    
  0.840000       17.2208    
  0.841000       17.2177    
  0.842000       17.2146    
  0.843000       17.2114    
  0.844000       17.2083    
  0.845000       17.2052    
  0.846000       17.2021    
  0.847000       17.1990    
  0.848000       17.1959    
  0.849000       17.1929    
  0.850000       17.1898    
  0.851000       17.1867    
  0.852000       17.1836    
  0.853000       17.1805    
  0.854000       17.1775    
  0.855000       17.1744    
  0.856000       17.1713    
  0.857000       17.1682    
  0.858000       17.1652    
  0.859000       17.1621    
  0.860000       17.1591    
  0.861000       17.1560    
  0.862000       17.1530    
  0.863000       17.1499    
  0.864000       17.1469    
  0.865000       17.1438    
  0.866000       17.1408    
  0.867000       17.1378    
  0.868000       17.1347    
  0.869000       17.1317    
  0.870000       17.1287    
  0.871000       17.1257    
  0.872000       17.1227    
  0.873000       17.1196    
  0.874000       17.1166    
  0.875000       17.1136    
  0.876000       17.1106    
  0.877000       17.1076    
  0.878000       17.1046    
  0.879000       17.1016    
  0.880000       17.0986    
  0.881000       17.0956    
  0.882000       17.0927    
  0.883000       17.0897    
  0.884000       17.0867    
  0.885000       17.0837    
  0.886000       17.0807    
  0.887000       17.0778    
  0.888000       17.0748    
  0.889000       17.0718    
  0.890000       17.0689    
  0.891000       17.0659    
  0.892000       17.0630    
  0.893000       17.0600    
  0.894000       17.0571    
  0.895000       17.0541    
  0.896000       17.0512    
  0.897000       17.0482    
  0.898000       17.0453    
  0.899000       17.0424    
  0.900000       17.0394    
  0.901000       17.0365    
  0.902000       17.0336    
  0.903000       17.0307    
  0.904000       17.0277    
  0.905000       17.0248    
  0.906000       17.0219    
  0.907000       17.0190    
  0.908000       17.0161    
  0.909000       17.0132    
  0.910000       17.0103    
  0.911000       17.0074    
  0.912000       17.0045    
  0.913000       17.0016    
  0.914000       16.9987    
  0.915000       16.9958    
  0.916000       16.9930    
  0.917000       16.9901    
  0.918000       16.9872    
  0.919000       16.9843    
  0.920000       16.9815    
  0.921000       16.9786    
  0.922000       16.9757    
  0.923000       16.9729    
  0.924000       16.9700    
  0.925000       16.9671    
  0.926000       16.9643    
  0.927000       16.9614    
  0.928000       16.9586    
  0.929000       16.9557    
  0.930000       16.9529    
  0.931000       16.9501    
  0.932000       16.9472    
  0.933000       16.9444    
  0.934000       16.9416    
  0.935000       16.9387    
  0.936000       16.9359    
  0.937000       16.9331    
  0.938000       16.9303    
  0.939000       16.9275    
  0.940000       16.9247    
  0.941000       16.9218    
  0.942000       16.9190    
  0.943000       16.9162    
  0.944000       16.9134    
  0.945000       16.9106    
  0.946000       16.9078    
  0.947000       16.9051    
  0.948000       16.9023    
  0.949000       16.8995    
  0.950000       16.8967    
  0.951000       16.8939    
  0.952000       16.8911    
  0.953000       16.8884    
  0.954000       16.8856    
  0.955000       16.8828    
  0.956000       16.8801    
  0.957000       16.8773    
  0.958000       16.8745    
  0.959000       16.8718    
  0.960000       16.8690    
  0.961000       16.8663    
  0.962000       16.8635    
  0.963000       16.8608    
  0.964000       16.8580    
  0.965000       16.8553    
  0.966000       16.8526    
  0.967000       16.8498    
  0.968000       16.8471    
  0.969000       16.8444    
  0.970000       16.8416    
  0.971000       16.8389    
  0.972000       16.8362    
  0.973000       16.8335    
  0.974000       16.8308    
  0.975000       16.8281    
  0.976000       16.8253    
  0.977000       16.8226    
  0.978000       16.8199    
  0.979000       16.8172    
  0.980000       16.8145    
  0.981000       16.8118    
  0.982000       16.8091    
  0.983000       16.8065    
  0.984000       16.8038    
  0.985000       16.8011    
  0.986000       16.7984    
  0.987000       16.7957    
  0.988000       16.7930    
  0.989000       16.7904    
  0.990000       16.7877    
  0.991000       16.7850    
  0.992000       16.7824    
  0.993000       16.7797    
  0.994000       16.7770    
  0.995000       16.7744    
  0.996000       16.7717    
  0.997000       16.7691    
  0.998000       16.7664    
  0.999000       16.7638    
   1.00000       16.7611    
   1.00100       16.7585    
   1.00200       16.7559    
   1.00300       16.7532    
   1.00400       16.7506    
   1.00500       16.7480    
   1.00600       16.7453    
   1.00700       16.7427    
   1.00800       16.7401    
   1.00900       16.7375    
   1.01000       16.7349    
   1.01100       16.7322    
   1.01200       16.7296    
   1.01300       16.7270    
   1.01400       16.7244    
   1.01500       16.7218    
   1.01600       16.7192    
   1.01700       16.7166    
   1.01800       16.7140    
   1.01900       16.7114    
   1.02000       16.7088    
   1.02100       16.7063    
   1.02200       16.7037    
   1.02300       16.7011    
   1.02400       16.6985    
   1.02500       16.6959    
   1.02600       16.6934    
   1.02700       16.6908    
   1.02800       16.6882    
   1.02900       16.6857    
   1.03000       16.6831    
   1.03100       16.6805    
   1.03200       16.6780    
   1.03300       16.6754    
   1.03400       16.6729    
   1.03500       16.6703    
   1.03600       16.6678    
   1.03700       16.6652    
   1.03800       16.6627    
   1.03900       16.6601    
   1.04000       16.6576    
   1.04100       16.6551    
   1.04200       16.6525    
   1.04300       16.6500    
   1.04400       16.6475    
   1.04500       16.6450    
   1.04600       16.6424    
   1.04700       16.6399    
   1.04800       16.6374    
   1.04900       16.6349    
   1.05000       16.6324    
   1.05100       16.6299    
   1.05200       16.6274    
   1.05300       16.6249    
   1.05400       16.6224    
   1.05500       16.6199    
   1.05600       16.6174    
   1.05700       16.6149    
   1.05800       16.6124    
   1.05900       16.6099    
   1.06000       16.6074    
   1.06100       16.6049    
   1.06200       16.6024    
   1.06300       16.6000    
   1.06400       16.5975    
   1.06500       16.5950    
   1.06600       16.5925    
   1.06700       16.5901    
   1.06800       16.5876    
   1.06900       16.5851    
   1.07000       16.5827    
   1.07100       16.5802    
   1.07200       16.5778    
   1.07300       16.5753    
   1.07400       16.5729    
   1.07500       16.5704    
   1.07600       16.5680    
   1.07700       16.5655    
   1.07800       16.5631    
   1.07900       16.5606    
   1.08000       16.5582    
   1.08100       16.5558    
   1.08200       16.5533    
   1.08300       16.5509    
   1.08400       16.5485    
   1.08500       16.5461    
   1.08600       16.5436    
   1.08700       16.5412    
   1.08800       16.5388    
   1.08900       16.5364    
   1.09000       16.5340    
   1.09100       16.5316    
   1.09200       16.5292    
   1.09300       16.5268    
   1.09400       16.5244    
   1.09500       16.5220    
   1.09600       16.5196    
   1.09700       16.5172    
   1.09800       16.5148    
   1.09900       16.5124    
   1.10000       16.5100    
   1.10100       16.5076    
   1.10200       16.5052    
   1.10300       16.5029    
   1.10400       16.5005    
   1.10500       16.4981    
   1.10600       16.4957    
   1.10700       16.4934    
   1.10800       16.4910    
   1.10900       16.4886    
   1.11000       16.4863    
   1.11100       16.4839    
   1.11200       16.4816    
   1.11300       16.4792    
   1.11400       16.4768    
   1.11500       16.4745    
   1.11600       16.4721    
   1.11700       16.4698    
   1.11800       16.4675    
   1.11900       16.4651    
   1.12000       16.4628    
   1.12100       16.4604    
   1.12200       16.4581    
   1.12300       16.4558    
   1.12400       16.4534    
   1.12500       16.4511    
   1.12600       16.4488    
   1.12700       16.4465    
   1.12800       16.4441    
   1.12900       16.4418    
   1.13000       16.4395    
   1.13100       16.4372    
   1.13200       16.4349    
   1.13300       16.4326    
   1.13400       16.4303    
   1.13500       16.4280    
   1.13600       16.4257    
   1.13700       16.4234    
   1.13800       16.4211    
   1.13900       16.4188    
   1.14000       16.4165    
   1.14100       16.4142    
   1.14200       16.4119    
   1.14300       16.4096    
   1.14400       16.4073    
   1.14500       16.4051    
   1.14600       16.4028    
   1.14700       16.4005    
   1.14800       16.3982    
   1.14900       16.3960    
   1.15000       16.3937    
   1.15100       16.3914    
   1.15200       16.3892    
   1.15300       16.3869    
   1.15400       16.3846    
   1.15500       16.3824    
   1.15600       16.3801    
   1.15700       16.3779    
   1.15800       16.3756    
   1.15900       16.3734    
   1.16000       16.3711    
   1.16100       16.3689    
   1.16200       16.3666    
   1.16300       16.3644    
   1.16400       16.3622    
   1.16500       16.3599    
   1.16600       16.3577    
   1.16700       16.3555    
   1.16800       16.3532    
   1.16900       16.3510    
   1.17000       16.3488    
   1.17100       16.3466    
   1.17200       16.3443    
   1.17300       16.3421    
   1.17400       16.3399    
   1.17500       16.3377    
   1.17600       16.3355    
   1.17700       16.3333    
   1.17800       16.3311    
   1.17900       16.3289    
   1.18000       16.3267    
   1.18100       16.3245    
   1.18200       16.3223    
   1.18300       16.3201    
   1.18400       16.3179    
   1.18500       16.3157    
   1.18600       16.3135    
   1.18700       16.3113    
   1.18800       16.3091    
   1.18900       16.3070    
   1.19000       16.3048    
   1.19100       16.3026    
   1.19200       16.3004    
   1.19300       16.2983    
   1.19400       16.2961    
   1.19500       16.2939    
   1.19600       16.2917    
   1.19700       16.2896    
   1.19800       16.2874    
   1.19900       16.2853    
   1.20000       16.2831    
   1.20100       16.2809    
   1.20200       16.2788    
   1.20300       16.2766    
   1.20400       16.2745    
   1.20500       16.2723    
   1.20600       16.2702    
   1.20700       16.2681    
   1.20800       16.2659    
   1.20900       16.2638    
   1.21000       16.2616    
   1.21100       16.2595    
   1.21200       16.2574    
   1.21300       16.2552    
   1.21400       16.2531    
   1.21500       16.2510    
   1.21600       16.2489    
   1.21700       16.2467    
   1.21800       16.2446    
   1.21900       16.2425    
   1.22000       16.2404    
   1.22100       16.2383    
   1.22200       16.2362    
   1.22300       16.2341    
   1.22400       16.2320    
   1.22500       16.2299    
   1.22600       16.2278    
   1.22700       16.2257    
   1.22800       16.2236    
   1.22900       16.2215    
   1.23000       16.2194    
   1.23100       16.2173    
   1.23200       16.2152    
   1.23300       16.2131    
   1.23400       16.2110    
   1.23500       16.2089    
   1.23600       16.2068    
   1.23700       16.2048    
   1.23800       16.2027    
   1.23900       16.2006    
   1.24000       16.1985    
   1.24100       16.1965    
   1.24200       16.1944    
   1.24300       16.1923    
   1.24400       16.1903    
   1.24500       16.1882    
   1.24600       16.1861    
   1.24700       16.1841    
   1.24800       16.1820    
   1.24900       16.1800    
   1.25000       16.1779    
   1.25100       16.1759    
   1.25200       16.1738    
   1.25300       16.1718    
   1.25400       16.1697    
   1.25500       16.1677    
   1.25600       16.1657    
   1.25700       16.1636    
   1.25800       16.1616    
   1.25900       16.1595    
   1.26000       16.1575    
   1.26100       16.1555    
   1.26200       16.1535    
   1.26300       16.1514    
   1.26400       16.1494    
   1.26500       16.1474    
   1.26600       16.1454    
   1.26700       16.1433    
   1.26800       16.1413    
   1.26900       16.1393    
   1.27000       16.1373    
   1.27100       16.1353    
   1.27200       16.1333    
   1.27300       16.1313    
   1.27400       16.1293    
   1.27500       16.1273    
   1.27600       16.1253    
   1.27700       16.1233    
   1.27800       16.1213    
   1.27900       16.1193    
   1.28000       16.1173    
   1.28100       16.1153    
   1.28200       16.1133    
   1.28300       16.1113    
   1.28400       16.1093    
   1.28500       16.1074    
   1.28600       16.1054    
   1.28700       16.1034    
   1.28800       16.1014    
   1.28900       16.0995    
   1.29000       16.0975    
   1.29100       16.0955    
   1.29200       16.0935    
   1.29300       16.0916    
   1.29400       16.0896    
   1.29500       16.0877    
   1.29600       16.0857    
   1.29700       16.0837    
   1.29800       16.0818    
   1.29900       16.0798    
   1.30000       16.0779    
   1.30100       16.0759    
   1.30200       16.0740    
   1.30300       16.0720    
   1.30400       16.0701    
   1.30500       16.0681    
   1.30600       16.0662    
   1.30700       16.0643    
   1.30800       16.0623    
   1.30900       16.0604    
   1.31000       16.0585    
   1.31100       16.0565    
   1.31200       16.0546    
   1.31300       16.0527    
   1.31400       16.0507    
   1.31500       16.0488    
   1.31600       16.0469    
   1.31700       16.0450    
   1.31800       16.0431    
   1.31900       16.0411    
   1.32000       16.0392    
   1.32100       16.0373    
   1.32200       16.0354    
   1.32300       16.0335    
   1.32400       16.0316    
   1.32500       16.0297    
   1.32600       16.0278    
   1.32700       16.0259    
   1.32800       16.0240    
   1.32900       16.0221    
   1.33000       16.0202    
   1.33100       16.0183    
   1.33200       16.0164    
   1.33300       16.0145    
   1.33400       16.0126    
   1.33500       16.0107    
   1.33600       16.0089    
   1.33700       16.0070    
   1.33800       16.0051    
   1.33900       16.0032    
   1.34000       16.0013    
   1.34100       15.9995    
   1.34200       15.9976    
   1.34300       15.9957    
   1.34400       15.9939    
   1.34500       15.9920    
   1.34600       15.9901    
   1.34700       15.9883    
   1.34800       15.9864    
   1.34900       15.9845    
   1.35000       15.9827    
   1.35100       15.9808    
   1.35200       15.9790    
   1.35300       15.9771    
   1.35400       15.9753    
   1.35500       15.9734    
   1.35600       15.9716    
   1.35700       15.9697    
   1.35800       15.9679    
   1.35900       15.9660    
   1.36000       15.9642    
   1.36100       15.9624    
   1.36200       15.9605    
   1.36300       15.9587    
   1.36400       15.9569    
   1.36500       15.9550    
   1.36600       15.9532    
   1.36700       15.9514    
   1.36800       15.9495    
   1.36900       15.9477    
   1.37000       15.9459    
   1.37100       15.9441    
   1.37200       15.9423    
   1.37300       15.9404    
   1.37400       15.9386    
   1.37500       15.9368    
   1.37600       15.9350    
   1.37700       15.9332    
   1.37800       15.9314    
   1.37900       15.9296    
   1.38000       15.9278    
   1.38100       15.9260    
   1.38200       15.9242    
   1.38300       15.9224    
   1.38400       15.9206    
   1.38500       15.9188    
   1.38600       15.9170    
   1.38700       15.9152    
   1.38800       15.9134    
   1.38900       15.9116    
   1.39000       15.9098    
   1.39100       15.9081    
   1.39200       15.9063    
   1.39300       15.9045    
   1.39400       15.9027    
   1.39500       15.9009    
   1.39600       15.8992    
   1.39700       15.8974    
   1.39800       15.8956    
   1.39900       15.8939    
   1.40000       15.8921    
   1.40100       15.8903    
   1.40200       15.8886    
   1.40300       15.8868    
   1.40400       15.8850    
   1.40500       15.8833    
   1.40600       15.8815    
   1.40700       15.8798    
   1.40800       15.8780    
   1.40900       15.8763    
   1.41000       15.8745    
   1.41100       15.8728    
   1.41200       15.8710    
   1.41300       15.8693    
   1.41400       15.8675    
   1.41500       15.8658    
   1.41600       15.8640    
   1.41700       15.8623    
   1.41800       15.8606    
   1.41900       15.8588    
   1.42000       15.8571    
   1.42100       15.8554    
   1.42200       15.8536    
   1.42300       15.8519    
   1.42400       15.8502    
   1.42500       15.8484    
   1.42600       15.8467    
   1.42700       15.8450    
   1.42800       15.8433    
   1.42900       15.8416    
   1.43000       15.8398    
   1.43100       15.8381    
   1.43200       15.8364    
   1.43300       15.8347    
   1.43400       15.8330    
   1.43500       15.8313    
   1.43600       15.8296    
   1.43700       15.8279    
   1.43800       15.8262    
   1.43900       15.8245    
   1.44000       15.8228    
   1.44100       15.8211    
   1.44200       15.8194    
   1.44300       15.8177    
   1.44400       15.8160    
   1.44500       15.8143    
   1.44600       15.8126    
   1.44700       15.8109    
   1.44800       15.8092    
   1.44900       15.8075    
   1.45000       15.8059    
   1.45100       15.8042    
   1.45200       15.8025    
   1.45300       15.8008    
   1.45400       15.7991    
   1.45500       15.7975    
   1.45600       15.7958    
   1.45700       15.7941    
   1.45800       15.7925    
   1.45900       15.7908    
   1.46000       15.7891    
   1.46100       15.7875    
   1.46200       15.7858    
   1.46300       15.7841    
   1.46400       15.7825    
   1.46500       15.7808    
   1.46600       15.7792    
   1.46700       15.7775    
   1.46800       15.7758    
   1.46900       15.7742    
   1.47000       15.7725    
   1.47100       15.7709    
   1.47200       15.7692    
   1.47300       15.7676    
   1.47400       15.7660    
   1.47500       15.7643    
   1.47600       15.7627    
   1.47700       15.7610    
   1.47800       15.7594    
   1.47900       15.7578    
   1.48000       15.7561    
   1.48100       15.7545    
   1.48200       15.7529    
   1.48300       15.7512    
   1.48400       15.7496    
   1.48500       15.7480    
   1.48600       15.7464    
   1.48700       15.7447    
   1.48800       15.7431    
   1.48900       15.7415    
   1.49000       15.7399    
   1.49100       15.7383    
   1.49200       15.7366    
   1.49300       15.7350    
   1.49400       15.7334    
   1.49500       15.7318    
   1.49600       15.7302    
   1.49700       15.7286    
   1.49800       15.7270    
   1.49900       15.7254    
   1.50000       15.7238    
   1.50100       15.7222    
   1.50200       15.7206    
   1.50300       15.7190    
   1.50400       15.7174    
   1.50500       15.7158    
   1.50600       15.7142    
   1.50700       15.7126    
   1.50800       15.7110    
   1.50900       15.7094    
   1.51000       15.7078    
   1.51100       15.7063    
   1.51200       15.7047    
   1.51300       15.7031    
   1.51400       15.7015    
   1.51500       15.6999    
   1.51600       15.6984    
   1.51700       15.6968    
   1.51800       15.6952    
   1.51900       15.6936    
   1.52000       15.6921    
   1.52100       15.6905    
   1.52200       15.6889    
   1.52300       15.6874    
   1.52400       15.6858    
   1.52500       15.6842    
   1.52600       15.6827    
   1.52700       15.6811    
   1.52800       15.6795    
   1.52900       15.6780    
   1.53000       15.6764    
   1.53100       15.6749    
   1.53200       15.6733    
   1.53300       15.6718    
   1.53400       15.6702    
   1.53500       15.6687    
   1.53600       15.6671    
   1.53700       15.6656    
   1.53800       15.6640    
   1.53900       15.6625    
   1.54000       15.6610    
   1.54100       15.6594    
   1.54200       15.6579    
   1.54300       15.6563    
   1.54400       15.6548    
   1.54500       15.6533    
   1.54600       15.6517    
   1.54700       15.6502    
   1.54800       15.6487    
   1.54900       15.6472    
   1.55000       15.6456    
   1.55100       15.6441    
   1.55200       15.6426    
   1.55300       15.6411    
   1.55400       15.6395    
   1.55500       15.6380    
   1.55600       15.6365    
   1.55700       15.6350    
   1.55800       15.6335    
   1.55900       15.6320    
   1.56000       15.6304    
   1.56100       15.6289    
   1.56200       15.6274    
   1.56300       15.6259    
   1.56400       15.6244    
   1.56500       15.6229    
   1.56600       15.6214    
   1.56700       15.6199    
   1.56800       15.6184    
   1.56900       15.6169    
   1.57000       15.6154    
   1.57100       15.6139    
   1.57200       15.6124    
   1.57300       15.6109    
   1.57400       15.6094    
   1.57500       15.6080    
   1.57600       15.6065    
   1.57700       15.6050    
   1.57800       15.6035    
   1.57900       15.6020    
   1.58000       15.6005    
   1.58100       15.5991    
   1.58200       15.5976    
   1.58300       15.5961    
   1.58400       15.5946    
   1.58500       15.5932    
   1.58600       15.5917    
   1.58700       15.5902    
   1.58800       15.5887    
   1.58900       15.5873    
   1.59000       15.5858    
   1.59100       15.5843    
   1.59200       15.5829    
   1.59300       15.5814    
   1.59400       15.5799    
   1.59500       15.5785    
   1.59600       15.5770    
   1.59700       15.5756    
   1.59800       15.5741    
   1.59900       15.5727    
   1.60000       15.5712    
   1.60100       15.5698    
   1.60200       15.5683    
   1.60300       15.5669    
   1.60400       15.5654    
   1.60500       15.5640    
   1.60600       15.5625    
   1.60700       15.5611    
   1.60800       15.5596    
   1.60900       15.5582    
   1.61000       15.5568    
   1.61100       15.5553    
   1.61200       15.5539    
   1.61300       15.5524    
   1.61400       15.5510    
   1.61500       15.5496    
   1.61600       15.5481    
   1.61700       15.5467    
   1.61800       15.5453    
   1.61900       15.5439    
   1.62000       15.5424    
   1.62100       15.5410    
   1.62200       15.5396    
   1.62300       15.5382    
   1.62400       15.5368    
   1.62500       15.5353    
   1.62600       15.5339    
   1.62700       15.5325    
   1.62800       15.5311    
   1.62900       15.5297    
   1.63000       15.5283    
   1.63100       15.5269    
   1.63200       15.5255    
   1.63300       15.5240    
   1.63400       15.5226    
   1.63500       15.5212    
   1.63600       15.5198    
   1.63700       15.5184    
   1.63800       15.5170    
   1.63900       15.5156    
   1.64000       15.5142    
   1.64100       15.5128    
   1.64200       15.5114    
   1.64300       15.5100    
   1.64400       15.5087    
   1.64500       15.5073    
   1.64600       15.5059    
   1.64700       15.5045    
   1.64800       15.5031    
   1.64900       15.5017    
   1.65000       15.5003    
   1.65100       15.4990    
   1.65200       15.4976    
   1.65300       15.4962    
   1.65400       15.4948    
   1.65500       15.4934    
   1.65600       15.4921    
   1.65700       15.4907    
   1.65800       15.4893    
   1.65900       15.4879    
   1.66000       15.4866    
   1.66100       15.4852    
   1.66200       15.4838    
   1.66300       15.4825    
   1.66400       15.4811    
   1.66500       15.4797    
   1.66600       15.4784    
   1.66700       15.4770    
   1.66800       15.4757    
   1.66900       15.4743    
   1.67000       15.4729    
   1.67100       15.4716    
   1.67200       15.4702    
   1.67300       15.4689    
   1.67400       15.4675    
   1.67500       15.4662    
   1.67600       15.4648    
   1.67700       15.4635    
   1.67800       15.4621    
   1.67900       15.4608    
   1.68000       15.4594    
   1.68100       15.4581    
   1.68200       15.4568    
   1.68300       15.4554    
   1.68400       15.4541    
   1.68500       15.4527    
   1.68600       15.4514    
   1.68700       15.4501    
   1.68800       15.4487    
   1.68900       15.4474    
   1.69000       15.4461    
   1.69100       15.4447    
   1.69200       15.4434    
   1.69300       15.4421    
   1.69400       15.4408    
   1.69500       15.4394    
   1.69600       15.4381    
   1.69700       15.4368    
   1.69800       15.4355    
   1.69900       15.4342    
   1.70000       15.4328    
   1.70100       15.4315    
   1.70200       15.4302    
   1.70300       15.4289    
   1.70400       15.4276    
   1.70500       15.4263    
   1.70600       15.4250    
   1.70700       15.4236    
   1.70800       15.4223    
   1.70900       15.4210    
   1.71000       15.4197    
   1.71100       15.4184    
   1.71200       15.4171    
   1.71300       15.4158    
   1.71400       15.4145    
   1.71500       15.4132    
   1.71600       15.4119    
   1.71700       15.4106    
   1.71800       15.4093    
   1.71900       15.4080    
   1.72000       15.4067    
   1.72100       15.4054    
   1.72200       15.4042    
   1.72300       15.4029    
   1.72400       15.4016    
   1.72500       15.4003    
   1.72600       15.3990    
   1.72700       15.3977    
   1.72800       15.3964    
   1.72900       15.3952    
   1.73000       15.3939    
   1.73100       15.3926    
   1.73200       15.3913    
   1.73300       15.3901    
   1.73400       15.3888    
   1.73500       15.3875    
   1.73600       15.3862    
   1.73700       15.3850    
   1.73800       15.3837    
   1.73900       15.3824    
   1.74000       15.3812    
   1.74100       15.3799    
   1.74200       15.3786    
   1.74300       15.3774    
   1.74400       15.3761    
   1.74500       15.3748    
   1.74600       15.3736    
   1.74700       15.3723    
   1.74800       15.3711    
   1.74900       15.3698    
   1.75000       15.3685    
   1.75100       15.3673    
   1.75200       15.3660    
   1.75300       15.3648    
   1.75400       15.3635    
   1.75500       15.3623    
   1.75600       15.3610    
   1.75700       15.3598    
   1.75800       15.3585    
   1.75900       15.3573    
   1.76000       15.3561    
   1.76100       15.3548    
   1.76200       15.3536    
   1.76300       15.3523    
   1.76400       15.3511    
   1.76500       15.3499    
   1.76600       15.3486    
   1.76700       15.3474    
   1.76800       15.3461    
   1.76900       15.3449    
   1.77000       15.3437    
   1.77100       15.3425    
   1.77200       15.3412    
   1.77300       15.3400    
   1.77400       15.3388    
   1.77500       15.3375    
   1.77600       15.3363    
   1.77700       15.3351    
   1.77800       15.3339    
   1.77900       15.3327    
   1.78000       15.3314    
   1.78100       15.3302    
   1.78200       15.3290    
   1.78300       15.3278    
   1.78400       15.3266    
   1.78500       15.3254    
   1.78600       15.3241    
   1.78700       15.3229    
   1.78800       15.3217    
   1.78900       15.3205    
   1.79000       15.3193    
   1.79100       15.3181    
   1.79200       15.3169    
   1.79300       15.3157    
   1.79400       15.3145    
   1.79500       15.3133    
   1.79600       15.3121    
   1.79700       15.3109    
   1.79800       15.3097    
   1.79900       15.3085    
   1.80000       15.3073    
   1.80100       15.3061    
   1.80200       15.3049    
   1.80300       15.3037    
   1.80400       15.3025    
   1.80500       15.3013    
   1.80600       15.3001    
   1.80700       15.2990    
   1.80800       15.2978    
   1.80900       15.2966    
   1.81000       15.2954    
   1.81100       15.2942    
   1.81200       15.2930    
   1.81300       15.2919    
   1.81400       15.2907    
   1.81500       15.2895    
   1.81600       15.2883    
   1.81700       15.2871    
   1.81800       15.2860    
   1.81900       15.2848    
   1.82000       15.2836    
   1.82100       15.2825    
   1.82200       15.2813    
   1.82300       15.2801    
   1.82400       15.2789    
   1.82500       15.2778    
   1.82600       15.2766    
   1.82700       15.2754    
   1.82800       15.2743    
   1.82900       15.2731    
   1.83000       15.2720    
   1.83100       15.2708    
   1.83200       15.2696    
   1.83300       15.2685    
   1.83400       15.2673    
   1.83500       15.2662    
   1.83600       15.2650    
   1.83700       15.2639    
   1.83800       15.2627    
   1.83900       15.2616    
   1.84000       15.2604    
   1.84100       15.2593    
   1.84200       15.2581    
   1.84300       15.2570    
   1.84400       15.2558    
   1.84500       15.2547    
   1.84600       15.2535    
   1.84700       15.2524    
   1.84800       15.2512    
   1.84900       15.2501    
   1.85000       15.2490    
   1.85100       15.2478    
   1.85200       15.2467    
   1.85300       15.2456    
   1.85400       15.2444    
   1.85500       15.2433    
   1.85600       15.2422    
   1.85700       15.2410    
   1.85800       15.2399    
   1.85900       15.2388    
   1.86000       15.2376    
   1.86100       15.2365    
   1.86200       15.2354    
   1.86300       15.2343    
   1.86400       15.2331    
   1.86500       15.2320    
   1.86600       15.2309    
   1.86700       15.2298    
   1.86800       15.2286    
   1.86900       15.2275    
   1.87000       15.2264    
   1.87100       15.2253    
   1.87200       15.2242    
   1.87300       15.2231    
   1.87400       15.2220    
   1.87500       15.2208    
   1.87600       15.2197    
   1.87700       15.2186    
   1.87800       15.2175    
   1.87900       15.2164    
   1.88000       15.2153    
   1.88100       15.2142    
   1.88200       15.2131    
   1.88300       15.2120    
   1.88400       15.2109    
   1.88500       15.2098    
   1.88600       15.2087    
   1.88700       15.2076    
   1.88800       15.2065    
   1.88900       15.2054    
   1.89000       15.2043    
   1.89100       15.2032    
   1.89200       15.2021    
   1.89300       15.2010    
   1.89400       15.1999    
   1.89500       15.1988    
   1.89600       15.1977    
   1.89700       15.1967    
   1.89800       15.1956    
   1.89900       15.1945    
   1.90000       15.1934    
   1.90100       15.1923    
   1.90200       15.1912    
   1.90300       15.1901    
   1.90400       15.1891    
   1.90500       15.1880    
   1.90600       15.1869    
   1.90700       15.1858    
   1.90800       15.1848    
   1.90900       15.1837    
   1.91000       15.1826    
   1.91100       15.1815    
   1.91200       15.1805    
   1.91300       15.1794    
   1.91400       15.1783    
   1.91500       15.1772    
   1.91600       15.1762    
   1.91700       15.1751    
   1.91800       15.1740    
   1.91900       15.1730    
   1.92000       15.1719    
   1.92100       15.1708    
   1.92200       15.1698    
   1.92300       15.1687    
   1.92400       15.1677    
   1.92500       15.1666    
   1.92600       15.1655    
   1.92700       15.1645    
   1.92800       15.1634    
   1.92900       15.1624    
   1.93000       15.1613    
   1.93100       15.1603    
   1.93200       15.1592    
   1.93300       15.1582    
   1.93400       15.1571    
   1.93500       15.1561    
   1.93600       15.1550    
   1.93700       15.1540    
   1.93800       15.1529    
   1.93900       15.1519    
   1.94000       15.1508    
   1.94100       15.1498    
   1.94200       15.1488    
   1.94300       15.1477    
   1.94400       15.1467    
   1.94500       15.1456    
   1.94600       15.1446    
   1.94700       15.1436    
   1.94800       15.1425    
   1.94900       15.1415    
   1.95000       15.1405    
   1.95100       15.1394    
   1.95200       15.1384    
   1.95300       15.1374    
   1.95400       15.1363    
   1.95500       15.1353    
   1.95600       15.1343    
   1.95700       15.1333    
   1.95800       15.1322    
   1.95900       15.1312    
   1.96000       15.1302    
   1.96100       15.1292    
   1.96200       15.1281    
   1.96300       15.1271    
   1.96400       15.1261    
   1.96500       15.1251    
   1.96600       15.1241    
   1.96700       15.1230    
   1.96800       15.1220    
   1.96900       15.1210    
   1.97000       15.1200    
   1.97100       15.1190    
   1.97200       15.1180    
   1.97300       15.1170    
   1.97400       15.1160    
   1.97500       15.1149    
   1.97600       15.1139    
   1.97700       15.1129    
   1.97800       15.1119    
   1.97900       15.1109    
   1.98000       15.1099    
   1.98100       15.1089    
   1.98200       15.1079    
   1.98300       15.1069    
   1.98400       15.1059    
   1.98500       15.1049    
   1.98600       15.1039    
   1.98700       15.1029    
   1.98800       15.1019    
   1.98900       15.1009    
   1.99000       15.0999    
   1.99100       15.0989    
   1.99200       15.0979    
   1.99300       15.0970    
   1.99400       15.0960    
   1.99500       15.0950    
   1.99600       15.0940    
   1.99700       15.0930    
   1.99800       15.0920    
   1.99900       15.0910    
   2.00000       15.0900    
   2.00100       15.0891    
   2.00200       15.0881    
   2.00300       15.0871    
   2.00400       15.0861    
   2.00500       15.0851    
   2.00600       15.0842    
   2.00700       15.0832    
   2.00800       15.0822    
   2.00900       15.0812    
   2.01000       15.0802    
   2.01100       15.0793    
   2.01200       15.0783    
   2.01300       15.0773    
   2.01400       15.0764    
   2.01500       15.0754    
   2.01600       15.0744    
   2.01700       15.0734    
   2.01800       15.0725    
   2.01900       15.0715    
   2.02000       15.0706    
   2.02100       15.0696    
   2.02200       15.0686    
   2.02300       15.0677    
   2.02400       15.0667    
   2.02500       15.0657    
   2.02600       15.0648    
   2.02700       15.0638    
   2.02800       15.0629    
   2.02900       15.0619    
   2.03000       15.0609    
   2.03100       15.0600    
   2.03200       15.0590    
   2.03300       15.0581    
   2.03400       15.0571    
   2.03500       15.0562    
   2.03600       15.0552    
   2.03700       15.0543    
   2.03800       15.0533    
   2.03900       15.0524    
   2.04000       15.0514    
   2.04100       15.0505    
   2.04200       15.0495    
   2.04300       15.0486    
   2.04400       15.0477    
   2.04500       15.0467    
   2.04600       15.0458    
   2.04700       15.0448    
   2.04800       15.0439    
   2.04900       15.0430    
   2.05000       15.0420    
   2.05100       15.0411    
   2.05200       15.0401    
   2.05300       15.0392    
   2.05400       15.0383    
   2.05500       15.0373    
   2.05600       15.0364    
   2.05700       15.0355    
   2.05800       15.0345    
   2.05900       15.0336    
   2.06000       15.0327    
   2.06100       15.0318    
   2.06200       15.0308    
   2.06300       15.0299    
   2.06400       15.0290    
   2.06500       15.0281    
   2.06600       15.0271    
   2.06700       15.0262    
   2.06800       15.0253    
   2.06900       15.0244    
   2.07000       15.0235    
   2.07100       15.0225    
   2.07200       15.0216    
   2.07300       15.0207    
   2.07400       15.0198    
   2.07500       15.0189    
   2.07600       15.0180    
   2.07700       15.0170    
   2.07800       15.0161    
   2.07900       15.0152    
   2.08000       15.0143    
   2.08100       15.0134    
   2.08200       15.0125    
   2.08300       15.0116    
   2.08400       15.0107    
   2.08500       15.0098    
   2.08600       15.0089    
   2.08700       15.0080    
   2.08800       15.0071    
   2.08900       15.0061    
   2.09000       15.0052    
   2.09100       15.0043    
   2.09200       15.0034    
   2.09300       15.0025    
   2.09400       15.0016    
   2.09500       15.0007    
   2.09600       14.9999    
   2.09700       14.9990    
   2.09800       14.9981    
   2.09900       14.9972    
   2.10000       14.9963    
   2.10100       14.9954    
   2.10200       14.9945    
   2.10300       14.9936    
   2.10400       14.9927    
   2.10500       14.9918    
   2.10600       14.9909    
   2.10700       14.9900    
   2.10800       14.9892    
   2.10900       14.9883    
   2.11000       14.9874    
   2.11100       14.9865    
   2.11200       14.9856    
   2.11300       14.9847    
   2.11400       14.9839    
   2.11500       14.9830    
   2.11600       14.9821    
   2.11700       14.9812    
   2.11800       14.9803    
   2.11900       14.9795    
   2.12000       14.9786    
   2.12100       14.9777    
   2.12200       14.9768    
   2.12300       14.9760    
   2.12400       14.9751    
   2.12500       14.9742    
   2.12600       14.9734    
   2.12700       14.9725    
   2.12800       14.9716    
   2.12900       14.9708    
   2.13000       14.9699    
   2.13100       14.9690    
   2.13200       14.9682    
   2.13300       14.9673    
   2.13400       14.9664    
   2.13500       14.9656    
   2.13600       14.9647    
   2.13700       14.9638    
   2.13800       14.9630    
   2.13900       14.9621    
   2.14000       14.9613    
   2.14100       14.9604    
   2.14200       14.9595    
   2.14300       14.9587    
   2.14400       14.9578    
   2.14500       14.9570    
   2.14600       14.9561    
   2.14700       14.9553    
   2.14800       14.9544    
   2.14900       14.9536    
   2.15000       14.9527    
   2.15100       14.9519    
   2.15200       14.9510    
   2.15300       14.9502    
   2.15400       14.9493    
   2.15500       14.9485    
   2.15600       14.9476    
   2.15700       14.9468    
   2.15800       14.9459    
   2.15900       14.9451    
   2.16000       14.9443    
   2.16100       14.9434    
   2.16200       14.9426    
   2.16300       14.9417    
   2.16400       14.9409    
   2.16500       14.9401    
   2.16600       14.9392    
   2.16700       14.9384    
   2.16800       14.9375    
   2.16900       14.9367    
   2.17000       14.9359    
   2.17100       14.9350    
   2.17200       14.9342    
   2.17300       14.9334    
   2.17400       14.9325    
   2.17500       14.9317    
   2.17600       14.9309    
   2.17700       14.9301    
   2.17800       14.9292    
   2.17900       14.9284    
   2.18000       14.9276    
   2.18100       14.9268    
   2.18200       14.9259    
   2.18300       14.9251    
   2.18400       14.9243    
   2.18500       14.9235    
   2.18600       14.9226    
   2.18700       14.9218    
   2.18800       14.9210    
   2.18900       14.9202    
   2.19000       14.9194    
   2.19100       14.9185    
   2.19200       14.9177    
   2.19300       14.9169    
   2.19400       14.9161    
   2.19500       14.9153    
   2.19600       14.9145    
   2.19700       14.9137    
   2.19800       14.9128    
   2.19900       14.9120    
   2.20000       14.9112    
   2.20100       14.9104    
   2.20200       14.9096    
   2.20300       14.9088    
   2.20400       14.9080    
   2.20500       14.9072    
   2.20600       14.9064    
   2.20700       14.9056    
   2.20800       14.9048    
   2.20900       14.9040    
   2.21000       14.9032    
   2.21100       14.9024    
   2.21200       14.9016    
   2.21300       14.9008    
   2.21400       14.9000    
   2.21500       14.8992    
   2.21600       14.8984    
   2.21700       14.8976    
   2.21800       14.8968    
   2.21900       14.8960    
   2.22000       14.8952    
   2.22100       14.8944    
   2.22200       14.8936    
   2.22300       14.8928    
   2.22400       14.8920    
   2.22500       14.8912    
   2.22600       14.8904    
   2.22700       14.8897    
   2.22800       14.8889    
   2.22900       14.8881    
   2.23000       14.8873    
   2.23100       14.8865    
   2.23200       14.8857    
   2.23300       14.8849    
   2.23400       14.8842    
   2.23500       14.8834    
   2.23600       14.8826    
   2.23700       14.8818    
   2.23800       14.8810    
   2.23900       14.8803    
   2.24000       14.8795    
   2.24100       14.8787    
   2.24200       14.8779    
   2.24300       14.8771    
   2.24400       14.8764    
   2.24500       14.8756    
   2.24600       14.8748    
   2.24700       14.8740    
   2.24800       14.8733    
   2.24900       14.8725    
   2.25000       14.8717    
   2.25100       14.8710    
   2.25200       14.8702    
   2.25300       14.8694    
   2.25400       14.8687    
   2.25500       14.8679    
   2.25600       14.8671    
   2.25700       14.8664    
   2.25800       14.8656    
   2.25900       14.8648    
   2.26000       14.8641    
   2.26100       14.8633    
   2.26200       14.8625    
   2.26300       14.8618    
   2.26400       14.8610    
   2.26500       14.8603    
   2.26600       14.8595    
   2.26700       14.8587    
   2.26800       14.8580    
   2.26900       14.8572    
   2.27000       14.8565    
   2.27100       14.8557    
   2.27200       14.8550    
   2.27300       14.8542    
   2.27400       14.8534    
   2.27500       14.8527    
   2.27600       14.8519    
   2.27700       14.8512    
   2.27800       14.8504    
   2.27900       14.8497    
   2.28000       14.8489    
   2.28100       14.8482    
   2.28200       14.8474    
   2.28300       14.8467    
   2.28400       14.8460    
   2.28500       14.8452    
   2.28600       14.8445    
   2.28700       14.8437    
   2.28800       14.8430    
   2.28900       14.8422    
   2.29000       14.8415    
   2.29100       14.8408    
   2.29200       14.8400    
   2.29300       14.8393    
   2.29400       14.8385    
   2.29500       14.8378    
   2.29600       14.8371    
   2.29700       14.8363    
   2.29800       14.8356    
   2.29900       14.8349    
   2.30000       14.8341    
   2.30100       14.8334    
   2.30200       14.8327    
   2.30300       14.8319    
   2.30400       14.8312    
   2.30500       14.8305    
   2.30600       14.8297    
   2.30700       14.8290    
   2.30800       14.8283    
   2.30900       14.8275    
   2.31000       14.8268    
   2.31100       14.8261    
   2.31200       14.8254    
   2.31300       14.8246    
   2.31400       14.8239    
   2.31500       14.8232    
   2.31600       14.8225    
   2.31700       14.8218    
   2.31800       14.8210    
   2.31900       14.8203    
   2.32000       14.8196    
   2.32100       14.8189    
   2.32200       14.8182    
   2.32300       14.8174    
   2.32400       14.8167    
   2.32500       14.8160    
   2.32600       14.8153    
   2.32700       14.8146    
   2.32800       14.8139    
   2.32900       14.8131    
   2.33000       14.8124    
   2.33100       14.8117    
   2.33200       14.8110    
   2.33300       14.8103    
   2.33400       14.8096    
   2.33500       14.8089    
   2.33600       14.8082    
   2.33700       14.8075    
   2.33800       14.8068    
   2.33900       14.8060    
   2.34000       14.8053    
   2.34100       14.8046    
   2.34200       14.8039    
   2.34300       14.8032    
   2.34400       14.8025    
   2.34500       14.8018    
   2.34600       14.8011    
   2.34700       14.8004    
   2.34800       14.7997    
   2.34900       14.7990    
   2.35000       14.7983    
   2.35100       14.7976    
   2.35200       14.7969    
   2.35300       14.7962    
   2.35400       14.7955    
   2.35500       14.7948    
   2.35600       14.7941    
   2.35700       14.7934    
   2.35800       14.7928    
   2.35900       14.7921    
   2.36000       14.7914    
   2.36100       14.7907    
   2.36200       14.7900    
   2.36300       14.7893    
   2.36400       14.7886    
   2.36500       14.7879    
   2.36600       14.7872    
   2.36700       14.7865    
   2.36800       14.7859    
   2.36900       14.7852    
   2.37000       14.7845    
   2.37100       14.7838    
   2.37200       14.7831    
   2.37300       14.7824    
   2.37400       14.7818    
   2.37500       14.7811    
   2.37600       14.7804    
   2.37700       14.7797    
   2.37800       14.7790    
   2.37900       14.7784    
   2.38000       14.7777    
   2.38100       14.7770    
   2.38200       14.7763    
   2.38300       14.7756    
   2.38400       14.7750    
   2.38500       14.7743    
   2.38600       14.7736    
   2.38700       14.7729    
   2.38800       14.7723    
   2.38900       14.7716    
   2.39000       14.7709    
   2.39100       14.7703    
   2.39200       14.7696    
   2.39300       14.7689    
   2.39400       14.7682    
   2.39500       14.7676    
   2.39600       14.7669    
   2.39700       14.7662    
   2.39800       14.7656    
   2.39900       14.7649    
   2.40000       14.7642    
   2.40100       14.7636    
   2.40200       14.7629    
   2.40300       14.7623    
   2.40400       14.7616    
   2.40500       14.7609    
   2.40600       14.7603    
   2.40700       14.7596    
   2.40800       14.7589    
   2.40900       14.7583    
   2.41000       14.7576    
   2.41100       14.7570    
   2.41200       14.7563    
   2.41300       14.7557    
   2.41400       14.7550    
   2.41500       14.7543    
   2.41600       14.7537    
   2.41700       14.7530    
   2.41800       14.7524    
   2.41900       14.7517    
   2.42000       14.7511    
   2.42100       14.7504    
   2.42200       14.7498    
   2.42300       14.7491    
   2.42400       14.7485    
   2.42500       14.7478    
   2.42600       14.7472    
   2.42700       14.7465    
   2.42800       14.7459    
   2.42900       14.7452    
   2.43000       14.7446    
   2.43100       14.7439    
   2.43200       14.7433    
   2.43300       14.7427    
   2.43400       14.7420    
   2.43500       14.7414    
   2.43600       14.7407    
   2.43700       14.7401    
   2.43800       14.7394    
   2.43900       14.7388    
   2.44000       14.7382    
   2.44100       14.7375    
   2.44200       14.7369    
   2.44300       14.7363    
   2.44400       14.7356    
   2.44500       14.7350    
   2.44600       14.7343    
   2.44700       14.7337    
   2.44800       14.7331    
   2.44900       14.7324    
   2.45000       14.7318    
   2.45100       14.7312    
   2.45200       14.7305    
   2.45300       14.7299    
   2.45400       14.7293    
   2.45500       14.7287    
   2.45600       14.7280    
   2.45700       14.7274    
   2.45800       14.7268    
   2.45900       14.7261    
   2.46000       14.7255    
   2.46100       14.7249    
   2.46200       14.7243    
   2.46300       14.7236    
   2.46400       14.7230    
   2.46500       14.7224    
   2.46600       14.7218    
   2.46700       14.7211    
   2.46800       14.7205    
   2.46900       14.7199    
   2.47000       14.7193    
   2.47100       14.7187    
   2.47200       14.7180    
   2.47300       14.7174    
   2.47400       14.7168    
   2.47500       14.7162    
   2.47600       14.7156    
   2.47700       14.7150    
   2.47800       14.7143    
   2.47900       14.7137    
   2.48000       14.7131    
   2.48100       14.7125    
   2.48200       14.7119    
   2.48300       14.7113    
   2.48400       14.7107    
   2.48500       14.7100    
   2.48600       14.7094    
   2.48700       14.7088    
   2.48800       14.7082    
   2.48900       14.7076    
   2.49000       14.7070    
   2.49100       14.7064    
   2.49200       14.7058    
   2.49300       14.7052    
   2.49400       14.7046    
   2.49500       14.7040    
   2.49600       14.7034    
   2.49700       14.7028    
   2.49800       14.7022    
   2.49900       14.7016    
   2.50000       14.7010    
   2.50100       14.7003    
   2.50200       14.6997    
   2.50300       14.6991    
   2.50400       14.6985    
   2.50500       14.6979    
   2.50600       14.6974    
   2.50700       14.6968    
   2.50800       14.6962    
   2.50900       14.6956    
   2.51000       14.6950    
   2.51100       14.6944    
   2.51200       14.6938    
   2.51300       14.6932    
   2.51400       14.6926    
   2.51500       14.6920    
   2.51600       14.6914    
   2.51700       14.6908    
   2.51800       14.6902    
   2.51900       14.6896    
   2.52000       14.6890    
   2.52100       14.6884    
   2.52200       14.6879    
   2.52300       14.6873    
   2.52400       14.6867    
   2.52500       14.6861    
   2.52600       14.6855    
   2.52700       14.6849    
   2.52800       14.6843    
   2.52900       14.6837    
   2.53000       14.6832    
   2.53100       14.6826    
   2.53200       14.6820    
   2.53300       14.6814    
   2.53400       14.6808    
   2.53500       14.6802    
   2.53600       14.6797    
   2.53700       14.6791    
   2.53800       14.6785    
   2.53900       14.6779    
   2.54000       14.6773    
   2.54100       14.6768    
   2.54200       14.6762    
   2.54300       14.6756    
   2.54400       14.6750    
   2.54500       14.6745    
   2.54600       14.6739    
   2.54700       14.6733    
   2.54800       14.6727    
   2.54900       14.6722    
   2.55000       14.6716    
   2.55100       14.6710    
   2.55200       14.6704    
   2.55300       14.6699    
   2.55400       14.6693    
   2.55500       14.6687    
   2.55600       14.6682    
   2.55700       14.6676    
   2.55800       14.6670    
   2.55900       14.6665    
   2.56000       14.6659    
   2.56100       14.6653    
   2.56200       14.6648    
   2.56300       14.6642    
   2.56400       14.6636    
   2.56500       14.6631    
   2.56600       14.6625    
   2.56700       14.6619    
   2.56800       14.6614    
   2.56900       14.6608    
   2.57000       14.6603    
   2.57100       14.6597    
   2.57200       14.6591    
   2.57300       14.6586    
   2.57400       14.6580    
   2.57500       14.6575    
   2.57600       14.6569    
   2.57700       14.6563    
   2.57800       14.6558    
   2.57900       14.6552    
   2.58000       14.6547    
   2.58100       14.6541    
   2.58200       14.6536    
   2.58300       14.6530    
   2.58400       14.6524    
   2.58500       14.6519    
   2.58600       14.6513    
   2.58700       14.6508    
   2.58800       14.6502    
   2.58900       14.6497    
   2.59000       14.6491    
   2.59100       14.6486    
   2.59200       14.6480    
   2.59300       14.6475    
   2.59400       14.6469    
   2.59500       14.6464    
   2.59600       14.6458    
   2.59700       14.6453    
   2.59800       14.6448    
   2.59900       14.6442    
   2.60000       14.6437    
   2.60100       14.6431    
   2.60200       14.6426    
   2.60300       14.6420    
   2.60400       14.6415    
   2.60500       14.6409    
   2.60600       14.6404    
   2.60700       14.6399    
   2.60800       14.6393    
   2.60900       14.6388    
   2.61000       14.6382    
   2.61100       14.6377    
   2.61200       14.6372    
   2.61300       14.6366    
   2.61400       14.6361    
   2.61500       14.6356    
   2.61600       14.6350    
   2.61700       14.6345    
   2.61800       14.6339    
   2.61900       14.6334    
   2.62000       14.6329    
   2.62100       14.6323    
   2.62200       14.6318    
   2.62300       14.6313    
   2.62400       14.6307    
   2.62500       14.6302    
   2.62600       14.6297    
   2.62700       14.6292    
   2.62800       14.6286    
   2.62900       14.6281    
   2.63000       14.6276    
   2.63100       14.6270    
   2.63200       14.6265    
   2.63300       14.6260    
   2.63400       14.6255    
   2.63500       14.6249    
   2.63600       14.6244    
   2.63700       14.6239    
   2.63800       14.6234    
   2.63900       14.6228    
   2.64000       14.6223    
   2.64100       14.6218    
   2.64200       14.6213    
   2.64300       14.6207    
   2.64400       14.6202    
   2.64500       14.6197    
   2.64600       14.6192    
   2.64700       14.6187    
   2.64800       14.6181    
   2.64900       14.6176    
   2.65000       14.6171    
   2.65100       14.6166    
   2.65200       14.6161    
   2.65300       14.6155    
   2.65400       14.6150    
   2.65500       14.6145    
   2.65600       14.6140    
   2.65700       14.6135    
   2.65800       14.6130    
   2.65900       14.6125    
   2.66000       14.6119    
   2.66100       14.6114    
   2.66200       14.6109    
   2.66300       14.6104    
   2.66400       14.6099    
   2.66500       14.6094    
   2.66600       14.6089    
   2.66700       14.6084    
   2.66800       14.6079    
   2.66900       14.6073    
   2.67000       14.6068    
   2.67100       14.6063    
   2.67200       14.6058    
   2.67300       14.6053    
   2.67400       14.6048    
   2.67500       14.6043    
   2.67600       14.6038    
   2.67700       14.6033    
   2.67800       14.6028    
   2.67900       14.6023    
   2.68000       14.6018    
   2.68100       14.6013    
   2.68200       14.6008    
   2.68300       14.6003    
   2.68400       14.5998    
   2.68500       14.5993    
   2.68600       14.5988    
   2.68700       14.5983    
   2.68800       14.5978    
   2.68900       14.5973    
   2.69000       14.5968    
   2.69100       14.5963    
   2.69200       14.5958    
   2.69300       14.5953    
   2.69400       14.5948    
   2.69500       14.5943    
   2.69600       14.5938    
   2.69700       14.5933    
   2.69800       14.5928    
   2.69900       14.5923    
   2.70000       14.5918    
   2.70100       14.5913    
   2.70200       14.5909    
   2.70300       14.5904    
   2.70400       14.5899    
   2.70500       14.5894    
   2.70600       14.5889    
   2.70700       14.5884    
   2.70800       14.5879    
   2.70900       14.5874    
   2.71000       14.5869    
   2.71100       14.5864    
   2.71200       14.5860    
   2.71300       14.5855    
   2.71400       14.5850    
   2.71500       14.5845    
   2.71600       14.5840    
   2.71700       14.5835    
   2.71800       14.5830    
   2.71900       14.5826    
   2.72000       14.5821    
   2.72100       14.5816    
   2.72200       14.5811    
   2.72300       14.5806    
   2.72400       14.5802    
   2.72500       14.5797    
   2.72600       14.5792    
   2.72700       14.5787    
   2.72800       14.5782    
   2.72900       14.5778    
   2.73000       14.5773    
   2.73100       14.5768    
   2.73200       14.5763    
   2.73300       14.5758    
   2.73400       14.5754    
   2.73500       14.5749    
   2.73600       14.5744    
   2.73700       14.5739    
   2.73800       14.5735    
   2.73900       14.5730    
   2.74000       14.5725    
   2.74100       14.5721    
   2.74200       14.5716    
   2.74300       14.5711    
   2.74400       14.5706    
   2.74500       14.5702    
   2.74600       14.5697    
   2.74700       14.5692    
   2.74800       14.5688    
   2.74900       14.5683    
   2.75000       14.5678    
   2.75100       14.5673    
   2.75200       14.5669    
   2.75300       14.5664    
   2.75400       14.5659    
   2.75500       14.5655    
   2.75600       14.5650    
   2.75700       14.5646    
   2.75800       14.5641    
   2.75900       14.5636    
   2.76000       14.5632    
   2.76100       14.5627    
   2.76200       14.5622    
   2.76300       14.5618    
   2.76400       14.5613    
   2.76500       14.5608    
   2.76600       14.5604    
   2.76700       14.5599    
   2.76800       14.5595    
   2.76900       14.5590    
   2.77000       14.5585    
   2.77100       14.5581    
   2.77200       14.5576    
   2.77300       14.5572    
   2.77400       14.5567    
   2.77500       14.5563    
   2.77600       14.5558    
   2.77700       14.5553    
   2.77800       14.5549    
   2.77900       14.5544    
   2.78000       14.5540    
   2.78100       14.5535    
   2.78200       14.5531    
   2.78300       14.5526    
   2.78400       14.5522    
   2.78500       14.5517    
   2.78600       14.5513    
   2.78700       14.5508    
   2.78800       14.5504    
   2.78900       14.5499    
   2.79000       14.5495    
   2.79100       14.5490    
   2.79200       14.5486    
   2.79300       14.5481    
   2.79400       14.5477    
   2.79500       14.5472    
   2.79600       14.5468    
   2.79700       14.5463    
   2.79800       14.5459    
   2.79900       14.5454    
   2.80000       14.5450    
   2.80100       14.5445    
   2.80200       14.5441    
   2.80300       14.5437    
   2.80400       14.5432    
   2.80500       14.5428    
   2.80600       14.5423    
   2.80700       14.5419    
   2.80800       14.5414    
   2.80900       14.5410    
   2.81000       14.5406    
   2.81100       14.5401    
   2.81200       14.5397    
   2.81300       14.5392    
   2.81400       14.5388    
   2.81500       14.5384    
   2.81600       14.5379    
   2.81700       14.5375    
   2.81800       14.5370    
   2.81900       14.5366    
   2.82000       14.5362    
   2.82100       14.5357    
   2.82200       14.5353    
   2.82300       14.5349    
   2.82400       14.5344    
   2.82500       14.5340    
   2.82600       14.5336    
   2.82700       14.5331    
   2.82800       14.5327    
   2.82900       14.5323    
   2.83000       14.5318    
   2.83100       14.5314    
   2.83200       14.5310    
   2.83300       14.5305    
   2.83400       14.5301    
   2.83500       14.5297    
   2.83600       14.5292    
   2.83700       14.5288    
   2.83800       14.5284    
   2.83900       14.5280    
   2.84000       14.5275    
   2.84100       14.5271    
   2.84200       14.5267    
   2.84300       14.5263    
   2.84400       14.5258    
   2.84500       14.5254    
   2.84600       14.5250    
   2.84700       14.5246    
   2.84800       14.5241    
   2.84900       14.5237    
   2.85000       14.5233    
   2.85100       14.5229    
   2.85200       14.5224    
   2.85300       14.5220    
   2.85400       14.5216    
   2.85500       14.5212    
   2.85600       14.5208    
   2.85700       14.5203    
   2.85800       14.5199    
   2.85900       14.5195    
   2.86000       14.5191    
   2.86100       14.5187    
   2.86200       14.5182    
   2.86300       14.5178    
   2.86400       14.5174    
   2.86500       14.5170    
   2.86600       14.5166    
   2.86700       14.5162    
   2.86800       14.5157    
   2.86900       14.5153    
   2.87000       14.5149    
   2.87100       14.5145    
   2.87200       14.5141    
   2.87300       14.5137    
   2.87400       14.5133    
   2.87500       14.5128    
   2.87600       14.5124    
   2.87700       14.5120    
   2.87800       14.5116    
   2.87900       14.5112    
   2.88000       14.5108    
   2.88100       14.5104    
   2.88200       14.5100    
   2.88300       14.5096    
   2.88400       14.5091    
   2.88500       14.5087    
   2.88600       14.5083    
   2.88700       14.5079    
   2.88800       14.5075    
   2.88900       14.5071    
   2.89000       14.5067    
   2.89100       14.5063    
   2.89200       14.5059    
   2.89300       14.5055    
   2.89400       14.5051    
   2.89500       14.5047    
   2.89600       14.5043    
   2.89700       14.5039    
   2.89800       14.5035    
   2.89900       14.5031    
   2.90000       14.5027    
   2.90100       14.5023    
   2.90200       14.5019    
   2.90300       14.5015    
   2.90400       14.5011    
   2.90500       14.5007    
   2.90600       14.5003    
   2.90700       14.4999    
   2.90800       14.4995    
   2.90900       14.4991    
   2.91000       14.4987    
   2.91100       14.4983    
   2.91200       14.4979    
   2.91300       14.4975    
   2.91400       14.4971    
   2.91500       14.4967    
   2.91600       14.4963    
   2.91700       14.4959    
   2.91800       14.4955    
   2.91900       14.4951    
   2.92000       14.4947    
   2.92100       14.4943    
   2.92200       14.4939    
   2.92300       14.4935    
   2.92400       14.4931    
   2.92500       14.4927    
   2.92600       14.4923    
   2.92700       14.4920    
   2.92800       14.4916    
   2.92900       14.4912    
   2.93000       14.4908    
   2.93100       14.4904    
   2.93200       14.4900    
   2.93300       14.4896    
   2.93400       14.4892    
   2.93500       14.4888    
   2.93600       14.4884    
   2.93700       14.4881    
   2.93800       14.4877    
   2.93900       14.4873    
   2.94000       14.4869    
   2.94100       14.4865    
   2.94200       14.4861    
   2.94300       14.4857    
   2.94400       14.4854    
   2.94500       14.4850    
   2.94600       14.4846    
   2.94700       14.4842    
   2.94800       14.4838    
   2.94900       14.4834    
   2.95000       14.4831    
   2.95100       14.4827    
   2.95200       14.4823    
   2.95300       14.4819    
   2.95400       14.4815    
   2.95500       14.4812    
   2.95600       14.4808    
   2.95700       14.4804    
   2.95800       14.4800    
   2.95900       14.4796    
   2.96000       14.4793    
   2.96100       14.4789    
   2.96200       14.4785    
   2.96300       14.4781    
   2.96400       14.4778    
   2.96500       14.4774    
   2.96600       14.4770    
   2.96700       14.4766    
   2.96800       14.4763    
   2.96900       14.4759    
   2.97000       14.4755    
   2.97100       14.4751    
   2.97200       14.4748    
   2.97300       14.4744    
   2.97400       14.4740    
   2.97500       14.4736    
   2.97600       14.4733    
   2.97700       14.4729    
   2.97800       14.4725    
   2.97900       14.4721    
   2.98000       14.4718    
   2.98100       14.4714    
   2.98200       14.4710    
   2.98300       14.4707    
   2.98400       14.4703    
   2.98500       14.4699    
   2.98600       14.4696    
   2.98700       14.4692    
   2.98800       14.4688    
   2.98900       14.4685    
   2.99000       14.4681    
   2.99100       14.4677    
   2.99200       14.4674    
   2.99300       14.4670    
   2.99400       14.4666    
   2.99500       14.4663    
   2.99600       14.4659    
   2.99700       14.4655    
   2.99800       14.4652    
   2.99900       14.4648    
   3.00000       14.4644    
   3.00100       14.4641    
   3.00200       14.4637    
   3.00300       14.4634    
   3.00400       14.4630    
   3.00500       14.4626    
   3.00600       14.4623    
   3.00700       14.4619    
   3.00800       14.4616    
   3.00900       14.4612    
   3.01000       14.4608    
   3.01100       14.4605    
   3.01200       14.4601    
   3.01300       14.4598    
   3.01400       14.4594    
   3.01500       14.4590    
   3.01600       14.4587    
   3.01700       14.4583    
   3.01800       14.4580    
   3.01900       14.4576    
   3.02000       14.4573    
   3.02100       14.4569    
   3.02200       14.4566    
   3.02300       14.4562    
   3.02400       14.4558    
   3.02500       14.4555    
   3.02600       14.4551    
   3.02700       14.4548    
   3.02800       14.4544    
   3.02900       14.4541    
   3.03000       14.4537    
   3.03100       14.4534    
   3.03200       14.4530    
   3.03300       14.4527    
   3.03400       14.4523    
   3.03500       14.4520    
   3.03600       14.4516    
   3.03700       14.4513    
   3.03800       14.4509    
   3.03900       14.4506    
   3.04000       14.4502    
   3.04100       14.4499    
   3.04200       14.4495    
   3.04300       14.4492    
   3.04400       14.4488    
   3.04500       14.4485    
   3.04600       14.4481    
   3.04700       14.4478    
   3.04800       14.4475    
   3.04900       14.4471    
   3.05000       14.4468    
   3.05100       14.4464    
   3.05200       14.4461    
   3.05300       14.4457    
   3.05400       14.4454    
   3.05500       14.4450    
   3.05600       14.4447    
   3.05700       14.4444    
   3.05800       14.4440    
   3.05900       14.4437    
   3.06000       14.4433    
   3.06100       14.4430    
   3.06200       14.4427    
   3.06300       14.4423    
   3.06400       14.4420    
   3.06500       14.4416    
   3.06600       14.4413    
   3.06700       14.4410    
   3.06800       14.4406    
   3.06900       14.4403    
   3.07000       14.4399    
   3.07100       14.4396    
   3.07200       14.4393    
   3.07300       14.4389    
   3.07400       14.4386    
   3.07500       14.4383    
   3.07600       14.4379    
   3.07700       14.4376    
   3.07800       14.4372    
   3.07900       14.4369    
   3.08000       14.4366    
   3.08100       14.4362    
   3.08200       14.4359    
   3.08300       14.4356    
   3.08400       14.4352    
   3.08500       14.4349    
   3.08600       14.4346    
   3.08700       14.4342    
   3.08800       14.4339    
   3.08900       14.4336    
   3.09000       14.4333    
   3.09100       14.4329    
   3.09200       14.4326    
   3.09300       14.4323    
   3.09400       14.4319    
   3.09500       14.4316    
   3.09600       14.4313    
   3.09700       14.4309    
   3.09800       14.4306    
   3.09900       14.4303    
   3.10000       14.4300    
   3.10100       14.4296    
   3.10200       14.4293    
   3.10300       14.4290    
   3.10400       14.4287    
   3.10500       14.4283    
   3.10600       14.4280    
   3.10700       14.4277    
   3.10800       14.4274    
   3.10900       14.4270    
   3.11000       14.4267    
   3.11100       14.4264    
   3.11200       14.4261    
   3.11300       14.4257    
   3.11400       14.4254    
   3.11500       14.4251    
   3.11600       14.4248    
   3.11700       14.4244    
   3.11800       14.4241    
   3.11900       14.4238    
   3.12000       14.4235    
   3.12100       14.4232    
   3.12200       14.4228    
   3.12300       14.4225    
   3.12400       14.4222    
   3.12500       14.4219    
   3.12600       14.4216    
   3.12700       14.4213    
   3.12800       14.4209    
   3.12900       14.4206    
   3.13000       14.4203    
   3.13100       14.4200    
   3.13200       14.4197    
   3.13300       14.4193    
   3.13400       14.4190    
   3.13500       14.4187    
   3.13600       14.4184    
   3.13700       14.4181    
   3.13800       14.4178    
   3.13900       14.4175    
   3.14000       14.4171    
   3.14100       14.4168    
   3.14200       14.4165    
   3.14300       14.4162    
   3.14400       14.4159    
   3.14500       14.4156    
   3.14600       14.4153    
   3.14700       14.4149    
   3.14800       14.4146    
   3.14900       14.4143    
   3.15000       14.4140    
   3.15100       14.4137    
   3.15200       14.4134    
   3.15300       14.4131    
   3.15400       14.4128    
   3.15500       14.4125    
   3.15600       14.4122    
   3.15700       14.4118    
   3.15800       14.4115    
   3.15900       14.4112    
   3.16000       14.4109    
   3.16100       14.4106    
   3.16200       14.4103    
   3.16300       14.4100    
   3.16400       14.4097    
   3.16500       14.4094    
   3.16600       14.4091    
   3.16700       14.4088    
   3.16800       14.4085    
   3.16900       14.4082    
   3.17000       14.4079    
   3.17100       14.4076    
   3.17200       14.4073    
   3.17300       14.4070    
   3.17400       14.4066    
   3.17500       14.4063    
   3.17600       14.4060    
   3.17700       14.4057    
   3.17800       14.4054    
   3.17900       14.4051    
   3.18000       14.4048    
   3.18100       14.4045    
   3.18200       14.4042    
   3.18300       14.4039    
   3.18400       14.4036    
   3.18500       14.4033    
   3.18600       14.4030    
   3.18700       14.4027    
   3.18800       14.4024    
   3.18900       14.4021    
   3.19000       14.4018    
   3.19100       14.4015    
   3.19200       14.4012    
   3.19300       14.4009    
   3.19400       14.4006    
   3.19500       14.4003    
   3.19600       14.4001    
   3.19700       14.3998    
   3.19800       14.3995    
   3.19900       14.3992    
   3.20000       14.3989    
   3.20100       14.3986    
   3.20200       14.3983    
   3.20300       14.3980    
   3.20400       14.3977    
   3.20500       14.3974    
   3.20600       14.3971    
   3.20700       14.3968    
   3.20800       14.3965    
   3.20900       14.3962    
   3.21000       14.3959    
   3.21100       14.3956    
   3.21200       14.3954    
   3.21300       14.3951    
   3.21400       14.3948    
   3.21500       14.3945    
   3.21600       14.3942    
   3.21700       14.3939    
   3.21800       14.3936    
   3.21900       14.3933    
   3.22000       14.3930    
   3.22100       14.3927    
   3.22200       14.3925    
   3.22300       14.3922    
   3.22400       14.3919    
   3.22500       14.3916    
   3.22600       14.3913    
   3.22700       14.3910    
   3.22800       14.3907    
   3.22900       14.3904    
   3.23000       14.3902    
   3.23100       14.3899    
   3.23200       14.3896    
   3.23300       14.3893    
   3.23400       14.3890    
   3.23500       14.3887    
   3.23600       14.3884    
   3.23700       14.3882    
   3.23800       14.3879    
   3.23900       14.3876    
   3.24000       14.3873    
   3.24100       14.3870    
   3.24200       14.3867    
   3.24300       14.3865    
   3.24400       14.3862    
   3.24500       14.3859    
   3.24600       14.3856    
   3.24700       14.3853    
   3.24800       14.3851    
   3.24900       14.3848    
   3.25000       14.3845    
   3.25100       14.3842    
   3.25200       14.3839    
   3.25300       14.3837    
   3.25400       14.3834    
   3.25500       14.3831    
   3.25600       14.3828    
   3.25700       14.3825    
   3.25800       14.3823    
   3.25900       14.3820    
   3.26000       14.3817    
   3.26100       14.3814    
   3.26200       14.3811    
   3.26300       14.3809    
   3.26400       14.3806    
   3.26500       14.3803    
   3.26600       14.3800    
   3.26700       14.3798    
   3.26800       14.3795    
   3.26900       14.3792    
   3.27000       14.3789    
   3.27100       14.3787    
   3.27200       14.3784    
   3.27300       14.3781    
   3.27400       14.3778    
   3.27500       14.3776    
   3.27600       14.3773    
   3.27700       14.3770    
   3.27800       14.3768    
   3.27900       14.3765    
   3.28000       14.3762    
   3.28100       14.3759    
   3.28200       14.3757    
   3.28300       14.3754    
   3.28400       14.3751    
   3.28500       14.3749    
   3.28600       14.3746    
   3.28700       14.3743    
   3.28800       14.3741    
   3.28900       14.3738    
   3.29000       14.3735    
   3.29100       14.3732    
   3.29200       14.3730    
   3.29300       14.3727    
   3.29400       14.3724    
   3.29500       14.3722    
   3.29600       14.3719    
   3.29700       14.3716    
   3.29800       14.3714    
   3.29900       14.3711    
   3.30000       14.3708    
   3.30100       14.3706    
   3.30200       14.3703    
   3.30300       14.3700    
   3.30400       14.3698    
   3.30500       14.3695    
   3.30600       14.3692    
   3.30700       14.3690    
   3.30800       14.3687    
   3.30900       14.3685    
   3.31000       14.3682    
   3.31100       14.3679    
   3.31200       14.3677    
   3.31300       14.3674    
   3.31400       14.3671    
   3.31500       14.3669    
   3.31600       14.3666    
   3.31700       14.3664    
   3.31800       14.3661    
   3.31900       14.3658    
   3.32000       14.3656    
   3.32100       14.3653    
   3.32200       14.3651    
   3.32300       14.3648    
   3.32400       14.3645    
   3.32500       14.3643    
   3.32600       14.3640    
   3.32700       14.3638    
   3.32800       14.3635    
   3.32900       14.3632    
   3.33000       14.3630    
   3.33100       14.3627    
   3.33200       14.3625    
   3.33300       14.3622    
   3.33400       14.3620    
   3.33500       14.3617    
   3.33600       14.3614    
   3.33700       14.3612    
   3.33800       14.3609    
   3.33900       14.3607    
   3.34000       14.3604    
   3.34100       14.3602    
   3.34200       14.3599    
   3.34300       14.3597    
   3.34400       14.3594    
   3.34500       14.3591    
   3.34600       14.3589    
   3.34700       14.3586    
   3.34800       14.3584    
   3.34900       14.3581    
   3.35000       14.3579    
   3.35100       14.3576    
   3.35200       14.3574    
   3.35300       14.3571    
   3.35400       14.3569    
   3.35500       14.3566    
   3.35600       14.3564    
   3.35700       14.3561    
   3.35800       14.3559    
   3.35900       14.3556    
   3.36000       14.3554    
   3.36100       14.3551    
   3.36200       14.3549    
   3.36300       14.3546    
   3.36400       14.3544    
   3.36500       14.3541    
   3.36600       14.3539    
   3.36700       14.3536    
   3.36800       14.3534    
   3.36900       14.3531    
   3.37000       14.3529    
   3.37100       14.3526    
   3.37200       14.3524    
   3.37300       14.3521    
   3.37400       14.3519    
   3.37500       14.3517    
   3.37600       14.3514    
   3.37700       14.3512    
   3.37800       14.3509    
   3.37900       14.3507    
   3.38000       14.3504    
   3.38100       14.3502    
   3.38200       14.3499    
   3.38300       14.3497    
   3.38400       14.3494    
   3.38500       14.3492    
   3.38600       14.3490    
   3.38700       14.3487    
   3.38800       14.3485    
   3.38900       14.3482    
   3.39000       14.3480    
   3.39100       14.3477    
   3.39200       14.3475    
   3.39300       14.3473    
   3.39400       14.3470    
   3.39500       14.3468    
   3.39600       14.3465    
   3.39700       14.3463    
   3.39800       14.3461    
   3.39900       14.3458    
   3.40000       14.3456    
   3.40100       14.3453    
   3.40200       14.3451    
   3.40300       14.3449    
   3.40400       14.3446    
   3.40500       14.3444    
   3.40600       14.3441    
   3.40700       14.3439    
   3.40800       14.3437    
   3.40900       14.3434    
   3.41000       14.3432    
   3.41100       14.3430    
   3.41200       14.3427    
   3.41300       14.3425    
   3.41400       14.3423    
   3.41500       14.3420    
   3.41600       14.3418    
   3.41700       14.3415    
   3.41800       14.3413    
   3.41900       14.3411    
   3.42000       14.3408    
   3.42100       14.3406    
   3.42200       14.3404    
   3.42300       14.3401    
   3.42400       14.3399    
   3.42500       14.3397    
   3.42600       14.3394    
   3.42700       14.3392    
   3.42800       14.3390    
   3.42900       14.3387    
   3.43000       14.3385    
   3.43100       14.3383    
   3.43200       14.3380    
   3.43300       14.3378    
   3.43400       14.3376    
   3.43500       14.3373    
   3.43600       14.3371    
   3.43700       14.3369    
   3.43800       14.3367    
   3.43900       14.3364    
   3.44000       14.3362    
   3.44100       14.3360    
   3.44200       14.3357    
   3.44300       14.3355    
   3.44400       14.3353    
   3.44500       14.3350    
   3.44600       14.3348    
   3.44700       14.3346    
   3.44800       14.3344    
   3.44900       14.3341    
   3.45000       14.3339    
   3.45100       14.3337    
   3.45200       14.3335    
   3.45300       14.3332    
   3.45400       14.3330    
   3.45500       14.3328    
   3.45600       14.3325    
   3.45700       14.3323    
   3.45800       14.3321    
   3.45900       14.3319    
   3.46000       14.3316    
   3.46100       14.3314    
   3.46200       14.3312    
   3.46300       14.3310    
   3.46400       14.3307    
   3.46500       14.3305    
   3.46600       14.3303    
   3.46700       14.3301    
   3.46800       14.3299    
   3.46900       14.3296    
   3.47000       14.3294    
   3.47100       14.3292    
   3.47200       14.3290    
   3.47300       14.3287    
   3.47400       14.3285    
   3.47500       14.3283    
   3.47600       14.3281    
   3.47700       14.3279    
   3.47800       14.3276    
   3.47900       14.3274    
   3.48000       14.3272    
   3.48100       14.3270    
   3.48200       14.3267    
   3.48300       14.3265    
   3.48400       14.3263    
   3.48500       14.3261    
   3.48600       14.3259    
   3.48700       14.3257    
   3.48800       14.3254    
   3.48900       14.3252    
   3.49000       14.3250    
   3.49100       14.3248    
   3.49200       14.3246    
   3.49300       14.3243    
   3.49400       14.3241    
   3.49500       14.3239    
   3.49600       14.3237    
   3.49700       14.3235    
   3.49800       14.3233    
   3.49900       14.3230    
   3.50000       14.3228    
   3.50100       14.3226    
   3.50200       14.3224    
   3.50300       14.3222    
   3.50400       14.3220    
   3.50500       14.3218    
   3.50600       14.3215    
   3.50700       14.3213    
   3.50800       14.3211    
   3.50900       14.3209    
   3.51000       14.3207    
   3.51100       14.3205    
   3.51200       14.3203    
   3.51300       14.3200    
   3.51400       14.3198    
   3.51500       14.3196    
   3.51600       14.3194    
   3.51700       14.3192    
   3.51800       14.3190    
   3.51900       14.3188    
   3.52000       14.3186    
   3.52100       14.3183    
   3.52200       14.3181    
   3.52300       14.3179    
   3.52400       14.3177    
   3.52500       14.3175    
   3.52600       14.3173    
   3.52700       14.3171    
   3.52800       14.3169    
   3.52900       14.3167    
   3.53000       14.3165    
   3.53100       14.3162    
   3.53200       14.3160    
   3.53300       14.3158    
   3.53400       14.3156    
   3.53500       14.3154    
   3.53600       14.3152    
   3.53700       14.3150    
   3.53800       14.3148    
   3.53900       14.3146    
   3.54000       14.3144    
   3.54100       14.3142    
   3.54200       14.3140    
   3.54300       14.3138    
   3.54400       14.3135    
   3.54500       14.3133    
   3.54600       14.3131    
   3.54700       14.3129    
   3.54800       14.3127    
   3.54900       14.3125    
   3.55000       14.3123    
   3.55100       14.3121    
   3.55200       14.3119    
   3.55300       14.3117    
   3.55400       14.3115    
   3.55500       14.3113    
   3.55600       14.3111    
   3.55700       14.3109    
   3.55800       14.3107    
   3.55900       14.3105    
   3.56000       14.3103    
   3.56100       14.3101    
   3.56200       14.3099    
   3.56300       14.3097    
   3.56400       14.3095    
   3.56500       14.3093    
   3.56600       14.3091    
   3.56700       14.3089    
   3.56800       14.3087    
   3.56900       14.3085    
   3.57000       14.3083    
   3.57100       14.3081    
   3.57200       14.3079    
   3.57300       14.3077    
   3.57400       14.3075    
   3.57500       14.3073    
   3.57600       14.3071    
   3.57700       14.3069    
   3.57800       14.3067    
   3.57900       14.3065    
   3.58000       14.3063    
   3.58100       14.3061    
   3.58200       14.3059    
   3.58300       14.3057    
   3.58400       14.3055    
   3.58500       14.3053    
   3.58600       14.3051    
   3.58700       14.3049    
   3.58800       14.3047    
   3.58900       14.3045    
   3.59000       14.3043    
   3.59100       14.3041    
   3.59200       14.3039    
   3.59300       14.3037    
   3.59400       14.3035    
   3.59500       14.3033    
   3.59600       14.3031    
   3.59700       14.3029    
   3.59800       14.3027    
   3.59900       14.3025    
   3.60000       14.3023    
   3.60100       14.3021    
   3.60200       14.3019    
   3.60300       14.3018    
   3.60400       14.3016    
   3.60500       14.3014    
   3.60600       14.3012    
   3.60700       14.3010    
   3.60800       14.3008    
   3.60900       14.3006    
   3.61000       14.3004    
   3.61100       14.3002    
   3.61200       14.3000    
   3.61300       14.2998    
   3.61400       14.2996    
   3.61500       14.2994    
   3.61600       14.2992    
   3.61700       14.2991    
   3.61800       14.2989    
   3.61900       14.2987    
   3.62000       14.2985    
   3.62100       14.2983    
   3.62200       14.2981    
   3.62300       14.2979    
   3.62400       14.2977    
   3.62500       14.2975    
   3.62600       14.2973    
   3.62700       14.2972    
   3.62800       14.2970    
   3.62900       14.2968    
   3.63000       14.2966    
   3.63100       14.2964    
   3.63200       14.2962    
   3.63300       14.2960    
   3.63400       14.2958    
   3.63500       14.2957    
   3.63600       14.2955    
   3.63700       14.2953    
   3.63800       14.2951    
   3.63900       14.2949    
   3.64000       14.2947    
   3.64100       14.2945    
   3.64200       14.2943    
   3.64300       14.2942    
   3.64400       14.2940    
   3.64500       14.2938    
   3.64600       14.2936    
   3.64700       14.2934    
   3.64800       14.2932    
   3.64900       14.2930    
   3.65000       14.2929    
   3.65100       14.2927    
   3.65200       14.2925    
   3.65300       14.2923    
   3.65400       14.2921    
   3.65500       14.2919    
   3.65600       14.2918    
   3.65700       14.2916    
   3.65800       14.2914    
   3.65900       14.2912    
   3.66000       14.2910    
   3.66100       14.2908    
   3.66200       14.2907    
   3.66300       14.2905    
   3.66400       14.2903    
   3.66500       14.2901    
   3.66600       14.2899    
   3.66700       14.2898    
   3.66800       14.2896    
   3.66900       14.2894    
   3.67000       14.2892    
   3.67100       14.2890    
   3.67200       14.2889    
   3.67300       14.2887    
   3.67400       14.2885    
   3.67500       14.2883    
   3.67600       14.2881    
   3.67700       14.2880    
   3.67800       14.2878    
   3.67900       14.2876    
   3.68000       14.2874    
   3.68100       14.2872    
   3.68200       14.2871    
   3.68300       14.2869    
   3.68400       14.2867    
   3.68500       14.2865    
   3.68600       14.2863    
   3.68700       14.2862    
   3.68800       14.2860    
   3.68900       14.2858    
   3.69000       14.2856    
   3.69100       14.2855    
   3.69200       14.2853    
   3.69300       14.2851    
   3.69400       14.2849    
   3.69500       14.2848    
   3.69600       14.2846    
   3.69700       14.2844    
   3.69800       14.2842    
   3.69900       14.2841    
   3.70000       14.2839    
   3.70100       14.2837    
   3.70200       14.2835    
   3.70300       14.2834    
   3.70400       14.2832    
   3.70500       14.2830    
   3.70600       14.2828    
   3.70700       14.2827    
   3.70800       14.2825    
   3.70900       14.2823    
   3.71000       14.2821    
   3.71100       14.2820    
   3.71200       14.2818    
   3.71300       14.2816    
   3.71400       14.2814    
   3.71500       14.2813    
   3.71600       14.2811    
   3.71700       14.2809    
   3.71800       14.2808    
   3.71900       14.2806    
   3.72000       14.2804    
   3.72100       14.2802    
   3.72200       14.2801    
   3.72300       14.2799    
   3.72400       14.2797    
   3.72500       14.2796    
   3.72600       14.2794    
   3.72700       14.2792    
   3.72800       14.2790    
   3.72900       14.2789    
   3.73000       14.2787    
   3.73100       14.2785    
   3.73200       14.2784    
   3.73300       14.2782    
   3.73400       14.2780    
   3.73500       14.2779    
   3.73600       14.2777    
   3.73700       14.2775    
   3.73800       14.2774    
   3.73900       14.2772    
   3.74000       14.2770    
   3.74100       14.2769    
   3.74200       14.2767    
   3.74300       14.2765    
   3.74400       14.2763    
   3.74500       14.2762    
   3.74600       14.2760    
   3.74700       14.2758    
   3.74800       14.2757    
   3.74900       14.2755    
   3.75000       14.2753    
   3.75100       14.2752    
   3.75200       14.2750    
   3.75300       14.2749    
   3.75400       14.2747    
   3.75500       14.2745    
   3.75600       14.2744    
   3.75700       14.2742    
   3.75800       14.2740    
   3.75900       14.2739    
   3.76000       14.2737    
   3.76100       14.2735    
   3.76200       14.2734    
   3.76300       14.2732    
   3.76400       14.2730    
   3.76500       14.2729    
   3.76600       14.2727    
   3.76700       14.2725    
   3.76800       14.2724    
   3.76900       14.2722    
   3.77000       14.2721    
   3.77100       14.2719    
   3.77200       14.2717    
   3.77300       14.2716    
   3.77400       14.2714    
   3.77500       14.2712    
   3.77600       14.2711    
   3.77700       14.2709    
   3.77800       14.2708    
   3.77900       14.2706    
   3.78000       14.2704    
   3.78100       14.2703    
   3.78200       14.2701    
   3.78300       14.2700    
   3.78400       14.2698    
   3.78500       14.2696    
   3.78600       14.2695    
   3.78700       14.2693    
   3.78800       14.2692    
   3.78900       14.2690    
   3.79000       14.2688    
   3.79100       14.2687    
   3.79200       14.2685    
   3.79300       14.2684    
   3.79400       14.2682    
   3.79500       14.2680    
   3.79600       14.2679    
   3.79700       14.2677    
   3.79800       14.2676    
   3.79900       14.2674    
   3.80000       14.2673    
   3.80100       14.2671    
   3.80200       14.2669    
   3.80300       14.2668    
   3.80400       14.2666    
   3.80500       14.2665    
   3.80600       14.2663    
   3.80700       14.2662    
   3.80800       14.2660    
   3.80900       14.2658    
   3.81000       14.2657    
   3.81100       14.2655    
   3.81200       14.2654    
   3.81300       14.2652    
   3.81400       14.2651    
   3.81500       14.2649    
   3.81600       14.2648    
   3.81700       14.2646    
   3.81800       14.2644    
   3.81900       14.2643    
   3.82000       14.2641    
   3.82100       14.2640    
   3.82200       14.2638    
   3.82300       14.2637    
   3.82400       14.2635    
   3.82500       14.2634    
   3.82600       14.2632    
   3.82700       14.2631    
   3.82800       14.2629    
   3.82900       14.2628    
   3.83000       14.2626    
   3.83100       14.2624    
   3.83200       14.2623    
   3.83300       14.2621    
   3.83400       14.2620    
   3.83500       14.2618    
   3.83600       14.2617    
   3.83700       14.2615    
   3.83800       14.2614    
   3.83900       14.2612    
   3.84000       14.2611    
   3.84100       14.2609    
   3.84200       14.2608    
   3.84300       14.2606    
   3.84400       14.2605    
   3.84500       14.2603    
   3.84600       14.2602    
   3.84700       14.2600    
   3.84800       14.2599    
   3.84900       14.2597    
   3.85000       14.2596    
   3.85100       14.2594    
   3.85200       14.2593    
   3.85300       14.2591    
   3.85400       14.2590    
   3.85500       14.2588    
   3.85600       14.2587    
   3.85700       14.2585    
   3.85800       14.2584    
   3.85900       14.2582    
   3.86000       14.2581    
   3.86100       14.2579    
   3.86200       14.2578    
   3.86300       14.2576    
   3.86400       14.2575    
   3.86500       14.2573    
   3.86600       14.2572    
   3.86700       14.2571    
   3.86800       14.2569    
   3.86900       14.2568    
   3.87000       14.2566    
   3.87100       14.2565    
   3.87200       14.2563    
   3.87300       14.2562    
   3.87400       14.2560    
   3.87500       14.2559    
   3.87600       14.2557    
   3.87700       14.2556    
   3.87800       14.2554    
   3.87900       14.2553    
   3.88000       14.2552    
   3.88100       14.2550    
   3.88200       14.2549    
   3.88300       14.2547    
   3.88400       14.2546    
   3.88500       14.2544    
   3.88600       14.2543    
   3.88700       14.2541    
   3.88800       14.2540    
   3.88900       14.2539    
   3.89000       14.2537    
   3.89100       14.2536    
   3.89200       14.2534    
   3.89300       14.2533    
   3.89400       14.2531    
   3.89500       14.2530    
   3.89600       14.2529    
   3.89700       14.2527    
   3.89800       14.2526    
   3.89900       14.2524    
   3.90000       14.2523    
   3.90100       14.2521    
   3.90200       14.2520    
   3.90300       14.2519    
   3.90400       14.2517    
   3.90500       14.2516    
   3.90600       14.2514    
   3.90700       14.2513    
   3.90800       14.2512    
   3.90900       14.2510    
   3.91000       14.2509    
   3.91100       14.2507    
   3.91200       14.2506    
   3.91300       14.2505    
   3.91400       14.2503    
   3.91500       14.2502    
   3.91600       14.2500    
   3.91700       14.2499    
   3.91800       14.2498    
   3.91900       14.2496    
   3.92000       14.2495    
   3.92100       14.2493    
   3.92200       14.2492    
   3.92300       14.2491    
   3.92400       14.2489    
   3.92500       14.2488    
   3.92600       14.2486    
   3.92700       14.2485    
   3.92800       14.2484    
   3.92900       14.2482    
   3.93000       14.2481    
   3.93100       14.2480    
   3.93200       14.2478    
   3.93300       14.2477    
   3.93400       14.2475    
   3.93500       14.2474    
   3.93600       14.2473    
   3.93700       14.2471    
   3.93800       14.2470    
   3.93900       14.2469    
   3.94000       14.2467    
   3.94100       14.2466    
   3.94200       14.2464    
   3.94300       14.2463    
   3.94400       14.2462    
   3.94500       14.2460    
   3.94600       14.2459    
   3.94700       14.2458    
   3.94800       14.2456    
   3.94900       14.2455    
   3.95000       14.2454    
   3.95100       14.2452    
   3.95200       14.2451    
   3.95300       14.2450    
   3.95400       14.2448    
   3.95500       14.2447    
   3.95600       14.2446    
   3.95700       14.2444    
   3.95800       14.2443    
   3.95900       14.2442    
   3.96000       14.2440    
   3.96100       14.2439    
   3.96200       14.2438    
   3.96300       14.2436    
   3.96400       14.2435    
   3.96500       14.2434    
   3.96600       14.2432    
   3.96700       14.2431    
   3.96800       14.2430    
   3.96900       14.2428    
   3.97000       14.2427    
   3.97100       14.2426    
   3.97200       14.2424    
   3.97300       14.2423    
   3.97400       14.2422    
   3.97500       14.2420    
   3.97600       14.2419    
   3.97700       14.2418    
   3.97800       14.2416    
   3.97900       14.2415    
   3.98000       14.2414    
   3.98100       14.2413    
   3.98200       14.2411    
   3.98300       14.2410    
   3.98400       14.2409    
   3.98500       14.2407    
   3.98600       14.2406    
   3.98700       14.2405    
   3.98800       14.2403    
   3.98900       14.2402    
   3.99000       14.2401    
   3.99100       14.2400    
   3.99200       14.2398    
   3.99300       14.2397    
   3.99400       14.2396    
   3.99500       14.2394    
   3.99600       14.2393    
   3.99700       14.2392    
   3.99800       14.2391    
   3.99900       14.2389    
   4.00000       14.2388    
   4.00100       14.2387    
   4.00200       14.2385    
   4.00300       14.2384    
   4.00400       14.2383    
   4.00500       14.2382    
   4.00600       14.2380    
   4.00700       14.2379    
   4.00800       14.2378    
   4.00900       14.2376    
   4.01000       14.2375    
   4.01100       14.2374    
   4.01200       14.2373    
   4.01300       14.2371    
   4.01400       14.2370    
   4.01500       14.2369    
   4.01600       14.2368    
   4.01700       14.2366    
   4.01800       14.2365    
   4.01900       14.2364    
   4.02000       14.2363    
   4.02100       14.2361    
   4.02200       14.2360    
   4.02300       14.2359    
   4.02400       14.2358    
   4.02500       14.2356    
   4.02600       14.2355    
   4.02700       14.2354    
   4.02800       14.2353    
   4.02900       14.2351    
   4.03000       14.2350    
   4.03100       14.2349    
   4.03200       14.2348    
   4.03300       14.2346    
   4.03400       14.2345    
   4.03500       14.2344    
   4.03600       14.2343    
   4.03700       14.2342    
   4.03800       14.2340    
   4.03900       14.2339    
   4.04000       14.2338    
   4.04100       14.2337    
   4.04200       14.2335    
   4.04300       14.2334    
   4.04400       14.2333    
   4.04500       14.2332    
   4.04600       14.2330    
   4.04700       14.2329    
   4.04800       14.2328    
   4.04900       14.2327    
   4.05000       14.2326    
   4.05100       14.2324    
   4.05200       14.2323    
   4.05300       14.2322    
   4.05400       14.2321    
   4.05500       14.2320    
   4.05600       14.2318    
   4.05700       14.2317    
   4.05800       14.2316    
   4.05900       14.2315    
   4.06000       14.2314    
   4.06100       14.2312    
   4.06200       14.2311    
   4.06300       14.2310    
   4.06400       14.2309    
   4.06500       14.2308    
   4.06600       14.2306    
   4.06700       14.2305    
   4.06800       14.2304    
   4.06900       14.2303    
   4.07000       14.2302    
   4.07100       14.2300    
   4.07200       14.2299    
   4.07300       14.2298    
   4.07400       14.2297    
   4.07500       14.2296    
   4.07600       14.2294    
   4.07700       14.2293    
   4.07800       14.2292    
   4.07900       14.2291    
   4.08000       14.2290    
   4.08100       14.2289    
   4.08200       14.2287    
   4.08300       14.2286    
   4.08400       14.2285    
   4.08500       14.2284    
   4.08600       14.2283    
   4.08700       14.2282    
   4.08800       14.2280    
   4.08900       14.2279    
   4.09000       14.2278    
   4.09100       14.2277    
   4.09200       14.2276    
   4.09300       14.2275    
   4.09400       14.2273    
   4.09500       14.2272    
   4.09600       14.2271    
   4.09700       14.2270    
   4.09800       14.2269    
   4.09900       14.2268    
   4.10000       14.2266    
   4.10100       14.2265    
   4.10200       14.2264    
   4.10300       14.2263    
   4.10400       14.2262    
   4.10500       14.2261    
   4.10600       14.2260    
   4.10700       14.2258    
   4.10800       14.2257    
   4.10900       14.2256    
   4.11000       14.2255    
   4.11100       14.2254    
   4.11200       14.2253    
   4.11300       14.2252    
   4.11400       14.2250    
   4.11500       14.2249    
   4.11600       14.2248    
   4.11700       14.2247    
   4.11800       14.2246    
   4.11900       14.2245    
   4.12000       14.2244    
   4.12100       14.2242    
   4.12200       14.2241    
   4.12300       14.2240    
   4.12400       14.2239    
   4.12500       14.2238    
   4.12600       14.2237    
   4.12700       14.2236    
   4.12800       14.2235    
   4.12900       14.2233    
   4.13000       14.2232    
   4.13100       14.2231    
   4.13200       14.2230    
   4.13300       14.2229    
   4.13400       14.2228    
   4.13500       14.2227    
   4.13600       14.2226    
   4.13700       14.2225    
   4.13800       14.2223    
   4.13900       14.2222    
   4.14000       14.2221    
   4.14100       14.2220    
   4.14200       14.2219    
   4.14300       14.2218    
   4.14400       14.2217    
   4.14500       14.2216    
   4.14600       14.2215    
   4.14700       14.2214    
   4.14800       14.2212    
   4.14900       14.2211    
   4.15000       14.2210    
   4.15100       14.2209    
   4.15200       14.2208    
   4.15300       14.2207    
   4.15400       14.2206    
   4.15500       14.2205    
   4.15600       14.2204    
   4.15700       14.2203    
   4.15800       14.2201    
   4.15900       14.2200    
   4.16000       14.2199    
   4.16100       14.2198    
   4.16200       14.2197    
   4.16300       14.2196    
   4.16400       14.2195    
   4.16500       14.2194    
   4.16600       14.2193    
   4.16700       14.2192    
   4.16800       14.2191    
   4.16900       14.2190    
   4.17000       14.2189    
   4.17100       14.2187    
   4.17200       14.2186    
   4.17300       14.2185    
   4.17400       14.2184    
   4.17500       14.2183    
   4.17600       14.2182    
   4.17700       14.2181    
   4.17800       14.2180    
   4.17900       14.2179    
   4.18000       14.2178    
   4.18100       14.2177    
   4.18200       14.2176    
   4.18300       14.2175    
   4.18400       14.2174    
   4.18500       14.2173    
   4.18600       14.2172    
   4.18700       14.2170    
   4.18800       14.2169    
   4.18900       14.2168    
   4.19000       14.2167    
   4.19100       14.2166    
   4.19200       14.2165    
   4.19300       14.2164    
   4.19400       14.2163    
   4.19500       14.2162    
   4.19600       14.2161    
   4.19700       14.2160    
   4.19800       14.2159    
   4.19900       14.2158    
   4.20000       14.2157    
   4.20100       14.2156    
   4.20200       14.2155    
   4.20300       14.2154    
   4.20400       14.2153    
   4.20500       14.2152    
   4.20600       14.2151    
   4.20700       14.2150    
   4.20800       14.2149    
   4.20900       14.2148    
   4.21000       14.2146    
   4.21100       14.2145    
   4.21200       14.2144    
   4.21300       14.2143    
   4.21400       14.2142    
   4.21500       14.2141    
   4.21600       14.2140    
   4.21700       14.2139    
   4.21800       14.2138    
   4.21900       14.2137    
   4.22000       14.2136    
   4.22100       14.2135    
   4.22200       14.2134    
   4.22300       14.2133    
   4.22400       14.2132    
   4.22500       14.2131    
   4.22600       14.2130    
   4.22700       14.2129    
   4.22800       14.2128    
   4.22900       14.2127    
   4.23000       14.2126    
   4.23100       14.2125    
   4.23200       14.2124    
   4.23300       14.2123    
   4.23400       14.2122    
   4.23500       14.2121    
   4.23600       14.2120    
   4.23700       14.2119    
   4.23800       14.2118    
   4.23900       14.2117    
   4.24000       14.2116    
   4.24100       14.2115    
   4.24200       14.2114    
   4.24300       14.2113    
   4.24400       14.2112    
   4.24500       14.2111    
   4.24600       14.2110    
   4.24700       14.2109    
   4.24800       14.2108    
   4.24900       14.2107    
   4.25000       14.2106    
   4.25100       14.2105    
   4.25200       14.2104    
   4.25300       14.2103    
   4.25400       14.2102    
   4.25500       14.2101    
   4.25600       14.2100    
   4.25700       14.2099    
   4.25800       14.2098    
   4.25900       14.2097    
   4.26000       14.2096    
   4.26100       14.2095    
   4.26200       14.2094    
   4.26300       14.2093    
   4.26400       14.2092    
   4.26500       14.2091    
   4.26600       14.2090    
   4.26700       14.2090    
   4.26800       14.2089    
   4.26900       14.2088    
   4.27000       14.2087    
   4.27100       14.2086    
   4.27200       14.2085    
   4.27300       14.2084    
   4.27400       14.2083    
   4.27500       14.2082    
   4.27600       14.2081    
   4.27700       14.2080    
   4.27800       14.2079    
   4.27900       14.2078    
   4.28000       14.2077    
   4.28100       14.2076    
   4.28200       14.2075    
   4.28300       14.2074    
   4.28400       14.2073    
   4.28500       14.2072    
   4.28600       14.2071    
   4.28700       14.2070    
   4.28800       14.2069    
   4.28900       14.2068    
   4.29000       14.2067    
   4.29100       14.2066    
   4.29200       14.2066    
   4.29300       14.2065    
   4.29400       14.2064    
   4.29500       14.2063    
   4.29600       14.2062    
   4.29700       14.2061    
   4.29800       14.2060    
   4.29900       14.2059    
   4.30000       14.2058    
   4.30100       14.2057    
   4.30200       14.2056    
   4.30300       14.2055    
   4.30400       14.2054    
   4.30500       14.2053    
   4.30600       14.2052    
   4.30700       14.2051    
   4.30800       14.2051    
   4.30900       14.2050    
   4.31000       14.2049    
   4.31100       14.2048    
   4.31200       14.2047    
   4.31300       14.2046    
   4.31400       14.2045    
   4.31500       14.2044    
   4.31600       14.2043    
   4.31700       14.2042    
   4.31800       14.2041    
   4.31900       14.2040    
   4.32000       14.2039    
   4.32100       14.2039    
   4.32200       14.2038    
   4.32300       14.2037    
   4.32400       14.2036    
   4.32500       14.2035    
   4.32600       14.2034    
   4.32700       14.2033    
   4.32800       14.2032    
   4.32900       14.2031    
   4.33000       14.2030    
   4.33100       14.2029    
   4.33200       14.2028    
   4.33300       14.2028    
   4.33400       14.2027    
   4.33500       14.2026    
   4.33600       14.2025    
   4.33700       14.2024    
   4.33800       14.2023    
   4.33900       14.2022    
   4.34000       14.2021    
   4.34100       14.2020    
   4.34200       14.2019    
   4.34300       14.2019    
   4.34400       14.2018    
   4.34500       14.2017    
   4.34600       14.2016    
   4.34700       14.2015    
   4.34800       14.2014    
   4.34900       14.2013    
   4.35000       14.2012    
   4.35100       14.2011    
   4.35200       14.2010    
   4.35300       14.2010    
   4.35400       14.2009    
   4.35500       14.2008    
   4.35600       14.2007    
   4.35700       14.2006    
   4.35800       14.2005    
   4.35900       14.2004    
   4.36000       14.2003    
   4.36100       14.2003    
   4.36200       14.2002    
   4.36300       14.2001    
   4.36400       14.2000    
   4.36500       14.1999    
   4.36600       14.1998    
   4.36700       14.1997    
   4.36800       14.1996    
   4.36900       14.1996    
   4.37000       14.1995    
   4.37100       14.1994    
   4.37200       14.1993    
   4.37300       14.1992    
   4.37400       14.1991    
   4.37500       14.1990    
   4.37600       14.1989    
   4.37700       14.1989    
   4.37800       14.1988    
   4.37900       14.1987    
   4.38000       14.1986    
   4.38100       14.1985    
   4.38200       14.1984    
   4.38300       14.1983    
   4.38400       14.1982    
   4.38500       14.1982    
   4.38600       14.1981    
   4.38700       14.1980    
   4.38800       14.1979    
   4.38900       14.1978    
   4.39000       14.1977    
   4.39100       14.1976    
   4.39200       14.1976    
   4.39300       14.1975    
   4.39400       14.1974    
   4.39500       14.1973    
   4.39600       14.1972    
   4.39700       14.1971    
   4.39800       14.1971    
   4.39900       14.1970    
   4.40000       14.1969    
   4.40100       14.1968    
   4.40200       14.1967    
   4.40300       14.1966    
   4.40400       14.1965    
   4.40500       14.1965    
   4.40600       14.1964    
   4.40700       14.1963    
   4.40800       14.1962    
   4.40900       14.1961    
   4.41000       14.1960    
   4.41100       14.1960    
   4.41200       14.1959    
   4.41300       14.1958    
   4.41400       14.1957    
   4.41500       14.1956    
   4.41600       14.1955    
   4.41700       14.1955    
   4.41800       14.1954    
   4.41900       14.1953    
   4.42000       14.1952    
   4.42100       14.1951    
   4.42200       14.1950    
   4.42300       14.1950    
   4.42400       14.1949    
   4.42500       14.1948    
   4.42600       14.1947    
   4.42700       14.1946    
   4.42800       14.1945    
   4.42900       14.1945    
   4.43000       14.1944    
   4.43100       14.1943    
   4.43200       14.1942    
   4.43300       14.1941    
   4.43400       14.1941    
   4.43500       14.1940    
   4.43600       14.1939    
   4.43700       14.1938    
   4.43800       14.1937    
   4.43900       14.1936    
   4.44000       14.1936    
   4.44100       14.1935    
   4.44200       14.1934    
   4.44300       14.1933    
   4.44400       14.1932    
   4.44500       14.1932    
   4.44600       14.1931    
   4.44700       14.1930    
   4.44800       14.1929    
   4.44900       14.1928    
   4.45000       14.1928    
   4.45100       14.1927    
   4.45200       14.1926    
   4.45300       14.1925    
   4.45400       14.1924    
   4.45500       14.1924    
   4.45600       14.1923    
   4.45700       14.1922    
   4.45800       14.1921    
   4.45900       14.1920    
   4.46000       14.1920    
   4.46100       14.1919    
   4.46200       14.1918    
   4.46300       14.1917    
   4.46400       14.1916    
   4.46500       14.1916    
   4.46600       14.1915    
   4.46700       14.1914    
   4.46800       14.1913    
   4.46900       14.1912    
   4.47000       14.1912    
   4.47100       14.1911    
   4.47200       14.1910    
   4.47300       14.1909    
   4.47400       14.1908    
   4.47500       14.1908    
   4.47600       14.1907    
   4.47700       14.1906    
   4.47800       14.1905    
   4.47900       14.1905    
   4.48000       14.1904    
   4.48100       14.1903    
   4.48200       14.1902    
   4.48300       14.1901    
   4.48400       14.1901    
   4.48500       14.1900    
   4.48600       14.1899    
   4.48700       14.1898    
   4.48800       14.1898    
   4.48900       14.1897    
   4.49000       14.1896    
   4.49100       14.1895    
   4.49200       14.1894    
   4.49300       14.1894    
   4.49400       14.1893    
   4.49500       14.1892    
   4.49600       14.1891    
   4.49700       14.1891    
   4.49800       14.1890    
   4.49900       14.1889    
   4.50000       14.1888    
   4.50100       14.1888    
   4.50200       14.1887    
   4.50300       14.1886    
   4.50400       14.1885    
   4.50500       14.1884    
   4.50600       14.1884    
   4.50700       14.1883    
   4.50800       14.1882    
   4.50900       14.1881    
   4.51000       14.1881    
   4.51100       14.1880    
   4.51200       14.1879    
   4.51300       14.1878    
   4.51400       14.1878    
   4.51500       14.1877    
   4.51600       14.1876    
   4.51700       14.1875    
   4.51800       14.1875    
   4.51900       14.1874    
   4.52000       14.1873    
   4.52100       14.1872    
   4.52200       14.1872    
   4.52300       14.1871    
   4.52400       14.1870    
   4.52500       14.1869    
   4.52600       14.1869    
   4.52700       14.1868    
   4.52800       14.1867    
   4.52900       14.1866    
   4.53000       14.1866    
   4.53100       14.1865    
   4.53200       14.1864    
   4.53300       14.1863    
   4.53400       14.1863    
   4.53500       14.1862    
   4.53600       14.1861    
   4.53700       14.1860    
   4.53800       14.1860    
   4.53900       14.1859    
   4.54000       14.1858    
   4.54100       14.1858    
   4.54200       14.1857    
   4.54300       14.1856    
   4.54400       14.1855    
   4.54500       14.1855    
   4.54600       14.1854    
   4.54700       14.1853    
   4.54800       14.1852    
   4.54900       14.1852    
   4.55000       14.1851    
   4.55100       14.1850    
   4.55200       14.1850    
   4.55300       14.1849    
   4.55400       14.1848    
   4.55500       14.1847    
   4.55600       14.1847    
   4.55700       14.1846    
   4.55800       14.1845    
   4.55900       14.1844    
   4.56000       14.1844    
   4.56100       14.1843    
   4.56200       14.1842    
   4.56300       14.1842    
   4.56400       14.1841    
   4.56500       14.1840    
   4.56600       14.1839    
   4.56700       14.1839    
   4.56800       14.1838    
   4.56900       14.1837    
   4.57000       14.1837    
   4.57100       14.1836    
   4.57200       14.1835    
   4.57300       14.1834    
   4.57400       14.1834    
   4.57500       14.1833    
   4.57600       14.1832    
   4.57700       14.1832    
   4.57800       14.1831    
   4.57900       14.1830    
   4.58000       14.1829    
   4.58100       14.1829    
   4.58200       14.1828    
   4.58300       14.1827    
   4.58400       14.1827    
   4.58500       14.1826    
   4.58600       14.1825    
   4.58700       14.1825    
   4.58800       14.1824    
   4.58900       14.1823    
   4.59000       14.1822    
   4.59100       14.1822    
   4.59200       14.1821    
   4.59300       14.1820    
   4.59400       14.1820    
   4.59500       14.1819    
   4.59600       14.1818    
   4.59700       14.1818    
   4.59800       14.1817    
   4.59900       14.1816    
   4.60000       14.1816    
   4.60100       14.1815    
   4.60200       14.1814    
   4.60300       14.1813    
   4.60400       14.1813    
   4.60500       14.1812    
   4.60600       14.1811    
   4.60700       14.1811    
   4.60800       14.1810    
   4.60900       14.1809    
   4.61000       14.1809    
   4.61100       14.1808    
   4.61200       14.1807    
   4.61300       14.1807    
   4.61400       14.1806    
   4.61500       14.1805    
   4.61600       14.1805    
   4.61700       14.1804    
   4.61800       14.1803    
   4.61900       14.1802    
   4.62000       14.1802    
   4.62100       14.1801    
   4.62200       14.1800    
   4.62300       14.1800    
   4.62400       14.1799    
   4.62500       14.1798    
   4.62600       14.1798    
   4.62700       14.1797    
   4.62800       14.1796    
   4.62900       14.1796    
   4.63000       14.1795    
   4.63100       14.1794    
   4.63200       14.1794    
   4.63300       14.1793    
   4.63400       14.1792    
   4.63500       14.1792    
   4.63600       14.1791    
   4.63700       14.1790    
   4.63800       14.1790    
   4.63900       14.1789    
   4.64000       14.1788    
   4.64100       14.1788    
   4.64200       14.1787    
   4.64300       14.1786    
   4.64400       14.1786    
   4.64500       14.1785    
   4.64600       14.1784    
   4.64700       14.1784    
   4.64800       14.1783    
   4.64900       14.1782    
   4.65000       14.1782    
   4.65100       14.1781    
   4.65200       14.1780    
   4.65300       14.1780    
   4.65400       14.1779    
   4.65500       14.1778    
   4.65600       14.1778    
   4.65700       14.1777    
   4.65800       14.1777    
   4.65900       14.1776    
   4.66000       14.1775    
   4.66100       14.1775    
   4.66200       14.1774    
   4.66300       14.1773    
   4.66400       14.1773    
   4.66500       14.1772    
   4.66600       14.1771    
   4.66700       14.1771    
   4.66800       14.1770    
   4.66900       14.1769    
   4.67000       14.1769    
   4.67100       14.1768    
   4.67200       14.1767    
   4.67300       14.1767    
   4.67400       14.1766    
   4.67500       14.1766    
   4.67600       14.1765    
   4.67700       14.1764    
   4.67800       14.1764    
   4.67900       14.1763    
   4.68000       14.1762    
   4.68100       14.1762    
   4.68200       14.1761    
   4.68300       14.1760    
   4.68400       14.1760    
   4.68500       14.1759    
   4.68600       14.1759    
   4.68700       14.1758    
   4.68800       14.1757    
   4.68900       14.1757    
   4.69000       14.1756    
   4.69100       14.1755    
   4.69200       14.1755    
   4.69300       14.1754    
   4.69400       14.1753    
   4.69500       14.1753    
   4.69600       14.1752    
   4.69700       14.1752    
   4.69800       14.1751    
   4.69900       14.1750    
   4.70000       14.1750    
   4.70100       14.1749    
   4.70200       14.1748    
   4.70300       14.1748    
   4.70400       14.1747    
   4.70500       14.1747    
   4.70600       14.1746    
   4.70700       14.1745    
   4.70800       14.1745    
   4.70900       14.1744    
   4.71000       14.1743    
   4.71100       14.1743    
   4.71200       14.1742    
   4.71300       14.1742    
   4.71400       14.1741    
   4.71500       14.1740    
   4.71600       14.1740    
   4.71700       14.1739    
   4.71800       14.1739    
   4.71900       14.1738    
   4.72000       14.1737    
   4.72100       14.1737    
   4.72200       14.1736    
   4.72300       14.1735    
   4.72400       14.1735    
   4.72500       14.1734    
   4.72600       14.1734    
   4.72700       14.1733    
   4.72800       14.1732    
   4.72900       14.1732    
   4.73000       14.1731    
   4.73100       14.1731    
   4.73200       14.1730    
   4.73300       14.1729    
   4.73400       14.1729    
   4.73500       14.1728    
   4.73600       14.1728    
   4.73700       14.1727    
   4.73800       14.1726    
   4.73900       14.1726    
   4.74000       14.1725    
   4.74100       14.1725    
   4.74200       14.1724    
   4.74300       14.1723    
   4.74400       14.1723    
   4.74500       14.1722    
   4.74600       14.1722    
   4.74700       14.1721    
   4.74800       14.1720    
   4.74900       14.1720    
   4.75000       14.1719    
   4.75100       14.1719    
   4.75200       14.1718    
   4.75300       14.1717    
   4.75400       14.1717    
   4.75500       14.1716    
   4.75600       14.1716    
   4.75700       14.1715    
   4.75800       14.1714    
   4.75900       14.1714    
   4.76000       14.1713    
   4.76100       14.1713    
   4.76200       14.1712    
   4.76300       14.1711    
   4.76400       14.1711    
   4.76500       14.1710    
   4.76600       14.1710    
   4.76700       14.1709    
   4.76800       14.1709    
   4.76900       14.1708    
   4.77000       14.1707    
   4.77100       14.1707    
   4.77200       14.1706    
   4.77300       14.1706    
   4.77400       14.1705    
   4.77500       14.1704    
   4.77600       14.1704    
   4.77700       14.1703    
   4.77800       14.1703    
   4.77900       14.1702    
   4.78000       14.1702    
   4.78100       14.1701    
   4.78200       14.1700    
   4.78300       14.1700    
   4.78400       14.1699    
   4.78500       14.1699    
   4.78600       14.1698    
   4.78700       14.1698    
   4.78800       14.1697    
   4.78900       14.1696    
   4.79000       14.1696    
   4.79100       14.1695    
   4.79200       14.1695    
   4.79300       14.1694    
   4.79400       14.1694    
   4.79500       14.1693    
   4.79600       14.1692    
   4.79700       14.1692    
   4.79800       14.1691    
   4.79900       14.1691    
   4.80000       14.1690    
   4.80100       14.1690    
   4.80200       14.1689    
   4.80300       14.1688    
   4.80400       14.1688    
   4.80500       14.1687    
   4.80600       14.1687    
   4.80700       14.1686    
   4.80800       14.1686    
   4.80900       14.1685    
   4.81000       14.1684    
   4.81100       14.1684    
   4.81200       14.1683    
   4.81300       14.1683    
   4.81400       14.1682    
   4.81500       14.1682    
   4.81600       14.1681    
   4.81700       14.1681    
   4.81800       14.1680    
   4.81900       14.1679    
   4.82000       14.1679    
   4.82100       14.1678    
   4.82200       14.1678    
   4.82300       14.1677    
   4.82400       14.1677    
   4.82500       14.1676    
   4.82600       14.1676    
   4.82700       14.1675    
   4.82800       14.1674    
   4.82900       14.1674    
   4.83000       14.1673    
   4.83100       14.1673    
   4.83200       14.1672    
   4.83300       14.1672    
   4.83400       14.1671    
   4.83500       14.1671    
   4.83600       14.1670    
   4.83700       14.1670    
   4.83800       14.1669    
   4.83900       14.1668    
   4.84000       14.1668    
   4.84100       14.1667    
   4.84200       14.1667    
   4.84300       14.1666    
   4.84400       14.1666    
   4.84500       14.1665    
   4.84600       14.1665    
   4.84700       14.1664    
   4.84800       14.1664    
   4.84900       14.1663    
   4.85000       14.1662    
   4.85100       14.1662    
   4.85200       14.1661    
   4.85300       14.1661    
   4.85400       14.1660    
   4.85500       14.1660    
   4.85600       14.1659    
   4.85700       14.1659    
   4.85800       14.1658    
   4.85900       14.1658    
   4.86000       14.1657    
   4.86100       14.1657    
   4.86200       14.1656    
   4.86300       14.1655    
   4.86400       14.1655    
   4.86500       14.1654    
   4.86600       14.1654    
   4.86700       14.1653    
   4.86800       14.1653    
   4.86900       14.1652    
   4.87000       14.1652    
   4.87100       14.1651    
   4.87200       14.1651    
   4.87300       14.1650    
   4.87400       14.1650    
   4.87500       14.1649    
   4.87600       14.1649    
   4.87700       14.1648    
   4.87800       14.1648    
   4.87900       14.1647    
   4.88000       14.1646    
   4.88100       14.1646    
   4.88200       14.1645    
   4.88300       14.1645    
   4.88400       14.1644    
   4.88500       14.1644    
   4.88600       14.1643    
   4.88700       14.1643    
   4.88800       14.1642    
   4.88900       14.1642    
   4.89000       14.1641    
   4.89100       14.1641    
   4.89200       14.1640    
   4.89300       14.1640    
   4.89400       14.1639    
   4.89500       14.1639    
   4.89600       14.1638    
   4.89700       14.1638    
   4.89800       14.1637    
   4.89900       14.1637    
   4.90000       14.1636    
   4.90100       14.1636    
   4.90200       14.1635    
   4.90300       14.1635    
   4.90400       14.1634    
   4.90500       14.1634    
   4.90600       14.1633    
   4.90700       14.1633    
   4.90800       14.1632    
   4.90900       14.1632    
   4.91000       14.1631    
   4.91100       14.1631    
   4.91200       14.1630    
   4.91300       14.1629    
   4.91400       14.1629    
   4.91500       14.1628    
   4.91600       14.1628    
   4.91700       14.1627    
   4.91800       14.1627    
   4.91900       14.1626    
   4.92000       14.1626    
   4.92100       14.1625    
   4.92200       14.1625    
   4.92300       14.1624    
   4.92400       14.1624    
   4.92500       14.1623    
   4.92600       14.1623    
   4.92700       14.1622    
   4.92800       14.1622    
   4.92900       14.1621    
   4.93000       14.1621    
   4.93100       14.1620    
   4.93200       14.1620    
   4.93300       14.1619    
   4.93400       14.1619    
   4.93500       14.1618    
   4.93600       14.1618    
   4.93700       14.1617    
   4.93800       14.1617    
   4.93900       14.1616    
   4.94000       14.1616    
   4.94100       14.1615    
   4.94200       14.1615    
   4.94300       14.1614    
   4.94400       14.1614    
   4.94500       14.1614    
   4.94600       14.1613    
   4.94700       14.1613    
   4.94800       14.1612    
   4.94900       14.1612    
   4.95000       14.1611    
   4.95100       14.1611    
   4.95200       14.1610    
   4.95300       14.1610    
   4.95400       14.1609    
   4.95500       14.1609    
   4.95600       14.1608    
   4.95700       14.1608    
   4.95800       14.1607    
   4.95900       14.1607    
   4.96000       14.1606    
   4.96100       14.1606    
   4.96200       14.1605    
   4.96300       14.1605    
   4.96400       14.1604    
   4.96500       14.1604    
   4.96600       14.1603    
   4.96700       14.1603    
   4.96800       14.1602    
   4.96900       14.1602    
   4.97000       14.1601    
   4.97100       14.1601    
   4.97200       14.1600    
   4.97300       14.1600    
   4.97400       14.1599    
   4.97500       14.1599    
   4.97600       14.1598    
   4.97700       14.1598    
   4.97800       14.1598    
   4.97900       14.1597    
   4.98000       14.1597    
   4.98100       14.1596    
   4.98200       14.1596    
   4.98300       14.1595    
   4.98400       14.1595    
   4.98500       14.1594    
   4.98600       14.1594    
   4.98700       14.1593    
   4.98800       14.1593    
   4.98900       14.1592    
   4.99000       14.1592    
   4.99100       14.1591    
   4.99200       14.1591    
   4.99300       14.1590    
   4.99400       14.1590    
   4.99500       14.1590    
   4.99600       14.1589    
   4.99700       14.1589    
   4.99800       14.1588    
   4.99900       14.1588    
   5.00000       14.1587    
   5.00100       14.1587    
   5.00200       14.1586    
   5.00300       14.1586    
   5.00400       14.1585    
   5.00500       14.1585    
   5.00600       14.1584    
   5.00700       14.1584    
   5.00800       14.1583    
   5.00900       14.1583    
   5.01000       14.1583    
   5.01100       14.1582    
   5.01200       14.1582    
   5.01300       14.1581    
   5.01400       14.1581    
   5.01500       14.1580    
   5.01600       14.1580    
   5.01700       14.1579    
   5.01800       14.1579    
   5.01900       14.1578    
   5.02000       14.1578    
   5.02100       14.1577    
   5.02200       14.1577    
   5.02300       14.1577    
   5.02400       14.1576    
   5.02500       14.1576    
   5.02600       14.1575    
   5.02700       14.1575    
   5.02800       14.1574    
   5.02900       14.1574    
   5.03000       14.1573    
   5.03100       14.1573    
   5.03200       14.1572    
   5.03300       14.1572    
   5.03400       14.1572    
   5.03500       14.1571    
   5.03600       14.1571    
   5.03700       14.1570    
   5.03800       14.1570    
   5.03900       14.1569    
   5.04000       14.1569    
   5.04100       14.1568    
   5.04200       14.1568    
   5.04300       14.1568    
   5.04400       14.1567    
   5.04500       14.1567    
   5.04600       14.1566    
   5.04700       14.1566    
   5.04800       14.1565    
   5.04900       14.1565    
   5.05000       14.1564    
   5.05100       14.1564    
   5.05200       14.1564    
   5.05300       14.1563    
   5.05400       14.1563    
   5.05500       14.1562    
   5.05600       14.1562    
   5.05700       14.1561    
   5.05800       14.1561    
   5.05900       14.1560    
   5.06000       14.1560    
   5.06100       14.1560    
   5.06200       14.1559    
   5.06300       14.1559    
   5.06400       14.1558    
   5.06500       14.1558    
   5.06600       14.1557    
   5.06700       14.1557    
   5.06800       14.1556    
   5.06900       14.1556    
   5.07000       14.1556    
   5.07100       14.1555    
   5.07200       14.1555    
   5.07300       14.1554    
   5.07400       14.1554    
   5.07500       14.1553    
   5.07600       14.1553    
   5.07700       14.1553    
   5.07800       14.1552    
   5.07900       14.1552    
   5.08000       14.1551    
   5.08100       14.1551    
   5.08200       14.1550    
   5.08300       14.1550    
   5.08400       14.1550    
   5.08500       14.1549    
   5.08600       14.1549    
   5.08700       14.1548    
   5.08800       14.1548    
   5.08900       14.1547    
   5.09000       14.1547    
   5.09100       14.1547    
   5.09200       14.1546    
   5.09300       14.1546    
   5.09400       14.1545    
   5.09500       14.1545    
   5.09600       14.1544    
   5.09700       14.1544    
   5.09800       14.1544    
   5.09900       14.1543    
   5.10000       14.1543    
   5.10100       14.1542    
   5.10200       14.1542    
   5.10300       14.1541    
   5.10400       14.1541    
   5.10500       14.1541    
   5.10600       14.1540    
   5.10700       14.1540    
   5.10800       14.1539    
   5.10900       14.1539    
   5.11000       14.1539    
   5.11100       14.1538    
   5.11200       14.1538    
   5.11300       14.1537    
   5.11400       14.1537    
   5.11500       14.1536    
   5.11600       14.1536    
   5.11700       14.1536    
   5.11800       14.1535    
   5.11900       14.1535    
   5.12000       14.1534    
   5.12100       14.1534    
   5.12200       14.1533    
   5.12300       14.1533    
   5.12400       14.1533    
   5.12500       14.1532    
   5.12600       14.1532    
   5.12700       14.1531    
   5.12800       14.1531    
   5.12900       14.1531    
   5.13000       14.1530    
   5.13100       14.1530    
   5.13200       14.1529    
   5.13300       14.1529    
   5.13400       14.1529    
   5.13500       14.1528    
   5.13600       14.1528    
   5.13700       14.1527    
   5.13800       14.1527    
   5.13900       14.1527    
   5.14000       14.1526    
   5.14100       14.1526    
   5.14200       14.1525    
   5.14300       14.1525    
   5.14400       14.1524    
   5.14500       14.1524    
   5.14600       14.1524    
   5.14700       14.1523    
   5.14800       14.1523    
   5.14900       14.1522    
   5.15000       14.1522    
   5.15100       14.1522    
   5.15200       14.1521    
   5.15300       14.1521    
   5.15400       14.1520    
   5.15500       14.1520    
   5.15600       14.1520    
   5.15700       14.1519    
   5.15800       14.1519    
   5.15900       14.1518    
   5.16000       14.1518    
   5.16100       14.1518    
   5.16200       14.1517    
   5.16300       14.1517    
   5.16400       14.1516    
   5.16500       14.1516    
   5.16600       14.1516    
   5.16700       14.1515    
   5.16800       14.1515    
   5.16900       14.1514    
   5.17000       14.1514    
   5.17100       14.1514    
   5.17200       14.1513    
   5.17300       14.1513    
   5.17400       14.1512    
   5.17500       14.1512    
   5.17600       14.1512    
   5.17700       14.1511    
   5.17800       14.1511    
   5.17900       14.1510    
   5.18000       14.1510    
   5.18100       14.1510    
   5.18200       14.1509    
   5.18300       14.1509    
   5.18400       14.1509    
   5.18500       14.1508    
   5.18600       14.1508    
   5.18700       14.1507    
   5.18800       14.1507    
   5.18900       14.1507    
   5.19000       14.1506    
   5.19100       14.1506    
   5.19200       14.1505    
   5.19300       14.1505    
   5.19400       14.1505    
   5.19500       14.1504    
   5.19600       14.1504    
   5.19700       14.1503    
   5.19800       14.1503    
   5.19900       14.1503    
   5.20000       14.1502    
   5.20100       14.1502    
   5.20200       14.1502    
   5.20300       14.1501    
   5.20400       14.1501    
   5.20500       14.1500    
   5.20600       14.1500    
   5.20700       14.1500    
   5.20800       14.1499    
   5.20900       14.1499    
   5.21000       14.1498    
   5.21100       14.1498    
   5.21200       14.1498    
   5.21300       14.1497    
   5.21400       14.1497    
   5.21500       14.1497    
   5.21600       14.1496    
   5.21700       14.1496    
   5.21800       14.1495    
   5.21900       14.1495    
   5.22000       14.1495    
   5.22100       14.1494    
   5.22200       14.1494    
   5.22300       14.1494    
   5.22400       14.1493    
   5.22500       14.1493    
   5.22600       14.1492    
   5.22700       14.1492    
   5.22800       14.1492    
   5.22900       14.1491    
   5.23000       14.1491    
   5.23100       14.1491    
   5.23200       14.1490    
   5.23300       14.1490    
   5.23400       14.1489    
   5.23500       14.1489    
   5.23600       14.1489    
   5.23700       14.1488    
   5.23800       14.1488    
   5.23900       14.1488    
   5.24000       14.1487    
   5.24100       14.1487    
   5.24200       14.1486    
   5.24300       14.1486    
   5.24400       14.1486    
   5.24500       14.1485    
   5.24600       14.1485    
   5.24700       14.1485    
   5.24800       14.1484    
   5.24900       14.1484    
   5.25000       14.1484    
   5.25100       14.1483    
   5.25200       14.1483    
   5.25300       14.1482    
   5.25400       14.1482    
   5.25500       14.1482    
   5.25600       14.1481    
   5.25700       14.1481    
   5.25800       14.1481    
   5.25900       14.1480    
   5.26000       14.1480    
   5.26100       14.1479    
   5.26200       14.1479    
   5.26300       14.1479    
   5.26400       14.1478    
   5.26500       14.1478    
   5.26600       14.1478    
   5.26700       14.1477    
   5.26800       14.1477    
   5.26900       14.1477    
   5.27000       14.1476    
   5.27100       14.1476    
   5.27200       14.1476    
   5.27300       14.1475    
   5.27400       14.1475    
   5.27500       14.1474    
   5.27600       14.1474    
   5.27700       14.1474    
   5.27800       14.1473    
   5.27900       14.1473    
   5.28000       14.1473    
   5.28100       14.1472    
   5.28200       14.1472    
   5.28300       14.1472    
   5.28400       14.1471    
   5.28500       14.1471    
   5.28600       14.1470    
   5.28700       14.1470    
   5.28800       14.1470    
   5.28900       14.1469    
   5.29000       14.1469    
   5.29100       14.1469    
   5.29200       14.1468    
   5.29300       14.1468    
   5.29400       14.1468    
   5.29500       14.1467    
   5.29600       14.1467    
   5.29700       14.1467    
   5.29800       14.1466    
   5.29900       14.1466    
   5.30000       14.1466    
   5.30100       14.1465    
   5.30200       14.1465    
   5.30300       14.1464    
   5.30400       14.1464    
   5.30500       14.1464    
   5.30600       14.1463    
   5.30700       14.1463    
   5.30800       14.1463    
   5.30900       14.1462    
   5.31000       14.1462    
   5.31100       14.1462    
   5.31200       14.1461    
   5.31300       14.1461    
   5.31400       14.1461    
   5.31500       14.1460    
   5.31600       14.1460    
   5.31700       14.1460    
   5.31800       14.1459    
   5.31900       14.1459    
   5.32000       14.1459    
   5.32100       14.1458    
   5.32200       14.1458    
   5.32300       14.1458    
   5.32400       14.1457    
   5.32500       14.1457    
   5.32600       14.1457    
   5.32700       14.1456    
   5.32800       14.1456    
   5.32900       14.1456    
   5.33000       14.1455    
   5.33100       14.1455    
   5.33200       14.1454    
   5.33300       14.1454    
   5.33400       14.1454    
   5.33500       14.1453    
   5.33600       14.1453    
   5.33700       14.1453    
   5.33800       14.1452    
   5.33900       14.1452    
   5.34000       14.1452    
   5.34100       14.1451    
   5.34200       14.1451    
   5.34300       14.1451    
   5.34400       14.1450    
   5.34500       14.1450    
   5.34600       14.1450    
   5.34700       14.1449    
   5.34800       14.1449    
   5.34900       14.1449    
   5.35000       14.1448    
   5.35100       14.1448    
   5.35200       14.1448    
   5.35300       14.1447    
   5.35400       14.1447    
   5.35500       14.1447    
   5.35600       14.1446    
   5.35700       14.1446    
   5.35800       14.1446    
   5.35900       14.1445    
   5.36000       14.1445    
   5.36100       14.1445    
   5.36200       14.1444    
   5.36300       14.1444    
   5.36400       14.1444    
   5.36500       14.1443    
   5.36600       14.1443    
   5.36700       14.1443    
   5.36800       14.1442    
   5.36900       14.1442    
   5.37000       14.1442    
   5.37100       14.1441    
   5.37200       14.1441    
   5.37300       14.1441    
   5.37400       14.1440    
   5.37500       14.1440    
   5.37600       14.1440    
   5.37700       14.1439    
   5.37800       14.1439    
   5.37900       14.1439    
   5.38000       14.1439    
   5.38100       14.1438    
   5.38200       14.1438    
   5.38300       14.1438    
   5.38400       14.1437    
   5.38500       14.1437    
   5.38600       14.1437    
   5.38700       14.1436    
   5.38800       14.1436    
   5.38900       14.1436    
   5.39000       14.1435    
   5.39100       14.1435    
   5.39200       14.1435    
   5.39300       14.1434    
   5.39400       14.1434    
   5.39500       14.1434    
   5.39600       14.1433    
   5.39700       14.1433    
   5.39800       14.1433    
   5.39900       14.1432    
   5.40000       14.1432    
   5.40100       14.1432    
   5.40200       14.1431    
   5.40300       14.1431    
   5.40400       14.1431    
   5.40500       14.1430    
   5.40600       14.1430    
   5.40700       14.1430    
   5.40800       14.1430    
   5.40900       14.1429    
   5.41000       14.1429    
   5.41100       14.1429    
   5.41200       14.1428    
   5.41300       14.1428    
   5.41400       14.1428    
   5.41500       14.1427    
   5.41600       14.1427    
   5.41700       14.1427    
   5.41800       14.1426    
   5.41900       14.1426    
   5.42000       14.1426    
   5.42100       14.1425    
   5.42200       14.1425    
   5.42300       14.1425    
   5.42400       14.1424    
   5.42500       14.1424    
   5.42600       14.1424    
   5.42700       14.1424    
   5.42800       14.1423    
   5.42900       14.1423    
   5.43000       14.1423    
   5.43100       14.1422    
   5.43200       14.1422    
   5.43300       14.1422    
   5.43400       14.1421    
   5.43500       14.1421    
   5.43600       14.1421    
   5.43700       14.1420    
   5.43800       14.1420    
   5.43900       14.1420    
   5.44000       14.1419    
   5.44100       14.1419    
   5.44200       14.1419    
   5.44300       14.1419    
   5.44400       14.1418    
   5.44500       14.1418    
   5.44600       14.1418    
   5.44700       14.1417    
   5.44800       14.1417    
   5.44900       14.1417    
   5.45000       14.1416    
   5.45100       14.1416    
   5.45200       14.1416    
   5.45300       14.1416    
   5.45400       14.1415    
   5.45500       14.1415    
   5.45600       14.1415    
   5.45700       14.1414    
   5.45800       14.1414    
   5.45900       14.1414    
   5.46000       14.1413    
   5.46100       14.1413    
   5.46200       14.1413    
   5.46300       14.1412    
   5.46400       14.1412    
   5.46500       14.1412    
   5.46600       14.1412    
   5.46700       14.1411    
   5.46800       14.1411    
   5.46900       14.1411    
   5.47000       14.1410    
   5.47100       14.1410    
   5.47200       14.1410    
   5.47300       14.1409    
   5.47400       14.1409    
   5.47500       14.1409    
   5.47600       14.1409    
   5.47700       14.1408    
   5.47800       14.1408    
   5.47900       14.1408    
   5.48000       14.1407    
   5.48100       14.1407    
   5.48200       14.1407    
   5.48300       14.1406    
   5.48400       14.1406    
   5.48500       14.1406    
   5.48600       14.1406    
   5.48700       14.1405    
   5.48800       14.1405    
   5.48900       14.1405    
   5.49000       14.1404    
   5.49100       14.1404    
   5.49200       14.1404    
   5.49300       14.1404    
   5.49400       14.1403    
   5.49500       14.1403    
   5.49600       14.1403    
   5.49700       14.1402    
   5.49800       14.1402    
   5.49900       14.1402    
   5.50000       14.1401    
   5.50100       14.1401    
   5.50200       14.1401    
   5.50300       14.1401    
   5.50400       14.1400    
   5.50500       14.1400    
   5.50600       14.1400    
   5.50700       14.1399    
   5.50800       14.1399    
   5.50900       14.1399    
   5.51000       14.1399    
   5.51100       14.1398    
   5.51200       14.1398    
   5.51300       14.1398    
   5.51400       14.1397    
   5.51500       14.1397    
   5.51600       14.1397    
   5.51700       14.1397    
   5.51800       14.1396    
   5.51900       14.1396    
   5.52000       14.1396    
   5.52100       14.1395    
   5.52200       14.1395    
   5.52300       14.1395    
   5.52400       14.1395    
   5.52500       14.1394    
   5.52600       14.1394    
   5.52700       14.1394    
   5.52800       14.1393    
   5.52900       14.1393    
   5.53000       14.1393    
   5.53100       14.1393    
   5.53200       14.1392    
   5.53300       14.1392    
   5.53400       14.1392    
   5.53500       14.1391    
   5.53600       14.1391    
   5.53700       14.1391    
   5.53800       14.1391    
   5.53900       14.1390    
   5.54000       14.1390    
   5.54100       14.1390    
   5.54200       14.1389    
   5.54300       14.1389    
   5.54400       14.1389    
   5.54500       14.1389    
   5.54600       14.1388    
   5.54700       14.1388    
   5.54800       14.1388    
   5.54900       14.1387    
   5.55000       14.1387    
   5.55100       14.1387    
   5.55200       14.1387    
   5.55300       14.1386    
   5.55400       14.1386    
   5.55500       14.1386    
   5.55600       14.1386    
   5.55700       14.1385    
   5.55800       14.1385    
   5.55900       14.1385    
   5.56000       14.1384    
   5.56100       14.1384    
   5.56200       14.1384    
   5.56300       14.1384    
   5.56400       14.1383    
   5.56500       14.1383    
   5.56600       14.1383    
   5.56700       14.1383    
   5.56800       14.1382    
   5.56900       14.1382    
   5.57000       14.1382    
   5.57100       14.1381    
   5.57200       14.1381    
   5.57300       14.1381    
   5.57400       14.1381    
   5.57500       14.1380    
   5.57600       14.1380    
   5.57700       14.1380    
   5.57800       14.1379    
   5.57900       14.1379    
   5.58000       14.1379    
   5.58100       14.1379    
   5.58200       14.1378    
   5.58300       14.1378    
   5.58400       14.1378    
   5.58500       14.1378    
   5.58600       14.1377    
   5.58700       14.1377    
   5.58800       14.1377    
   5.58900       14.1377    
   5.59000       14.1376    
   5.59100       14.1376    
   5.59200       14.1376    
   5.59300       14.1375    
   5.59400       14.1375    
   5.59500       14.1375    
   5.59600       14.1375    
   5.59700       14.1374    
   5.59800       14.1374    
   5.59900       14.1374    
   5.60000       14.1374    
   5.60100       14.1373    
   5.60200       14.1373    
   5.60300       14.1373    
   5.60400       14.1372    
   5.60500       14.1372    
   5.60600       14.1372    
   5.60700       14.1372    
   5.60800       14.1371    
   5.60900       14.1371    
   5.61000       14.1371    
   5.61100       14.1371    
   5.61200       14.1370    
   5.61300       14.1370    
   5.61400       14.1370    
   5.61500       14.1370    
   5.61600       14.1369    
   5.61700       14.1369    
   5.61800       14.1369    
   5.61900       14.1369    
   5.62000       14.1368    
   5.62100       14.1368    
   5.62200       14.1368    
   5.62300       14.1367    
   5.62400       14.1367    
   5.62500       14.1367    
   5.62600       14.1367    
   5.62700       14.1366    
   5.62800       14.1366    
   5.62900       14.1366    
   5.63000       14.1366    
   5.63100       14.1365    
   5.63200       14.1365    
   5.63300       14.1365    
   5.63400       14.1365    
   5.63500       14.1364    
   5.63600       14.1364    
   5.63700       14.1364    
   5.63800       14.1364    
   5.63900       14.1363    
   5.64000       14.1363    
   5.64100       14.1363    
   5.64200       14.1363    
   5.64300       14.1362    
   5.64400       14.1362    
   5.64500       14.1362    
   5.64600       14.1362    
   5.64700       14.1361    
   5.64800       14.1361    
   5.64900       14.1361    
   5.65000       14.1361    
   5.65100       14.1360    
   5.65200       14.1360    
   5.65300       14.1360    
   5.65400       14.1359    
   5.65500       14.1359    
   5.65600       14.1359    
   5.65700       14.1359    
   5.65800       14.1358    
   5.65900       14.1358    
   5.66000       14.1358    
   5.66100       14.1358    
   5.66200       14.1357    
   5.66300       14.1357    
   5.66400       14.1357    
   5.66500       14.1357    
   5.66600       14.1356    
   5.66700       14.1356    
   5.66800       14.1356    
   5.66900       14.1356    
   5.67000       14.1355    
   5.67100       14.1355    
   5.67200       14.1355    
   5.67300       14.1355    
   5.67400       14.1354    
   5.67500       14.1354    
   5.67600       14.1354    
   5.67700       14.1354    
   5.67800       14.1353    
   5.67900       14.1353    
   5.68000       14.1353    
   5.68100       14.1353    
   5.68200       14.1352    
   5.68300       14.1352    
   5.68400       14.1352    
   5.68500       14.1352    
   5.68600       14.1351    
   5.68700       14.1351    
   5.68800       14.1351    
   5.68900       14.1351    
   5.69000       14.1350    
   5.69100       14.1350    
   5.69200       14.1350    
   5.69300       14.1350    
   5.69400       14.1349    
   5.69500       14.1349    
   5.69600       14.1349    
   5.69700       14.1349    
   5.69800       14.1348    
   5.69900       14.1348    
   5.70000       14.1348    
   5.70100       14.1348    
   5.70200       14.1348    
   5.70300       14.1347    
   5.70400       14.1347    
   5.70500       14.1347    
   5.70600       14.1347    
   5.70700       14.1346    
   5.70800       14.1346    
   5.70900       14.1346    
   5.71000       14.1346    
   5.71100       14.1345    
   5.71200       14.1345    
   5.71300       14.1345    
   5.71400       14.1345    
   5.71500       14.1344    
   5.71600       14.1344    
   5.71700       14.1344    
   5.71800       14.1344    
   5.71900       14.1343    
   5.72000       14.1343    
   5.72100       14.1343    
   5.72200       14.1343    
   5.72300       14.1342    
   5.72400       14.1342    
   5.72500       14.1342    
   5.72600       14.1342    
   5.72700       14.1341    
   5.72800       14.1341    
   5.72900       14.1341    
   5.73000       14.1341    
   5.73100       14.1341    
   5.73200       14.1340    
   5.73300       14.1340    
   5.73400       14.1340    
   5.73500       14.1340    
   5.73600       14.1339    
   5.73700       14.1339    
   5.73800       14.1339    
   5.73900       14.1339    
   5.74000       14.1338    
   5.74100       14.1338    
   5.74200       14.1338    
   5.74300       14.1338    
   5.74400       14.1337    
   5.74500       14.1337    
   5.74600       14.1337    
   5.74700       14.1337    
   5.74800       14.1337    
   5.74900       14.1336    
   5.75000       14.1336    
   5.75100       14.1336    
   5.75200       14.1336    
   5.75300       14.1335    
   5.75400       14.1335    
   5.75500       14.1335    
   5.75600       14.1335    
   5.75700       14.1334    
   5.75800       14.1334    
   5.75900       14.1334    
   5.76000       14.1334    
   5.76100       14.1333    
   5.76200       14.1333    
   5.76300       14.1333    
   5.76400       14.1333    
   5.76500       14.1333    
   5.76600       14.1332    
   5.76700       14.1332    
   5.76800       14.1332    
   5.76900       14.1332    
   5.77000       14.1331    
   5.77100       14.1331    
   5.77200       14.1331    
   5.77300       14.1331    
   5.77400       14.1330    
   5.77500       14.1330    
   5.77600       14.1330    
   5.77700       14.1330    
   5.77800       14.1330    
   5.77900       14.1329    
   5.78000       14.1329    
   5.78100       14.1329    
   5.78200       14.1329    
   5.78300       14.1328    
   5.78400       14.1328    
   5.78500       14.1328    
   5.78600       14.1328    
   5.78700       14.1328    
   5.78800       14.1327    
   5.78900       14.1327    
   5.79000       14.1327    
   5.79100       14.1327    
   5.79200       14.1326    
   5.79300       14.1326    
   5.79400       14.1326    
   5.79500       14.1326    
   5.79600       14.1325    
   5.79700       14.1325    
   5.79800       14.1325    
   5.79900       14.1325    
   5.80000       14.1325    
   5.80100       14.1324    
   5.80200       14.1324    
   5.80300       14.1324    
   5.80400       14.1324    
   5.80500       14.1323    
   5.80600       14.1323    
   5.80700       14.1323    
   5.80800       14.1323    
   5.80900       14.1323    
   5.81000       14.1322    
   5.81100       14.1322    
   5.81200       14.1322    
   5.81300       14.1322    
   5.81400       14.1321    
   5.81500       14.1321    
   5.81600       14.1321    
   5.81700       14.1321    
   5.81800       14.1321    
   5.81900       14.1320    
   5.82000       14.1320    
   5.82100       14.1320    
   5.82200       14.1320    
   5.82300       14.1319    
   5.82400       14.1319    
   5.82500       14.1319    
   5.82600       14.1319    
   5.82700       14.1319    
   5.82800       14.1318    
   5.82900       14.1318    
   5.83000       14.1318    
   5.83100       14.1318    
   5.83200       14.1318    
   5.83300       14.1317    
   5.83400       14.1317    
   5.83500       14.1317    
   5.83600       14.1317    
   5.83700       14.1316    
   5.83800       14.1316    
   5.83900       14.1316    
   5.84000       14.1316    
   5.84100       14.1316    
   5.84200       14.1315    
   5.84300       14.1315    
   5.84400       14.1315    
   5.84500       14.1315    
   5.84600       14.1314    
   5.84700       14.1314    
   5.84800       14.1314    
   5.84900       14.1314    
   5.85000       14.1314    
   5.85100       14.1313    
   5.85200       14.1313    
   5.85300       14.1313    
   5.85400       14.1313    
   5.85500       14.1313    
   5.85600       14.1312    
   5.85700       14.1312    
   5.85800       14.1312    
   5.85900       14.1312    
   5.86000       14.1311    
   5.86100       14.1311    
   5.86200       14.1311    
   5.86300       14.1311    
   5.86400       14.1311    
   5.86500       14.1310    
   5.86600       14.1310    
   5.86700       14.1310    
   5.86800       14.1310    
   5.86900       14.1310    
   5.87000       14.1309    
   5.87100       14.1309    
   5.87200       14.1309    
   5.87300       14.1309    
   5.87400       14.1309    
   5.87500       14.1308    
   5.87600       14.1308    
   5.87700       14.1308    
   5.87800       14.1308    
   5.87900       14.1307    
   5.88000       14.1307    
   5.88100       14.1307    
   5.88200       14.1307    
   5.88300       14.1307    
   5.88400       14.1306    
   5.88500       14.1306    
   5.88600       14.1306    
   5.88700       14.1306    
   5.88800       14.1306    
   5.88900       14.1305    
   5.89000       14.1305    
   5.89100       14.1305    
   5.89200       14.1305    
   5.89300       14.1305    
   5.89400       14.1304    
   5.89500       14.1304    
   5.89600       14.1304    
   5.89700       14.1304    
   5.89800       14.1304    
   5.89900       14.1303    
   5.90000       14.1303    
   5.90100       14.1303    
   5.90200       14.1303    
   5.90300       14.1302    
   5.90400       14.1302    
   5.90500       14.1302    
   5.90600       14.1302    
   5.90700       14.1302    
   5.90800       14.1301    
   5.90900       14.1301    
   5.91000       14.1301    
   5.91100       14.1301    
   5.91200       14.1301    
   5.91300       14.1300    
   5.91400       14.1300    
   5.91500       14.1300    
   5.91600       14.1300    
   5.91700       14.1300    
   5.91800       14.1299    
   5.91900       14.1299    
   5.92000       14.1299    
   5.92100       14.1299    
   5.92200       14.1299    
   5.92300       14.1298    
   5.92400       14.1298    
   5.92500       14.1298    
   5.92600       14.1298    
   5.92700       14.1298    
   5.92800       14.1297    
   5.92900       14.1297    
   5.93000       14.1297    
   5.93100       14.1297    
   5.93200       14.1297    
   5.93300       14.1296    
   5.93400       14.1296    
   5.93500       14.1296    
   5.93600       14.1296    
   5.93700       14.1296    
   5.93800       14.1295    
   5.93900       14.1295    
   5.94000       14.1295    
   5.94100       14.1295    
   5.94200       14.1295    
   5.94300       14.1294    
   5.94400       14.1294    
   5.94500       14.1294    
   5.94600       14.1294    
   5.94700       14.1294    
   5.94800       14.1293    
   5.94900       14.1293    
   5.95000       14.1293    
   5.95100       14.1293    
   5.95200       14.1293    
   5.95300       14.1292    
   5.95400       14.1292    
   5.95500       14.1292    
   5.95600       14.1292    
   5.95700       14.1292    
   5.95800       14.1291    
   5.95900       14.1291    
   5.96000       14.1291    
   5.96100       14.1291    
   5.96200       14.1291    
   5.96300       14.1290    
   5.96400       14.1290    
   5.96500       14.1290    
   5.96600       14.1290    
   5.96700       14.1290    
   5.96800       14.1290    
   5.96900       14.1289    
   5.97000       14.1289    
   5.97100       14.1289    
   5.97200       14.1289    
   5.97300       14.1289    
   5.97400       14.1288    
   5.97500       14.1288    
   5.97600       14.1288    
   5.97700       14.1288    
   5.97800       14.1288    
   5.97900       14.1287    
   5.98000       14.1287    
   5.98100       14.1287    
   5.98200       14.1287    
   5.98300       14.1287    
   5.98400       14.1286    
   5.98500       14.1286    
   5.98600       14.1286    
   5.98700       14.1286    
   5.98800       14.1286    
   5.98900       14.1285    
   5.99000       14.1285    
   5.99100       14.1285    
   5.99200       14.1285    
   5.99300       14.1285    
   5.99400       14.1285    
   5.99500       14.1284    
   5.99600       14.1284    
   5.99700       14.1284    
   5.99800       14.1284    
   5.99900       14.1284    
   6.00000       14.1283    
 ]
 A1=[
   0.00000       22.3950    
  1.000000E-03   22.3486    
  2.000000E-03   22.3030    
  3.000000E-03   22.2591    
  4.000000E-03   22.2169    
  5.000000E-03   22.1763    
  6.000000E-03   22.1373    
  7.000000E-03   22.0999    
  8.000000E-03   22.0638    
  9.000000E-03   22.0292    
  1.000000E-02   21.9958    
  1.100000E-02   21.9635    
  1.200000E-02   21.9325    
  1.300000E-02   21.9025    
  1.400000E-02   21.8735    
  1.500000E-02   21.8455    
  1.600000E-02   21.8184    
  1.700000E-02   21.7922    
  1.800000E-02   21.7668    
  1.900000E-02   21.7421    
  2.000000E-02   21.7183    
  2.100000E-02   21.6951    
  2.200000E-02   21.6727    
  2.300000E-02   21.6508    
  2.400000E-02   21.6296    
  2.500000E-02   21.6090    
  2.600000E-02   21.5889    
  2.700000E-02   21.5694    
  2.800000E-02   21.5504    
  2.900000E-02   21.5319    
  3.000000E-02   21.5138    
  3.100000E-02   21.4962    
  3.200000E-02   21.4790    
  3.300000E-02   21.4622    
  3.400000E-02   21.4458    
  3.500000E-02   21.4298    
  3.600000E-02   21.4142    
  3.700000E-02   21.3988    
  3.800000E-02   21.3839    
  3.900000E-02   21.3692    
  4.000000E-02   21.3548    
  4.100000E-02   21.3407    
  4.200000E-02   21.3269    
  4.300000E-02   21.3134    
  4.400000E-02   21.3001    
  4.500000E-02   21.2870    
  4.600000E-02   21.2742    
  4.700000E-02   21.2616    
  4.800000E-02   21.2493    
  4.900000E-02   21.2371    
  5.000000E-02   21.2252    
  5.100000E-02   21.2134    
  5.200000E-02   21.2018    
  5.300000E-02   21.1904    
  5.400000E-02   21.1791    
  5.500000E-02   21.1680    
  5.600000E-02   21.1571    
  5.700000E-02   21.1463    
  5.800000E-02   21.1357    
  5.900000E-02   21.1252    
  6.000000E-02   21.1148    
  6.100000E-02   21.1046    
  6.200000E-02   21.0945    
  6.300000E-02   21.0845    
  6.400000E-02   21.0746    
  6.500000E-02   21.0648    
  6.600000E-02   21.0552    
  6.700000E-02   21.0456    
  6.800000E-02   21.0361    
  6.900000E-02   21.0268    
  7.000000E-02   21.0175    
  7.100000E-02   21.0083    
  7.200000E-02   20.9992    
  7.300000E-02   20.9901    
  7.400000E-02   20.9812    
  7.500000E-02   20.9723    
  7.600000E-02   20.9635    
  7.700000E-02   20.9548    
  7.800000E-02   20.9461    
  7.900000E-02   20.9375    
  8.000000E-02   20.9289    
  8.100000E-02   20.9204    
  8.200000E-02   20.9120    
  8.300000E-02   20.9036    
  8.400000E-02   20.8953    
  8.500000E-02   20.8871    
  8.600000E-02   20.8788    
  8.700000E-02   20.8707    
  8.800000E-02   20.8625    
  8.900000E-02   20.8545    
  9.000000E-02   20.8464    
  9.100000E-02   20.8384    
  9.200000E-02   20.8305    
  9.300000E-02   20.8226    
  9.400000E-02   20.8147    
  9.500000E-02   20.8069    
  9.600000E-02   20.7991    
  9.700000E-02   20.7913    
  9.800000E-02   20.7836    
  9.900000E-02   20.7759    
  0.100000       20.7682    
  0.101000       20.7606    
  0.102000       20.7530    
  0.103000       20.7454    
  0.104000       20.7378    
  0.105000       20.7303    
  0.106000       20.7228    
  0.107000       20.7154    
  0.108000       20.7079    
  0.109000       20.7005    
  0.110000       20.6931    
  0.111000       20.6857    
  0.112000       20.6783    
  0.113000       20.6710    
  0.114000       20.6637    
  0.115000       20.6564    
  0.116000       20.6491    
  0.117000       20.6419    
  0.118000       20.6347    
  0.119000       20.6274    
  0.120000       20.6202    
  0.121000       20.6131    
  0.122000       20.6059    
  0.123000       20.5988    
  0.124000       20.5916    
  0.125000       20.5845    
  0.126000       20.5774    
  0.127000       20.5703    
  0.128000       20.5633    
  0.129000       20.5562    
  0.130000       20.5492    
  0.131000       20.5422    
  0.132000       20.5352    
  0.133000       20.5282    
  0.134000       20.5212    
  0.135000       20.5142    
  0.136000       20.5073    
  0.137000       20.5003    
  0.138000       20.4934    
  0.139000       20.4865    
  0.140000       20.4796    
  0.141000       20.4727    
  0.142000       20.4658    
  0.143000       20.4589    
  0.144000       20.4521    
  0.145000       20.4452    
  0.146000       20.4384    
  0.147000       20.4316    
  0.148000       20.4248    
  0.149000       20.4180    
  0.150000       20.4112    
  0.151000       20.4044    
  0.152000       20.3976    
  0.153000       20.3909    
  0.154000       20.3841    
  0.155000       20.3774    
  0.156000       20.3707    
  0.157000       20.3639    
  0.158000       20.3572    
  0.159000       20.3505    
  0.160000       20.3439    
  0.161000       20.3372    
  0.162000       20.3305    
  0.163000       20.3239    
  0.164000       20.3172    
  0.165000       20.3106    
  0.166000       20.3039    
  0.167000       20.2973    
  0.168000       20.2907    
  0.169000       20.2841    
  0.170000       20.2775    
  0.171000       20.2709    
  0.172000       20.2644    
  0.173000       20.2578    
  0.174000       20.2513    
  0.175000       20.2447    
  0.176000       20.2382    
  0.177000       20.2316    
  0.178000       20.2251    
  0.179000       20.2186    
  0.180000       20.2121    
  0.181000       20.2056    
  0.182000       20.1991    
  0.183000       20.1927    
  0.184000       20.1862    
  0.185000       20.1797    
  0.186000       20.1733    
  0.187000       20.1668    
  0.188000       20.1604    
  0.189000       20.1540    
  0.190000       20.1476    
  0.191000       20.1412    
  0.192000       20.1348    
  0.193000       20.1284    
  0.194000       20.1220    
  0.195000       20.1156    
  0.196000       20.1093    
  0.197000       20.1029    
  0.198000       20.0966    
  0.199000       20.0902    
  0.200000       20.0839    
  0.201000       20.0776    
  0.202000       20.0712    
  0.203000       20.0649    
  0.204000       20.0586    
  0.205000       20.0523    
  0.206000       20.0461    
  0.207000       20.0398    
  0.208000       20.0335    
  0.209000       20.0273    
  0.210000       20.0210    
  0.211000       20.0148    
  0.212000       20.0085    
  0.213000       20.0023    
  0.214000       19.9961    
  0.215000       19.9899    
  0.216000       19.9837    
  0.217000       19.9775    
  0.218000       19.9713    
  0.219000       19.9651    
  0.220000       19.9590    
  0.221000       19.9528    
  0.222000       19.9466    
  0.223000       19.9405    
  0.224000       19.9344    
  0.225000       19.9282    
  0.226000       19.9221    
  0.227000       19.9160    
  0.228000       19.9099    
  0.229000       19.9038    
  0.230000       19.8977    
  0.231000       19.8916    
  0.232000       19.8855    
  0.233000       19.8795    
  0.234000       19.8734    
  0.235000       19.8673    
  0.236000       19.8613    
  0.237000       19.8553    
  0.238000       19.8492    
  0.239000       19.8432    
  0.240000       19.8372    
  0.241000       19.8312    
  0.242000       19.8252    
  0.243000       19.8192    
  0.244000       19.8132    
  0.245000       19.8072    
  0.246000       19.8013    
  0.247000       19.7953    
  0.248000       19.7894    
  0.249000       19.7834    
  0.250000       19.7775    
  0.251000       19.7715    
  0.252000       19.7656    
  0.253000       19.7597    
  0.254000       19.7538    
  0.255000       19.7479    
  0.256000       19.7420    
  0.257000       19.7361    
  0.258000       19.7302    
  0.259000       19.7244    
  0.260000       19.7185    
  0.261000       19.7126    
  0.262000       19.7068    
  0.263000       19.7009    
  0.264000       19.6951    
  0.265000       19.6893    
  0.266000       19.6835    
  0.267000       19.6776    
  0.268000       19.6718    
  0.269000       19.6660    
  0.270000       19.6602    
  0.271000       19.6545    
  0.272000       19.6487    
  0.273000       19.6429    
  0.274000       19.6371    
  0.275000       19.6314    
  0.276000       19.6256    
  0.277000       19.6199    
  0.278000       19.6142    
  0.279000       19.6084    
  0.280000       19.6027    
  0.281000       19.5970    
  0.282000       19.5913    
  0.283000       19.5856    
  0.284000       19.5799    
  0.285000       19.5742    
  0.286000       19.5685    
  0.287000       19.5629    
  0.288000       19.5572    
  0.289000       19.5515    
  0.290000       19.5459    
  0.291000       19.5403    
  0.292000       19.5346    
  0.293000       19.5290    
  0.294000       19.5234    
  0.295000       19.5177    
  0.296000       19.5121    
  0.297000       19.5065    
  0.298000       19.5009    
  0.299000       19.4953    
  0.300000       19.4898    
  0.301000       19.4842    
  0.302000       19.4786    
  0.303000       19.4731    
  0.304000       19.4675    
  0.305000       19.4620    
  0.306000       19.4564    
  0.307000       19.4509    
  0.308000       19.4454    
  0.309000       19.4398    
  0.310000       19.4343    
  0.311000       19.4288    
  0.312000       19.4233    
  0.313000       19.4178    
  0.314000       19.4123    
  0.315000       19.4068    
  0.316000       19.4014    
  0.317000       19.3959    
  0.318000       19.3904    
  0.319000       19.3850    
  0.320000       19.3795    
  0.321000       19.3741    
  0.322000       19.3686    
  0.323000       19.3632    
  0.324000       19.3578    
  0.325000       19.3524    
  0.326000       19.3470    
  0.327000       19.3416    
  0.328000       19.3362    
  0.329000       19.3308    
  0.330000       19.3254    
  0.331000       19.3200    
  0.332000       19.3146    
  0.333000       19.3093    
  0.334000       19.3039    
  0.335000       19.2986    
  0.336000       19.2932    
  0.337000       19.2879    
  0.338000       19.2825    
  0.339000       19.2772    
  0.340000       19.2719    
  0.341000       19.2666    
  0.342000       19.2613    
  0.343000       19.2560    
  0.344000       19.2507    
  0.345000       19.2454    
  0.346000       19.2401    
  0.347000       19.2348    
  0.348000       19.2295    
  0.349000       19.2243    
  0.350000       19.2190    
  0.351000       19.2138    
  0.352000       19.2085    
  0.353000       19.2033    
  0.354000       19.1980    
  0.355000       19.1928    
  0.356000       19.1876    
  0.357000       19.1824    
  0.358000       19.1772    
  0.359000       19.1720    
  0.360000       19.1668    
  0.361000       19.1616    
  0.362000       19.1564    
  0.363000       19.1512    
  0.364000       19.1460    
  0.365000       19.1409    
  0.366000       19.1357    
  0.367000       19.1305    
  0.368000       19.1254    
  0.369000       19.1202    
  0.370000       19.1151    
  0.371000       19.1100    
  0.372000       19.1048    
  0.373000       19.0997    
  0.374000       19.0946    
  0.375000       19.0895    
  0.376000       19.0844    
  0.377000       19.0793    
  0.378000       19.0742    
  0.379000       19.0691    
  0.380000       19.0640    
  0.381000       19.0590    
  0.382000       19.0539    
  0.383000       19.0488    
  0.384000       19.0438    
  0.385000       19.0387    
  0.386000       19.0337    
  0.387000       19.0286    
  0.388000       19.0236    
  0.389000       19.0186    
  0.390000       19.0135    
  0.391000       19.0085    
  0.392000       19.0035    
  0.393000       18.9985    
  0.394000       18.9935    
  0.395000       18.9885    
  0.396000       18.9835    
  0.397000       18.9785    
  0.398000       18.9735    
  0.399000       18.9686    
  0.400000       18.9636    
  0.401000       18.9586    
  0.402000       18.9537    
  0.403000       18.9487    
  0.404000       18.9438    
  0.405000       18.9389    
  0.406000       18.9339    
  0.407000       18.9290    
  0.408000       18.9241    
  0.409000       18.9192    
  0.410000       18.9142    
  0.411000       18.9093    
  0.412000       18.9044    
  0.413000       18.8995    
  0.414000       18.8946    
  0.415000       18.8898    
  0.416000       18.8849    
  0.417000       18.8800    
  0.418000       18.8751    
  0.419000       18.8703    
  0.420000       18.8654    
  0.421000       18.8606    
  0.422000       18.8557    
  0.423000       18.8509    
  0.424000       18.8460    
  0.425000       18.8412    
  0.426000       18.8364    
  0.427000       18.8316    
  0.428000       18.8267    
  0.429000       18.8219    
  0.430000       18.8171    
  0.431000       18.8123    
  0.432000       18.8075    
  0.433000       18.8028    
  0.434000       18.7980    
  0.435000       18.7932    
  0.436000       18.7884    
  0.437000       18.7837    
  0.438000       18.7789    
  0.439000       18.7741    
  0.440000       18.7694    
  0.441000       18.7646    
  0.442000       18.7599    
  0.443000       18.7552    
  0.444000       18.7504    
  0.445000       18.7457    
  0.446000       18.7410    
  0.447000       18.7363    
  0.448000       18.7316    
  0.449000       18.7268    
  0.450000       18.7221    
  0.451000       18.7175    
  0.452000       18.7128    
  0.453000       18.7081    
  0.454000       18.7034    
  0.455000       18.6987    
  0.456000       18.6941    
  0.457000       18.6894    
  0.458000       18.6847    
  0.459000       18.6801    
  0.460000       18.6754    
  0.461000       18.6708    
  0.462000       18.6661    
  0.463000       18.6615    
  0.464000       18.6569    
  0.465000       18.6523    
  0.466000       18.6476    
  0.467000       18.6430    
  0.468000       18.6384    
  0.469000       18.6338    
  0.470000       18.6292    
  0.471000       18.6246    
  0.472000       18.6200    
  0.473000       18.6154    
  0.474000       18.6109    
  0.475000       18.6063    
  0.476000       18.6017    
  0.477000       18.5972    
  0.478000       18.5926    
  0.479000       18.5880    
  0.480000       18.5835    
  0.481000       18.5789    
  0.482000       18.5744    
  0.483000       18.5699    
  0.484000       18.5653    
  0.485000       18.5608    
  0.486000       18.5563    
  0.487000       18.5518    
  0.488000       18.5473    
  0.489000       18.5428    
  0.490000       18.5383    
  0.491000       18.5338    
  0.492000       18.5293    
  0.493000       18.5248    
  0.494000       18.5203    
  0.495000       18.5158    
  0.496000       18.5114    
  0.497000       18.5069    
  0.498000       18.5024    
  0.499000       18.4980    
  0.500000       18.4935    
  0.501000       18.4891    
  0.502000       18.4846    
  0.503000       18.4802    
  0.504000       18.4758    
  0.505000       18.4713    
  0.506000       18.4669    
  0.507000       18.4625    
  0.508000       18.4581    
  0.509000       18.4537    
  0.510000       18.4492    
  0.511000       18.4448    
  0.512000       18.4404    
  0.513000       18.4361    
  0.514000       18.4317    
  0.515000       18.4273    
  0.516000       18.4229    
  0.517000       18.4185    
  0.518000       18.4142    
  0.519000       18.4098    
  0.520000       18.4054    
  0.521000       18.4011    
  0.522000       18.3967    
  0.523000       18.3924    
  0.524000       18.3880    
  0.525000       18.3837    
  0.526000       18.3794    
  0.527000       18.3751    
  0.528000       18.3707    
  0.529000       18.3664    
  0.530000       18.3621    
  0.531000       18.3578    
  0.532000       18.3535    
  0.533000       18.3492    
  0.534000       18.3449    
  0.535000       18.3406    
  0.536000       18.3363    
  0.537000       18.3320    
  0.538000       18.3278    
  0.539000       18.3235    
  0.540000       18.3192    
  0.541000       18.3149    
  0.542000       18.3107    
  0.543000       18.3064    
  0.544000       18.3022    
  0.545000       18.2979    
  0.546000       18.2937    
  0.547000       18.2895    
  0.548000       18.2852    
  0.549000       18.2810    
  0.550000       18.2768    
  0.551000       18.2726    
  0.552000       18.2683    
  0.553000       18.2641    
  0.554000       18.2599    
  0.555000       18.2557    
  0.556000       18.2515    
  0.557000       18.2473    
  0.558000       18.2431    
  0.559000       18.2390    
  0.560000       18.2348    
  0.561000       18.2306    
  0.562000       18.2264    
  0.563000       18.2223    
  0.564000       18.2181    
  0.565000       18.2140    
  0.566000       18.2098    
  0.567000       18.2057    
  0.568000       18.2015    
  0.569000       18.1974    
  0.570000       18.1932    
  0.571000       18.1891    
  0.572000       18.1850    
  0.573000       18.1809    
  0.574000       18.1767    
  0.575000       18.1726    
  0.576000       18.1685    
  0.577000       18.1644    
  0.578000       18.1603    
  0.579000       18.1562    
  0.580000       18.1521    
  0.581000       18.1480    
  0.582000       18.1439    
  0.583000       18.1399    
  0.584000       18.1358    
  0.585000       18.1317    
  0.586000       18.1277    
  0.587000       18.1236    
  0.588000       18.1195    
  0.589000       18.1155    
  0.590000       18.1114    
  0.591000       18.1074    
  0.592000       18.1033    
  0.593000       18.0993    
  0.594000       18.0953    
  0.595000       18.0912    
  0.596000       18.0872    
  0.597000       18.0832    
  0.598000       18.0792    
  0.599000       18.0752    
  0.600000       18.0712    
  0.601000       18.0672    
  0.602000       18.0632    
  0.603000       18.0592    
  0.604000       18.0552    
  0.605000       18.0512    
  0.606000       18.0472    
  0.607000       18.0432    
  0.608000       18.0392    
  0.609000       18.0353    
  0.610000       18.0313    
  0.611000       18.0274    
  0.612000       18.0234    
  0.613000       18.0194    
  0.614000       18.0155    
  0.615000       18.0115    
  0.616000       18.0076    
  0.617000       18.0037    
  0.618000       17.9997    
  0.619000       17.9958    
  0.620000       17.9919    
  0.621000       17.9880    
  0.622000       17.9840    
  0.623000       17.9801    
  0.624000       17.9762    
  0.625000       17.9723    
  0.626000       17.9684    
  0.627000       17.9645    
  0.628000       17.9606    
  0.629000       17.9567    
  0.630000       17.9529    
  0.631000       17.9490    
  0.632000       17.9451    
  0.633000       17.9412    
  0.634000       17.9374    
  0.635000       17.9335    
  0.636000       17.9296    
  0.637000       17.9258    
  0.638000       17.9219    
  0.639000       17.9181    
  0.640000       17.9142    
  0.641000       17.9104    
  0.642000       17.9066    
  0.643000       17.9027    
  0.644000       17.8989    
  0.645000       17.8951    
  0.646000       17.8913    
  0.647000       17.8874    
  0.648000       17.8836    
  0.649000       17.8798    
  0.650000       17.8760    
  0.651000       17.8722    
  0.652000       17.8684    
  0.653000       17.8646    
  0.654000       17.8608    
  0.655000       17.8571    
  0.656000       17.8533    
  0.657000       17.8495    
  0.658000       17.8457    
  0.659000       17.8420    
  0.660000       17.8382    
  0.661000       17.8344    
  0.662000       17.8307    
  0.663000       17.8269    
  0.664000       17.8232    
  0.665000       17.8194    
  0.666000       17.8157    
  0.667000       17.8120    
  0.668000       17.8082    
  0.669000       17.8045    
  0.670000       17.8008    
  0.671000       17.7971    
  0.672000       17.7933    
  0.673000       17.7896    
  0.674000       17.7859    
  0.675000       17.7822    
  0.676000       17.7785    
  0.677000       17.7748    
  0.678000       17.7711    
  0.679000       17.7674    
  0.680000       17.7637    
  0.681000       17.7600    
  0.682000       17.7564    
  0.683000       17.7527    
  0.684000       17.7490    
  0.685000       17.7454    
  0.686000       17.7417    
  0.687000       17.7380    
  0.688000       17.7344    
  0.689000       17.7307    
  0.690000       17.7271    
  0.691000       17.7234    
  0.692000       17.7198    
  0.693000       17.7162    
  0.694000       17.7125    
  0.695000       17.7089    
  0.696000       17.7053    
  0.697000       17.7016    
  0.698000       17.6980    
  0.699000       17.6944    
  0.700000       17.6908    
  0.701000       17.6872    
  0.702000       17.6836    
  0.703000       17.6800    
  0.704000       17.6764    
  0.705000       17.6728    
  0.706000       17.6692    
  0.707000       17.6656    
  0.708000       17.6621    
  0.709000       17.6585    
  0.710000       17.6549    
  0.711000       17.6513    
  0.712000       17.6478    
  0.713000       17.6442    
  0.714000       17.6406    
  0.715000       17.6371    
  0.716000       17.6335    
  0.717000       17.6300    
  0.718000       17.6265    
  0.719000       17.6229    
  0.720000       17.6194    
  0.721000       17.6158    
  0.722000       17.6123    
  0.723000       17.6088    
  0.724000       17.6053    
  0.725000       17.6018    
  0.726000       17.5982    
  0.727000       17.5947    
  0.728000       17.5912    
  0.729000       17.5877    
  0.730000       17.5842    
  0.731000       17.5807    
  0.732000       17.5772    
  0.733000       17.5737    
  0.734000       17.5703    
  0.735000       17.5668    
  0.736000       17.5633    
  0.737000       17.5598    
  0.738000       17.5564    
  0.739000       17.5529    
  0.740000       17.5494    
  0.741000       17.5460    
  0.742000       17.5425    
  0.743000       17.5391    
  0.744000       17.5356    
  0.745000       17.5322    
  0.746000       17.5287    
  0.747000       17.5253    
  0.748000       17.5219    
  0.749000       17.5184    
  0.750000       17.5150    
  0.751000       17.5116    
  0.752000       17.5082    
  0.753000       17.5047    
  0.754000       17.5013    
  0.755000       17.4979    
  0.756000       17.4945    
  0.757000       17.4911    
  0.758000       17.4877    
  0.759000       17.4843    
  0.760000       17.4809    
  0.761000       17.4775    
  0.762000       17.4742    
  0.763000       17.4708    
  0.764000       17.4674    
  0.765000       17.4640    
  0.766000       17.4607    
  0.767000       17.4573    
  0.768000       17.4539    
  0.769000       17.4506    
  0.770000       17.4472    
  0.771000       17.4439    
  0.772000       17.4405    
  0.773000       17.4372    
  0.774000       17.4338    
  0.775000       17.4305    
  0.776000       17.4271    
  0.777000       17.4238    
  0.778000       17.4205    
  0.779000       17.4172    
  0.780000       17.4138    
  0.781000       17.4105    
  0.782000       17.4072    
  0.783000       17.4039    
  0.784000       17.4006    
  0.785000       17.3973    
  0.786000       17.3940    
  0.787000       17.3907    
  0.788000       17.3874    
  0.789000       17.3841    
  0.790000       17.3808    
  0.791000       17.3775    
  0.792000       17.3743    
  0.793000       17.3710    
  0.794000       17.3677    
  0.795000       17.3644    
  0.796000       17.3612    
  0.797000       17.3579    
  0.798000       17.3546    
  0.799000       17.3514    
  0.800000       17.3481    
  0.801000       17.3449    
  0.802000       17.3416    
  0.803000       17.3384    
  0.804000       17.3352    
  0.805000       17.3319    
  0.806000       17.3287    
  0.807000       17.3255    
  0.808000       17.3222    
  0.809000       17.3190    
  0.810000       17.3158    
  0.811000       17.3126    
  0.812000       17.3094    
  0.813000       17.3062    
  0.814000       17.3030    
  0.815000       17.2998    
  0.816000       17.2966    
  0.817000       17.2934    
  0.818000       17.2902    
  0.819000       17.2870    
  0.820000       17.2838    
  0.821000       17.2806    
  0.822000       17.2774    
  0.823000       17.2743    
  0.824000       17.2711    
  0.825000       17.2679    
  0.826000       17.2648    
  0.827000       17.2616    
  0.828000       17.2584    
  0.829000       17.2553    
  0.830000       17.2521    
  0.831000       17.2490    
  0.832000       17.2458    
  0.833000       17.2427    
  0.834000       17.2396    
  0.835000       17.2364    
  0.836000       17.2333    
  0.837000       17.2302    
  0.838000       17.2270    
  0.839000       17.2239    
  0.840000       17.2208    
  0.841000       17.2177    
  0.842000       17.2146    
  0.843000       17.2114    
  0.844000       17.2083    
  0.845000       17.2052    
  0.846000       17.2021    
  0.847000       17.1990    
  0.848000       17.1959    
  0.849000       17.1929    
  0.850000       17.1898    
  0.851000       17.1867    
  0.852000       17.1836    
  0.853000       17.1805    
  0.854000       17.1775    
  0.855000       17.1744    
  0.856000       17.1713    
  0.857000       17.1682    
  0.858000       17.1652    
  0.859000       17.1621    
  0.860000       17.1591    
  0.861000       17.1560    
  0.862000       17.1530    
  0.863000       17.1499    
  0.864000       17.1469    
  0.865000       17.1438    
  0.866000       17.1408    
  0.867000       17.1378    
  0.868000       17.1347    
  0.869000       17.1317    
  0.870000       17.1287    
  0.871000       17.1257    
  0.872000       17.1227    
  0.873000       17.1196    
  0.874000       17.1166    
  0.875000       17.1136    
  0.876000       17.1106    
  0.877000       17.1076    
  0.878000       17.1046    
  0.879000       17.1016    
  0.880000       17.0986    
  0.881000       17.0956    
  0.882000       17.0927    
  0.883000       17.0897    
  0.884000       17.0867    
  0.885000       17.0837    
  0.886000       17.0807    
  0.887000       17.0778    
  0.888000       17.0748    
  0.889000       17.0718    
  0.890000       17.0689    
  0.891000       17.0659    
  0.892000       17.0630    
  0.893000       17.0600    
  0.894000       17.0571    
  0.895000       17.0541    
  0.896000       17.0512    
  0.897000       17.0482    
  0.898000       17.0453    
  0.899000       17.0424    
  0.900000       17.0394    
  0.901000       17.0365    
  0.902000       17.0336    
  0.903000       17.0307    
  0.904000       17.0277    
  0.905000       17.0248    
  0.906000       17.0219    
  0.907000       17.0190    
  0.908000       17.0161    
  0.909000       17.0132    
  0.910000       17.0103    
  0.911000       17.0074    
  0.912000       17.0045    
  0.913000       17.0016    
  0.914000       16.9987    
  0.915000       16.9958    
  0.916000       16.9930    
  0.917000       16.9901    
  0.918000       16.9872    
  0.919000       16.9843    
  0.920000       16.9815    
  0.921000       16.9786    
  0.922000       16.9757    
  0.923000       16.9729    
  0.924000       16.9700    
  0.925000       16.9671    
  0.926000       16.9643    
  0.927000       16.9614    
  0.928000       16.9586    
  0.929000       16.9557    
  0.930000       16.9529    
  0.931000       16.9501    
  0.932000       16.9472    
  0.933000       16.9444    
  0.934000       16.9416    
  0.935000       16.9387    
  0.936000       16.9359    
  0.937000       16.9331    
  0.938000       16.9303    
  0.939000       16.9275    
  0.940000       16.9247    
  0.941000       16.9218    
  0.942000       16.9190    
  0.943000       16.9162    
  0.944000       16.9134    
  0.945000       16.9106    
  0.946000       16.9078    
  0.947000       16.9051    
  0.948000       16.9023    
  0.949000       16.8995    
  0.950000       16.8967    
  0.951000       16.8939    
  0.952000       16.8911    
  0.953000       16.8884    
  0.954000       16.8856    
  0.955000       16.8828    
  0.956000       16.8801    
  0.957000       16.8773    
  0.958000       16.8745    
  0.959000       16.8718    
  0.960000       16.8690    
  0.961000       16.8663    
  0.962000       16.8635    
  0.963000       16.8608    
  0.964000       16.8580    
  0.965000       16.8553    
  0.966000       16.8526    
  0.967000       16.8498    
  0.968000       16.8471    
  0.969000       16.8444    
  0.970000       16.8416    
  0.971000       16.8389    
  0.972000       16.8362    
  0.973000       16.8335    
  0.974000       16.8308    
  0.975000       16.8281    
  0.976000       16.8253    
  0.977000       16.8226    
  0.978000       16.8199    
  0.979000       16.8172    
  0.980000       16.8145    
  0.981000       16.8118    
  0.982000       16.8091    
  0.983000       16.8065    
  0.984000       16.8038    
  0.985000       16.8011    
  0.986000       16.7984    
  0.987000       16.7957    
  0.988000       16.7930    
  0.989000       16.7904    
  0.990000       16.7877    
  0.991000       16.7850    
  0.992000       16.7824    
  0.993000       16.7797    
  0.994000       16.7770    
  0.995000       16.7744    
  0.996000       16.7717    
  0.997000       16.7691    
  0.998000       16.7664    
  0.999000       16.7638    
   1.00000       16.7611    
   1.00100       16.7585    
   1.00200       16.7559    
   1.00300       16.7532    
   1.00400       16.7506    
   1.00500       16.7480    
   1.00600       16.7453    
   1.00700       16.7427    
   1.00800       16.7401    
   1.00900       16.7375    
   1.01000       16.7349    
   1.01100       16.7322    
   1.01200       16.7296    
   1.01300       16.7270    
   1.01400       16.7244    
   1.01500       16.7218    
   1.01600       16.7192    
   1.01700       16.7166    
   1.01800       16.7140    
   1.01900       16.7114    
   1.02000       16.7088    
   1.02100       16.7063    
   1.02200       16.7037    
   1.02300       16.7011    
   1.02400       16.6985    
   1.02500       16.6959    
   1.02600       16.6934    
   1.02700       16.6908    
   1.02800       16.6882    
   1.02900       16.6857    
   1.03000       16.6831    
   1.03100       16.6805    
   1.03200       16.6780    
   1.03300       16.6754    
   1.03400       16.6729    
   1.03500       16.6703    
   1.03600       16.6678    
   1.03700       16.6652    
   1.03800       16.6627    
   1.03900       16.6601    
   1.04000       16.6576    
   1.04100       16.6551    
   1.04200       16.6525    
   1.04300       16.6500    
   1.04400       16.6475    
   1.04500       16.6450    
   1.04600       16.6424    
   1.04700       16.6399    
   1.04800       16.6374    
   1.04900       16.6349    
   1.05000       16.6324    
   1.05100       16.6299    
   1.05200       16.6274    
   1.05300       16.6249    
   1.05400       16.6224    
   1.05500       16.6199    
   1.05600       16.6174    
   1.05700       16.6149    
   1.05800       16.6124    
   1.05900       16.6099    
   1.06000       16.6074    
   1.06100       16.6049    
   1.06200       16.6024    
   1.06300       16.6000    
   1.06400       16.5975    
   1.06500       16.5950    
   1.06600       16.5925    
   1.06700       16.5901    
   1.06800       16.5876    
   1.06900       16.5851    
   1.07000       16.5827    
   1.07100       16.5802    
   1.07200       16.5778    
   1.07300       16.5753    
   1.07400       16.5729    
   1.07500       16.5704    
   1.07600       16.5680    
   1.07700       16.5655    
   1.07800       16.5631    
   1.07900       16.5606    
   1.08000       16.5582    
   1.08100       16.5558    
   1.08200       16.5533    
   1.08300       16.5509    
   1.08400       16.5485    
   1.08500       16.5461    
   1.08600       16.5436    
   1.08700       16.5412    
   1.08800       16.5388    
   1.08900       16.5364    
   1.09000       16.5340    
   1.09100       16.5316    
   1.09200       16.5292    
   1.09300       16.5268    
   1.09400       16.5244    
   1.09500       16.5220    
   1.09600       16.5196    
   1.09700       16.5172    
   1.09800       16.5148    
   1.09900       16.5124    
   1.10000       16.5100    
   1.10100       16.5076    
   1.10200       16.5052    
   1.10300       16.5029    
   1.10400       16.5005    
   1.10500       16.4981    
   1.10600       16.4957    
   1.10700       16.4934    
   1.10800       16.4910    
   1.10900       16.4886    
   1.11000       16.4863    
   1.11100       16.4839    
   1.11200       16.4816    
   1.11300       16.4792    
   1.11400       16.4768    
   1.11500       16.4745    
   1.11600       16.4721    
   1.11700       16.4698    
   1.11800       16.4675    
   1.11900       16.4651    
   1.12000       16.4628    
   1.12100       16.4604    
   1.12200       16.4581    
   1.12300       16.4558    
   1.12400       16.4534    
   1.12500       16.4511    
   1.12600       16.4488    
   1.12700       16.4465    
   1.12800       16.4441    
   1.12900       16.4418    
   1.13000       16.4395    
   1.13100       16.4372    
   1.13200       16.4349    
   1.13300       16.4326    
   1.13400       16.4303    
   1.13500       16.4280    
   1.13600       16.4257    
   1.13700       16.4234    
   1.13800       16.4211    
   1.13900       16.4188    
   1.14000       16.4165    
   1.14100       16.4142    
   1.14200       16.4119    
   1.14300       16.4096    
   1.14400       16.4073    
   1.14500       16.4051    
   1.14600       16.4028    
   1.14700       16.4005    
   1.14800       16.3982    
   1.14900       16.3960    
   1.15000       16.3937    
   1.15100       16.3914    
   1.15200       16.3892    
   1.15300       16.3869    
   1.15400       16.3846    
   1.15500       16.3824    
   1.15600       16.3801    
   1.15700       16.3779    
   1.15800       16.3756    
   1.15900       16.3734    
   1.16000       16.3711    
   1.16100       16.3689    
   1.16200       16.3666    
   1.16300       16.3644    
   1.16400       16.3622    
   1.16500       16.3599    
   1.16600       16.3577    
   1.16700       16.3555    
   1.16800       16.3532    
   1.16900       16.3510    
   1.17000       16.3488    
   1.17100       16.3466    
   1.17200       16.3443    
   1.17300       16.3421    
   1.17400       16.3399    
   1.17500       16.3377    
   1.17600       16.3355    
   1.17700       16.3333    
   1.17800       16.3311    
   1.17900       16.3289    
   1.18000       16.3267    
   1.18100       16.3245    
   1.18200       16.3223    
   1.18300       16.3201    
   1.18400       16.3179    
   1.18500       16.3157    
   1.18600       16.3135    
   1.18700       16.3113    
   1.18800       16.3091    
   1.18900       16.3070    
   1.19000       16.3048    
   1.19100       16.3026    
   1.19200       16.3004    
   1.19300       16.2983    
   1.19400       16.2961    
   1.19500       16.2939    
   1.19600       16.2917    
   1.19700       16.2896    
   1.19800       16.2874    
   1.19900       16.2853    
   1.20000       16.2831    
   1.20100       16.2809    
   1.20200       16.2788    
   1.20300       16.2766    
   1.20400       16.2745    
   1.20500       16.2723    
   1.20600       16.2702    
   1.20700       16.2681    
   1.20800       16.2659    
   1.20900       16.2638    
   1.21000       16.2616    
   1.21100       16.2595    
   1.21200       16.2574    
   1.21300       16.2552    
   1.21400       16.2531    
   1.21500       16.2510    
   1.21600       16.2489    
   1.21700       16.2467    
   1.21800       16.2446    
   1.21900       16.2425    
   1.22000       16.2404    
   1.22100       16.2383    
   1.22200       16.2362    
   1.22300       16.2341    
   1.22400       16.2320    
   1.22500       16.2299    
   1.22600       16.2278    
   1.22700       16.2257    
   1.22800       16.2236    
   1.22900       16.2215    
   1.23000       16.2194    
   1.23100       16.2173    
   1.23200       16.2152    
   1.23300       16.2131    
   1.23400       16.2110    
   1.23500       16.2089    
   1.23600       16.2068    
   1.23700       16.2048    
   1.23800       16.2027    
   1.23900       16.2006    
   1.24000       16.1985    
   1.24100       16.1965    
   1.24200       16.1944    
   1.24300       16.1923    
   1.24400       16.1903    
   1.24500       16.1882    
   1.24600       16.1861    
   1.24700       16.1841    
   1.24800       16.1820    
   1.24900       16.1800    
   1.25000       16.1779    
   1.25100       16.1759    
   1.25200       16.1738    
   1.25300       16.1718    
   1.25400       16.1697    
   1.25500       16.1677    
   1.25600       16.1657    
   1.25700       16.1636    
   1.25800       16.1616    
   1.25900       16.1595    
   1.26000       16.1575    
   1.26100       16.1555    
   1.26200       16.1535    
   1.26300       16.1514    
   1.26400       16.1494    
   1.26500       16.1474    
   1.26600       16.1454    
   1.26700       16.1433    
   1.26800       16.1413    
   1.26900       16.1393    
   1.27000       16.1373    
   1.27100       16.1353    
   1.27200       16.1333    
   1.27300       16.1313    
   1.27400       16.1293    
   1.27500       16.1273    
   1.27600       16.1253    
   1.27700       16.1233    
   1.27800       16.1213    
   1.27900       16.1193    
   1.28000       16.1173    
   1.28100       16.1153    
   1.28200       16.1133    
   1.28300       16.1113    
   1.28400       16.1093    
   1.28500       16.1074    
   1.28600       16.1054    
   1.28700       16.1034    
   1.28800       16.1014    
   1.28900       16.0995    
   1.29000       16.0975    
   1.29100       16.0955    
   1.29200       16.0935    
   1.29300       16.0916    
   1.29400       16.0896    
   1.29500       16.0877    
   1.29600       16.0857    
   1.29700       16.0837    
   1.29800       16.0818    
   1.29900       16.0798    
   1.30000       16.0779    
   1.30100       16.0759    
   1.30200       16.0740    
   1.30300       16.0720    
   1.30400       16.0701    
   1.30500       16.0681    
   1.30600       16.0662    
   1.30700       16.0643    
   1.30800       16.0623    
   1.30900       16.0604    
   1.31000       16.0585    
   1.31100       16.0565    
   1.31200       16.0546    
   1.31300       16.0527    
   1.31400       16.0507    
   1.31500       16.0488    
   1.31600       16.0469    
   1.31700       16.0450    
   1.31800       16.0431    
   1.31900       16.0411    
   1.32000       16.0392    
   1.32100       16.0373    
   1.32200       16.0354    
   1.32300       16.0335    
   1.32400       16.0316    
   1.32500       16.0297    
   1.32600       16.0278    
   1.32700       16.0259    
   1.32800       16.0240    
   1.32900       16.0221    
   1.33000       16.0202    
   1.33100       16.0183    
   1.33200       16.0164    
   1.33300       16.0145    
   1.33400       16.0126    
   1.33500       16.0107    
   1.33600       16.0089    
   1.33700       16.0070    
   1.33800       16.0051    
   1.33900       16.0032    
   1.34000       16.0013    
   1.34100       15.9995    
   1.34200       15.9976    
   1.34300       15.9957    
   1.34400       15.9939    
   1.34500       15.9920    
   1.34600       15.9901    
   1.34700       15.9883    
   1.34800       15.9864    
   1.34900       15.9845    
   1.35000       15.9827    
   1.35100       15.9808    
   1.35200       15.9790    
   1.35300       15.9771    
   1.35400       15.9753    
   1.35500       15.9734    
   1.35600       15.9716    
   1.35700       15.9697    
   1.35800       15.9679    
   1.35900       15.9660    
   1.36000       15.9642    
   1.36100       15.9624    
   1.36200       15.9605    
   1.36300       15.9587    
   1.36400       15.9569    
   1.36500       15.9550    
   1.36600       15.9532    
   1.36700       15.9514    
   1.36800       15.9495    
   1.36900       15.9477    
   1.37000       15.9459    
   1.37100       15.9441    
   1.37200       15.9423    
   1.37300       15.9404    
   1.37400       15.9386    
   1.37500       15.9368    
   1.37600       15.9350    
   1.37700       15.9332    
   1.37800       15.9314    
   1.37900       15.9296    
   1.38000       15.9278    
   1.38100       15.9260    
   1.38200       15.9242    
   1.38300       15.9224    
   1.38400       15.9206    
   1.38500       15.9188    
   1.38600       15.9170    
   1.38700       15.9152    
   1.38800       15.9134    
   1.38900       15.9116    
   1.39000       15.9098    
   1.39100       15.9081    
   1.39200       15.9063    
   1.39300       15.9045    
   1.39400       15.9027    
   1.39500       15.9009    
   1.39600       15.8992    
   1.39700       15.8974    
   1.39800       15.8956    
   1.39900       15.8939    
   1.40000       15.8921    
   1.40100       15.8903    
   1.40200       15.8886    
   1.40300       15.8868    
   1.40400       15.8850    
   1.40500       15.8833    
   1.40600       15.8815    
   1.40700       15.8798    
   1.40800       15.8780    
   1.40900       15.8763    
   1.41000       15.8745    
   1.41100       15.8728    
   1.41200       15.8710    
   1.41300       15.8693    
   1.41400       15.8675    
   1.41500       15.8658    
   1.41600       15.8640    
   1.41700       15.8623    
   1.41800       15.8606    
   1.41900       15.8588    
   1.42000       15.8571    
   1.42100       15.8554    
   1.42200       15.8536    
   1.42300       15.8519    
   1.42400       15.8502    
   1.42500       15.8484    
   1.42600       15.8467    
   1.42700       15.8450    
   1.42800       15.8433    
   1.42900       15.8416    
   1.43000       15.8398    
   1.43100       15.8381    
   1.43200       15.8364    
   1.43300       15.8347    
   1.43400       15.8330    
   1.43500       15.8313    
   1.43600       15.8296    
   1.43700       15.8279    
   1.43800       15.8262    
   1.43900       15.8245    
   1.44000       15.8228    
   1.44100       15.8211    
   1.44200       15.8194    
   1.44300       15.8177    
   1.44400       15.8160    
   1.44500       15.8143    
   1.44600       15.8126    
   1.44700       15.8109    
   1.44800       15.8092    
   1.44900       15.8075    
   1.45000       15.8059    
   1.45100       15.8042    
   1.45200       15.8025    
   1.45300       15.8008    
   1.45400       15.7991    
   1.45500       15.7975    
   1.45600       15.7958    
   1.45700       15.7941    
   1.45800       15.7925    
   1.45900       15.7908    
   1.46000       15.7891    
   1.46100       15.7875    
   1.46200       15.7858    
   1.46300       15.7841    
   1.46400       15.7825    
   1.46500       15.7808    
   1.46600       15.7792    
   1.46700       15.7775    
   1.46800       15.7758    
   1.46900       15.7742    
   1.47000       15.7725    
   1.47100       15.7709    
   1.47200       15.7692    
   1.47300       15.7676    
   1.47400       15.7660    
   1.47500       15.7643    
   1.47600       15.7627    
   1.47700       15.7610    
   1.47800       15.7594    
   1.47900       15.7578    
   1.48000       15.7561    
   1.48100       15.7545    
   1.48200       15.7529    
   1.48300       15.7512    
   1.48400       15.7496    
   1.48500       15.7480    
   1.48600       15.7464    
   1.48700       15.7447    
   1.48800       15.7431    
   1.48900       15.7415    
   1.49000       15.7399    
   1.49100       15.7383    
   1.49200       15.7366    
   1.49300       15.7350    
   1.49400       15.7334    
   1.49500       15.7318    
   1.49600       15.7302    
   1.49700       15.7286    
   1.49800       15.7270    
   1.49900       15.7254    
   1.50000       15.7238    
   1.50100       15.7222    
   1.50200       15.7206    
   1.50300       15.7190    
   1.50400       15.7174    
   1.50500       15.7158    
   1.50600       15.7142    
   1.50700       15.7126    
   1.50800       15.7110    
   1.50900       15.7094    
   1.51000       15.7078    
   1.51100       15.7063    
   1.51200       15.7047    
   1.51300       15.7031    
   1.51400       15.7015    
   1.51500       15.6999    
   1.51600       15.6984    
   1.51700       15.6968    
   1.51800       15.6952    
   1.51900       15.6936    
   1.52000       15.6921    
   1.52100       15.6905    
   1.52200       15.6889    
   1.52300       15.6874    
   1.52400       15.6858    
   1.52500       15.6842    
   1.52600       15.6827    
   1.52700       15.6811    
   1.52800       15.6795    
   1.52900       15.6780    
   1.53000       15.6764    
   1.53100       15.6749    
   1.53200       15.6733    
   1.53300       15.6718    
   1.53400       15.6702    
   1.53500       15.6687    
   1.53600       15.6671    
   1.53700       15.6656    
   1.53800       15.6640    
   1.53900       15.6625    
   1.54000       15.6610    
   1.54100       15.6594    
   1.54200       15.6579    
   1.54300       15.6563    
   1.54400       15.6548    
   1.54500       15.6533    
   1.54600       15.6517    
   1.54700       15.6502    
   1.54800       15.6487    
   1.54900       15.6472    
   1.55000       15.6456    
   1.55100       15.6441    
   1.55200       15.6426    
   1.55300       15.6411    
   1.55400       15.6395    
   1.55500       15.6380    
   1.55600       15.6365    
   1.55700       15.6350    
   1.55800       15.6335    
   1.55900       15.6320    
   1.56000       15.6304    
   1.56100       15.6289    
   1.56200       15.6274    
   1.56300       15.6259    
   1.56400       15.6244    
   1.56500       15.6229    
   1.56600       15.6214    
   1.56700       15.6199    
   1.56800       15.6184    
   1.56900       15.6169    
   1.57000       15.6154    
   1.57100       15.6139    
   1.57200       15.6124    
   1.57300       15.6109    
   1.57400       15.6094    
   1.57500       15.6080    
   1.57600       15.6065    
   1.57700       15.6050    
   1.57800       15.6035    
   1.57900       15.6020    
   1.58000       15.6005    
   1.58100       15.5991    
   1.58200       15.5976    
   1.58300       15.5961    
   1.58400       15.5946    
   1.58500       15.5932    
   1.58600       15.5917    
   1.58700       15.5902    
   1.58800       15.5887    
   1.58900       15.5873    
   1.59000       15.5858    
   1.59100       15.5843    
   1.59200       15.5829    
   1.59300       15.5814    
   1.59400       15.5799    
   1.59500       15.5785    
   1.59600       15.5770    
   1.59700       15.5756    
   1.59800       15.5741    
   1.59900       15.5727    
   1.60000       15.5712    
   1.60100       15.5698    
   1.60200       15.5683    
   1.60300       15.5669    
   1.60400       15.5654    
   1.60500       15.5640    
   1.60600       15.5625    
   1.60700       15.5611    
   1.60800       15.5596    
   1.60900       15.5582    
   1.61000       15.5568    
   1.61100       15.5553    
   1.61200       15.5539    
   1.61300       15.5524    
   1.61400       15.5510    
   1.61500       15.5496    
   1.61600       15.5481    
   1.61700       15.5467    
   1.61800       15.5453    
   1.61900       15.5439    
   1.62000       15.5424    
   1.62100       15.5410    
   1.62200       15.5396    
   1.62300       15.5382    
   1.62400       15.5368    
   1.62500       15.5353    
   1.62600       15.5339    
   1.62700       15.5325    
   1.62800       15.5311    
   1.62900       15.5297    
   1.63000       15.5283    
   1.63100       15.5269    
   1.63200       15.5255    
   1.63300       15.5240    
   1.63400       15.5226    
   1.63500       15.5212    
   1.63600       15.5198    
   1.63700       15.5184    
   1.63800       15.5170    
   1.63900       15.5156    
   1.64000       15.5142    
   1.64100       15.5128    
   1.64200       15.5114    
   1.64300       15.5100    
   1.64400       15.5087    
   1.64500       15.5073    
   1.64600       15.5059    
   1.64700       15.5045    
   1.64800       15.5031    
   1.64900       15.5017    
   1.65000       15.5003    
   1.65100       15.4990    
   1.65200       15.4976    
   1.65300       15.4962    
   1.65400       15.4948    
   1.65500       15.4934    
   1.65600       15.4921    
   1.65700       15.4907    
   1.65800       15.4893    
   1.65900       15.4879    
   1.66000       15.4866    
   1.66100       15.4852    
   1.66200       15.4838    
   1.66300       15.4825    
   1.66400       15.4811    
   1.66500       15.4797    
   1.66600       15.4784    
   1.66700       15.4770    
   1.66800       15.4757    
   1.66900       15.4743    
   1.67000       15.4729    
   1.67100       15.4716    
   1.67200       15.4702    
   1.67300       15.4689    
   1.67400       15.4675    
   1.67500       15.4662    
   1.67600       15.4648    
   1.67700       15.4635    
   1.67800       15.4621    
   1.67900       15.4608    
   1.68000       15.4594    
   1.68100       15.4581    
   1.68200       15.4568    
   1.68300       15.4554    
   1.68400       15.4541    
   1.68500       15.4527    
   1.68600       15.4514    
   1.68700       15.4501    
   1.68800       15.4487    
   1.68900       15.4474    
   1.69000       15.4461    
   1.69100       15.4447    
   1.69200       15.4434    
   1.69300       15.4421    
   1.69400       15.4408    
   1.69500       15.4394    
   1.69600       15.4381    
   1.69700       15.4368    
   1.69800       15.4355    
   1.69900       15.4342    
   1.70000       15.4328    
   1.70100       15.4315    
   1.70200       15.4302    
   1.70300       15.4289    
   1.70400       15.4276    
   1.70500       15.4263    
   1.70600       15.4250    
   1.70700       15.4236    
   1.70800       15.4223    
   1.70900       15.4210    
   1.71000       15.4197    
   1.71100       15.4184    
   1.71200       15.4171    
   1.71300       15.4158    
   1.71400       15.4145    
   1.71500       15.4132    
   1.71600       15.4119    
   1.71700       15.4106    
   1.71800       15.4093    
   1.71900       15.4080    
   1.72000       15.4067    
   1.72100       15.4054    
   1.72200       15.4042    
   1.72300       15.4029    
   1.72400       15.4016    
   1.72500       15.4003    
   1.72600       15.3990    
   1.72700       15.3977    
   1.72800       15.3964    
   1.72900       15.3952    
   1.73000       15.3939    
   1.73100       15.3926    
   1.73200       15.3913    
   1.73300       15.3901    
   1.73400       15.3888    
   1.73500       15.3875    
   1.73600       15.3862    
   1.73700       15.3850    
   1.73800       15.3837    
   1.73900       15.3824    
   1.74000       15.3812    
   1.74100       15.3799    
   1.74200       15.3786    
   1.74300       15.3774    
   1.74400       15.3761    
   1.74500       15.3748    
   1.74600       15.3736    
   1.74700       15.3723    
   1.74800       15.3711    
   1.74900       15.3698    
   1.75000       15.3685    
   1.75100       15.3673    
   1.75200       15.3660    
   1.75300       15.3648    
   1.75400       15.3635    
   1.75500       15.3623    
   1.75600       15.3610    
   1.75700       15.3598    
   1.75800       15.3585    
   1.75900       15.3573    
   1.76000       15.3561    
   1.76100       15.3548    
   1.76200       15.3536    
   1.76300       15.3523    
   1.76400       15.3511    
   1.76500       15.3499    
   1.76600       15.3486    
   1.76700       15.3474    
   1.76800       15.3461    
   1.76900       15.3449    
   1.77000       15.3437    
   1.77100       15.3425    
   1.77200       15.3412    
   1.77300       15.3400    
   1.77400       15.3388    
   1.77500       15.3375    
   1.77600       15.3363    
   1.77700       15.3351    
   1.77800       15.3339    
   1.77900       15.3327    
   1.78000       15.3314    
   1.78100       15.3302    
   1.78200       15.3290    
   1.78300       15.3278    
   1.78400       15.3266    
   1.78500       15.3254    
   1.78600       15.3241    
   1.78700       15.3229    
   1.78800       15.3217    
   1.78900       15.3205    
   1.79000       15.3193    
   1.79100       15.3181    
   1.79200       15.3169    
   1.79300       15.3157    
   1.79400       15.3145    
   1.79500       15.3133    
   1.79600       15.3121    
   1.79700       15.3109    
   1.79800       15.3097    
   1.79900       15.3085    
   1.80000       15.3073    
   1.80100       15.3061    
   1.80200       15.3049    
   1.80300       15.3037    
   1.80400       15.3025    
   1.80500       15.3013    
   1.80600       15.3001    
   1.80700       15.2990    
   1.80800       15.2978    
   1.80900       15.2966    
   1.81000       15.2954    
   1.81100       15.2942    
   1.81200       15.2930    
   1.81300       15.2919    
   1.81400       15.2907    
   1.81500       15.2895    
   1.81600       15.2883    
   1.81700       15.2871    
   1.81800       15.2860    
   1.81900       15.2848    
   1.82000       15.2836    
   1.82100       15.2825    
   1.82200       15.2813    
   1.82300       15.2801    
   1.82400       15.2789    
   1.82500       15.2778    
   1.82600       15.2766    
   1.82700       15.2754    
   1.82800       15.2743    
   1.82900       15.2731    
   1.83000       15.2720    
   1.83100       15.2708    
   1.83200       15.2696    
   1.83300       15.2685    
   1.83400       15.2673    
   1.83500       15.2662    
   1.83600       15.2650    
   1.83700       15.2639    
   1.83800       15.2627    
   1.83900       15.2616    
   1.84000       15.2604    
   1.84100       15.2593    
   1.84200       15.2581    
   1.84300       15.2570    
   1.84400       15.2558    
   1.84500       15.2547    
   1.84600       15.2535    
   1.84700       15.2524    
   1.84800       15.2512    
   1.84900       15.2501    
   1.85000       15.2490    
   1.85100       15.2478    
   1.85200       15.2467    
   1.85300       15.2456    
   1.85400       15.2444    
   1.85500       15.2433    
   1.85600       15.2422    
   1.85700       15.2410    
   1.85800       15.2399    
   1.85900       15.2388    
   1.86000       15.2376    
   1.86100       15.2365    
   1.86200       15.2354    
   1.86300       15.2343    
   1.86400       15.2331    
   1.86500       15.2320    
   1.86600       15.2309    
   1.86700       15.2298    
   1.86800       15.2286    
   1.86900       15.2275    
   1.87000       15.2264    
   1.87100       15.2253    
   1.87200       15.2242    
   1.87300       15.2231    
   1.87400       15.2220    
   1.87500       15.2208    
   1.87600       15.2197    
   1.87700       15.2186    
   1.87800       15.2175    
   1.87900       15.2164    
   1.88000       15.2153    
   1.88100       15.2142    
   1.88200       15.2131    
   1.88300       15.2120    
   1.88400       15.2109    
   1.88500       15.2098    
   1.88600       15.2087    
   1.88700       15.2076    
   1.88800       15.2065    
   1.88900       15.2054    
   1.89000       15.2043    
   1.89100       15.2032    
   1.89200       15.2021    
   1.89300       15.2010    
   1.89400       15.1999    
   1.89500       15.1988    
   1.89600       15.1977    
   1.89700       15.1967    
   1.89800       15.1956    
   1.89900       15.1945    
   1.90000       15.1934    
   1.90100       15.1923    
   1.90200       15.1912    
   1.90300       15.1901    
   1.90400       15.1891    
   1.90500       15.1880    
   1.90600       15.1869    
   1.90700       15.1858    
   1.90800       15.1848    
   1.90900       15.1837    
   1.91000       15.1826    
   1.91100       15.1815    
   1.91200       15.1805    
   1.91300       15.1794    
   1.91400       15.1783    
   1.91500       15.1772    
   1.91600       15.1762    
   1.91700       15.1751    
   1.91800       15.1740    
   1.91900       15.1730    
   1.92000       15.1719    
   1.92100       15.1708    
   1.92200       15.1698    
   1.92300       15.1687    
   1.92400       15.1677    
   1.92500       15.1666    
   1.92600       15.1655    
   1.92700       15.1645    
   1.92800       15.1634    
   1.92900       15.1624    
   1.93000       15.1613    
   1.93100       15.1603    
   1.93200       15.1592    
   1.93300       15.1582    
   1.93400       15.1571    
   1.93500       15.1561    
   1.93600       15.1550    
   1.93700       15.1540    
   1.93800       15.1529    
   1.93900       15.1519    
   1.94000       15.1508    
   1.94100       15.1498    
   1.94200       15.1488    
   1.94300       15.1477    
   1.94400       15.1467    
   1.94500       15.1456    
   1.94600       15.1446    
   1.94700       15.1436    
   1.94800       15.1425    
   1.94900       15.1415    
   1.95000       15.1405    
   1.95100       15.1394    
   1.95200       15.1384    
   1.95300       15.1374    
   1.95400       15.1363    
   1.95500       15.1353    
   1.95600       15.1343    
   1.95700       15.1333    
   1.95800       15.1322    
   1.95900       15.1312    
   1.96000       15.1302    
   1.96100       15.1292    
   1.96200       15.1281    
   1.96300       15.1271    
   1.96400       15.1261    
   1.96500       15.1251    
   1.96600       15.1241    
   1.96700       15.1230    
   1.96800       15.1220    
   1.96900       15.1210    
   1.97000       15.1200    
   1.97100       15.1190    
   1.97200       15.1180    
   1.97300       15.1170    
   1.97400       15.1160    
   1.97500       15.1149    
   1.97600       15.1139    
   1.97700       15.1129    
   1.97800       15.1119    
   1.97900       15.1109    
   1.98000       15.1099    
   1.98100       15.1089    
   1.98200       15.1079    
   1.98300       15.1069    
   1.98400       15.1059    
   1.98500       15.1049    
   1.98600       15.1039    
   1.98700       15.1029    
   1.98800       15.1019    
   1.98900       15.1009    
   1.99000       15.0999    
   1.99100       15.0989    
   1.99200       15.0979    
   1.99300       15.0970    
   1.99400       15.0960    
   1.99500       15.0950    
   1.99600       15.0940    
   1.99700       15.0930    
   1.99800       15.0920    
   1.99900       15.0910    
   2.00000       15.0900    
   2.00100       15.0891    
   2.00200       15.0881    
   2.00300       15.0871    
   2.00400       15.0861    
   2.00500       15.0851    
   2.00600       15.0842    
   2.00700       15.0832    
   2.00800       15.0822    
   2.00900       15.0812    
   2.01000       15.0802    
   2.01100       15.0793    
   2.01200       15.0783    
   2.01300       15.0773    
   2.01400       15.0764    
   2.01500       15.0754    
   2.01600       15.0744    
   2.01700       15.0734    
   2.01800       15.0725    
   2.01900       15.0715    
   2.02000       15.0706    
   2.02100       15.0696    
   2.02200       15.0686    
   2.02300       15.0677    
   2.02400       15.0667    
   2.02500       15.0657    
   2.02600       15.0648    
   2.02700       15.0638    
   2.02800       15.0629    
   2.02900       15.0619    
   2.03000       15.0609    
   2.03100       15.0600    
   2.03200       15.0590    
   2.03300       15.0581    
   2.03400       15.0571    
   2.03500       15.0562    
   2.03600       15.0552    
   2.03700       15.0543    
   2.03800       15.0533    
   2.03900       15.0524    
   2.04000       15.0514    
   2.04100       15.0505    
   2.04200       15.0495    
   2.04300       15.0486    
   2.04400       15.0477    
   2.04500       15.0467    
   2.04600       15.0458    
   2.04700       15.0448    
   2.04800       15.0439    
   2.04900       15.0430    
   2.05000       15.0420    
   2.05100       15.0411    
   2.05200       15.0401    
   2.05300       15.0392    
   2.05400       15.0383    
   2.05500       15.0373    
   2.05600       15.0364    
   2.05700       15.0355    
   2.05800       15.0345    
   2.05900       15.0336    
   2.06000       15.0327    
   2.06100       15.0318    
   2.06200       15.0308    
   2.06300       15.0299    
   2.06400       15.0290    
   2.06500       15.0281    
   2.06600       15.0271    
   2.06700       15.0262    
   2.06800       15.0253    
   2.06900       15.0244    
   2.07000       15.0235    
   2.07100       15.0225    
   2.07200       15.0216    
   2.07300       15.0207    
   2.07400       15.0198    
   2.07500       15.0189    
   2.07600       15.0180    
   2.07700       15.0170    
   2.07800       15.0161    
   2.07900       15.0152    
   2.08000       15.0143    
   2.08100       15.0134    
   2.08200       15.0125    
   2.08300       15.0116    
   2.08400       15.0107    
   2.08500       15.0098    
   2.08600       15.0089    
   2.08700       15.0080    
   2.08800       15.0071    
   2.08900       15.0061    
   2.09000       15.0052    
   2.09100       15.0043    
   2.09200       15.0034    
   2.09300       15.0025    
   2.09400       15.0016    
   2.09500       15.0007    
   2.09600       14.9999    
   2.09700       14.9990    
   2.09800       14.9981    
   2.09900       14.9972    
   2.10000       14.9963    
   2.10100       14.9954    
   2.10200       14.9945    
   2.10300       14.9936    
   2.10400       14.9927    
   2.10500       14.9918    
   2.10600       14.9909    
   2.10700       14.9900    
   2.10800       14.9892    
   2.10900       14.9883    
   2.11000       14.9874    
   2.11100       14.9865    
   2.11200       14.9856    
   2.11300       14.9847    
   2.11400       14.9839    
   2.11500       14.9830    
   2.11600       14.9821    
   2.11700       14.9812    
   2.11800       14.9803    
   2.11900       14.9795    
   2.12000       14.9786    
   2.12100       14.9777    
   2.12200       14.9768    
   2.12300       14.9760    
   2.12400       14.9751    
   2.12500       14.9742    
   2.12600       14.9734    
   2.12700       14.9725    
   2.12800       14.9716    
   2.12900       14.9708    
   2.13000       14.9699    
   2.13100       14.9690    
   2.13200       14.9682    
   2.13300       14.9673    
   2.13400       14.9664    
   2.13500       14.9656    
   2.13600       14.9647    
   2.13700       14.9638    
   2.13800       14.9630    
   2.13900       14.9621    
   2.14000       14.9613    
   2.14100       14.9604    
   2.14200       14.9595    
   2.14300       14.9587    
   2.14400       14.9578    
   2.14500       14.9570    
   2.14600       14.9561    
   2.14700       14.9553    
   2.14800       14.9544    
   2.14900       14.9536    
   2.15000       14.9527    
   2.15100       14.9519    
   2.15200       14.9510    
   2.15300       14.9502    
   2.15400       14.9493    
   2.15500       14.9485    
   2.15600       14.9476    
   2.15700       14.9468    
   2.15800       14.9459    
   2.15900       14.9451    
   2.16000       14.9443    
   2.16100       14.9434    
   2.16200       14.9426    
   2.16300       14.9417    
   2.16400       14.9409    
   2.16500       14.9401    
   2.16600       14.9392    
   2.16700       14.9384    
   2.16800       14.9375    
   2.16900       14.9367    
   2.17000       14.9359    
   2.17100       14.9350    
   2.17200       14.9342    
   2.17300       14.9334    
   2.17400       14.9325    
   2.17500       14.9317    
   2.17600       14.9309    
   2.17700       14.9301    
   2.17800       14.9292    
   2.17900       14.9284    
   2.18000       14.9276    
   2.18100       14.9268    
   2.18200       14.9259    
   2.18300       14.9251    
   2.18400       14.9243    
   2.18500       14.9235    
   2.18600       14.9226    
   2.18700       14.9218    
   2.18800       14.9210    
   2.18900       14.9202    
   2.19000       14.9194    
   2.19100       14.9185    
   2.19200       14.9177    
   2.19300       14.9169    
   2.19400       14.9161    
   2.19500       14.9153    
   2.19600       14.9145    
   2.19700       14.9137    
   2.19800       14.9128    
   2.19900       14.9120    
   2.20000       14.9112    
   2.20100       14.9104    
   2.20200       14.9096    
   2.20300       14.9088    
   2.20400       14.9080    
   2.20500       14.9072    
   2.20600       14.9064    
   2.20700       14.9056    
   2.20800       14.9048    
   2.20900       14.9040    
   2.21000       14.9032    
   2.21100       14.9024    
   2.21200       14.9016    
   2.21300       14.9008    
   2.21400       14.9000    
   2.21500       14.8992    
   2.21600       14.8984    
   2.21700       14.8976    
   2.21800       14.8968    
   2.21900       14.8960    
   2.22000       14.8952    
   2.22100       14.8944    
   2.22200       14.8936    
   2.22300       14.8928    
   2.22400       14.8920    
   2.22500       14.8912    
   2.22600       14.8904    
   2.22700       14.8897    
   2.22800       14.8889    
   2.22900       14.8881    
   2.23000       14.8873    
   2.23100       14.8865    
   2.23200       14.8857    
   2.23300       14.8849    
   2.23400       14.8842    
   2.23500       14.8834    
   2.23600       14.8826    
   2.23700       14.8818    
   2.23800       14.8810    
   2.23900       14.8803    
   2.24000       14.8795    
   2.24100       14.8787    
   2.24200       14.8779    
   2.24300       14.8771    
   2.24400       14.8764    
   2.24500       14.8756    
   2.24600       14.8748    
   2.24700       14.8740    
   2.24800       14.8733    
   2.24900       14.8725    
   2.25000       14.8717    
   2.25100       14.8710    
   2.25200       14.8702    
   2.25300       14.8694    
   2.25400       14.8687    
   2.25500       14.8679    
   2.25600       14.8671    
   2.25700       14.8664    
   2.25800       14.8656    
   2.25900       14.8648    
   2.26000       14.8641    
   2.26100       14.8633    
   2.26200       14.8625    
   2.26300       14.8618    
   2.26400       14.8610    
   2.26500       14.8603    
   2.26600       14.8595    
   2.26700       14.8587    
   2.26800       14.8580    
   2.26900       14.8572    
   2.27000       14.8565    
   2.27100       14.8557    
   2.27200       14.8550    
   2.27300       14.8542    
   2.27400       14.8534    
   2.27500       14.8527    
   2.27600       14.8519    
   2.27700       14.8512    
   2.27800       14.8504    
   2.27900       14.8497    
   2.28000       14.8489    
   2.28100       14.8482    
   2.28200       14.8474    
   2.28300       14.8467    
   2.28400       14.8460    
   2.28500       14.8452    
   2.28600       14.8445    
   2.28700       14.8437    
   2.28800       14.8430    
   2.28900       14.8422    
   2.29000       14.8415    
   2.29100       14.8408    
   2.29200       14.8400    
   2.29300       14.8393    
   2.29400       14.8385    
   2.29500       14.8378    
   2.29600       14.8371    
   2.29700       14.8363    
   2.29800       14.8356    
   2.29900       14.8349    
   2.30000       14.8341    
   2.30100       14.8334    
   2.30200       14.8327    
   2.30300       14.8319    
   2.30400       14.8312    
   2.30500       14.8305    
   2.30600       14.8297    
   2.30700       14.8290    
   2.30800       14.8283    
   2.30900       14.8275    
   2.31000       14.8268    
   2.31100       14.8261    
   2.31200       14.8254    
   2.31300       14.8246    
   2.31400       14.8239    
   2.31500       14.8232    
   2.31600       14.8225    
   2.31700       14.8218    
   2.31800       14.8210    
   2.31900       14.8203    
   2.32000       14.8196    
   2.32100       14.8189    
   2.32200       14.8182    
   2.32300       14.8174    
   2.32400       14.8167    
   2.32500       14.8160    
   2.32600       14.8153    
   2.32700       14.8146    
   2.32800       14.8139    
   2.32900       14.8131    
   2.33000       14.8124    
   2.33100       14.8117    
   2.33200       14.8110    
   2.33300       14.8103    
   2.33400       14.8096    
   2.33500       14.8089    
   2.33600       14.8082    
   2.33700       14.8075    
   2.33800       14.8068    
   2.33900       14.8060    
   2.34000       14.8053    
   2.34100       14.8046    
   2.34200       14.8039    
   2.34300       14.8032    
   2.34400       14.8025    
   2.34500       14.8018    
   2.34600       14.8011    
   2.34700       14.8004    
   2.34800       14.7997    
   2.34900       14.7990    
   2.35000       14.7983    
   2.35100       14.7976    
   2.35200       14.7969    
   2.35300       14.7962    
   2.35400       14.7955    
   2.35500       14.7948    
   2.35600       14.7941    
   2.35700       14.7934    
   2.35800       14.7928    
   2.35900       14.7921    
   2.36000       14.7914    
   2.36100       14.7907    
   2.36200       14.7900    
   2.36300       14.7893    
   2.36400       14.7886    
   2.36500       14.7879    
   2.36600       14.7872    
   2.36700       14.7865    
   2.36800       14.7859    
   2.36900       14.7852    
   2.37000       14.7845    
   2.37100       14.7838    
   2.37200       14.7831    
   2.37300       14.7824    
   2.37400       14.7818    
   2.37500       14.7811    
   2.37600       14.7804    
   2.37700       14.7797    
   2.37800       14.7790    
   2.37900       14.7784    
   2.38000       14.7777    
   2.38100       14.7770    
   2.38200       14.7763    
   2.38300       14.7756    
   2.38400       14.7750    
   2.38500       14.7743    
   2.38600       14.7736    
   2.38700       14.7729    
   2.38800       14.7723    
   2.38900       14.7716    
   2.39000       14.7709    
   2.39100       14.7703    
   2.39200       14.7696    
   2.39300       14.7689    
   2.39400       14.7682    
   2.39500       14.7676    
   2.39600       14.7669    
   2.39700       14.7662    
   2.39800       14.7656    
   2.39900       14.7649    
   2.40000       14.7642    
   2.40100       14.7636    
   2.40200       14.7629    
   2.40300       14.7623    
   2.40400       14.7616    
   2.40500       14.7609    
   2.40600       14.7603    
   2.40700       14.7596    
   2.40800       14.7589    
   2.40900       14.7583    
   2.41000       14.7576    
   2.41100       14.7570    
   2.41200       14.7563    
   2.41300       14.7557    
   2.41400       14.7550    
   2.41500       14.7543    
   2.41600       14.7537    
   2.41700       14.7530    
   2.41800       14.7524    
   2.41900       14.7517    
   2.42000       14.7511    
   2.42100       14.7504    
   2.42200       14.7498    
   2.42300       14.7491    
   2.42400       14.7485    
   2.42500       14.7478    
   2.42600       14.7472    
   2.42700       14.7465    
   2.42800       14.7459    
   2.42900       14.7452    
   2.43000       14.7446    
   2.43100       14.7439    
   2.43200       14.7433    
   2.43300       14.7427    
   2.43400       14.7420    
   2.43500       14.7414    
   2.43600       14.7407    
   2.43700       14.7401    
   2.43800       14.7394    
   2.43900       14.7388    
   2.44000       14.7382    
   2.44100       14.7375    
   2.44200       14.7369    
   2.44300       14.7363    
   2.44400       14.7356    
   2.44500       14.7350    
   2.44600       14.7343    
   2.44700       14.7337    
   2.44800       14.7331    
   2.44900       14.7324    
   2.45000       14.7318    
   2.45100       14.7312    
   2.45200       14.7305    
   2.45300       14.7299    
   2.45400       14.7293    
   2.45500       14.7287    
   2.45600       14.7280    
   2.45700       14.7274    
   2.45800       14.7268    
   2.45900       14.7261    
   2.46000       14.7255    
   2.46100       14.7249    
   2.46200       14.7243    
   2.46300       14.7236    
   2.46400       14.7230    
   2.46500       14.7224    
   2.46600       14.7218    
   2.46700       14.7211    
   2.46800       14.7205    
   2.46900       14.7199    
   2.47000       14.7193    
   2.47100       14.7187    
   2.47200       14.7180    
   2.47300       14.7174    
   2.47400       14.7168    
   2.47500       14.7162    
   2.47600       14.7156    
   2.47700       14.7150    
   2.47800       14.7143    
   2.47900       14.7137    
   2.48000       14.7131    
   2.48100       14.7125    
   2.48200       14.7119    
   2.48300       14.7113    
   2.48400       14.7107    
   2.48500       14.7100    
   2.48600       14.7094    
   2.48700       14.7088    
   2.48800       14.7082    
   2.48900       14.7076    
   2.49000       14.7070    
   2.49100       14.7064    
   2.49200       14.7058    
   2.49300       14.7052    
   2.49400       14.7046    
   2.49500       14.7040    
   2.49600       14.7034    
   2.49700       14.7028    
   2.49800       14.7022    
   2.49900       14.7016    
   2.50000       14.7010    
   2.50100       14.7003    
   2.50200       14.6997    
   2.50300       14.6991    
   2.50400       14.6985    
   2.50500       14.6979    
   2.50600       14.6974    
   2.50700       14.6968    
   2.50800       14.6962    
   2.50900       14.6956    
   2.51000       14.6950    
   2.51100       14.6944    
   2.51200       14.6938    
   2.51300       14.6932    
   2.51400       14.6926    
   2.51500       14.6920    
   2.51600       14.6914    
   2.51700       14.6908    
   2.51800       14.6902    
   2.51900       14.6896    
   2.52000       14.6890    
   2.52100       14.6884    
   2.52200       14.6879    
   2.52300       14.6873    
   2.52400       14.6867    
   2.52500       14.6861    
   2.52600       14.6855    
   2.52700       14.6849    
   2.52800       14.6843    
   2.52900       14.6837    
   2.53000       14.6832    
   2.53100       14.6826    
   2.53200       14.6820    
   2.53300       14.6814    
   2.53400       14.6808    
   2.53500       14.6802    
   2.53600       14.6797    
   2.53700       14.6791    
   2.53800       14.6785    
   2.53900       14.6779    
   2.54000       14.6773    
   2.54100       14.6768    
   2.54200       14.6762    
   2.54300       14.6756    
   2.54400       14.6750    
   2.54500       14.6745    
   2.54600       14.6739    
   2.54700       14.6733    
   2.54800       14.6727    
   2.54900       14.6722    
   2.55000       14.6716    
   2.55100       14.6710    
   2.55200       14.6704    
   2.55300       14.6699    
   2.55400       14.6693    
   2.55500       14.6687    
   2.55600       14.6682    
   2.55700       14.6676    
   2.55800       14.6670    
   2.55900       14.6665    
   2.56000       14.6659    
   2.56100       14.6653    
   2.56200       14.6648    
   2.56300       14.6642    
   2.56400       14.6636    
   2.56500       14.6631    
   2.56600       14.6625    
   2.56700       14.6619    
   2.56800       14.6614    
   2.56900       14.6608    
   2.57000       14.6603    
   2.57100       14.6597    
   2.57200       14.6591    
   2.57300       14.6586    
   2.57400       14.6580    
   2.57500       14.6575    
   2.57600       14.6569    
   2.57700       14.6563    
   2.57800       14.6558    
   2.57900       14.6552    
   2.58000       14.6547    
   2.58100       14.6541    
   2.58200       14.6536    
   2.58300       14.6530    
   2.58400       14.6524    
   2.58500       14.6519    
   2.58600       14.6513    
   2.58700       14.6508    
   2.58800       14.6502    
   2.58900       14.6497    
   2.59000       14.6491    
   2.59100       14.6486    
   2.59200       14.6480    
   2.59300       14.6475    
   2.59400       14.6469    
   2.59500       14.6464    
   2.59600       14.6458    
   2.59700       14.6453    
   2.59800       14.6448    
   2.59900       14.6442    
   2.60000       14.6437    
   2.60100       14.6431    
   2.60200       14.6426    
   2.60300       14.6420    
   2.60400       14.6415    
   2.60500       14.6409    
   2.60600       14.6404    
   2.60700       14.6399    
   2.60800       14.6393    
   2.60900       14.6388    
   2.61000       14.6382    
   2.61100       14.6377    
   2.61200       14.6372    
   2.61300       14.6366    
   2.61400       14.6361    
   2.61500       14.6356    
   2.61600       14.6350    
   2.61700       14.6345    
   2.61800       14.6339    
   2.61900       14.6334    
   2.62000       14.6329    
   2.62100       14.6323    
   2.62200       14.6318    
   2.62300       14.6313    
   2.62400       14.6307    
   2.62500       14.6302    
   2.62600       14.6297    
   2.62700       14.6292    
   2.62800       14.6286    
   2.62900       14.6281    
   2.63000       14.6276    
   2.63100       14.6270    
   2.63200       14.6265    
   2.63300       14.6260    
   2.63400       14.6255    
   2.63500       14.6249    
   2.63600       14.6244    
   2.63700       14.6239    
   2.63800       14.6234    
   2.63900       14.6228    
   2.64000       14.6223    
   2.64100       14.6218    
   2.64200       14.6213    
   2.64300       14.6207    
   2.64400       14.6202    
   2.64500       14.6197    
   2.64600       14.6192    
   2.64700       14.6187    
   2.64800       14.6181    
   2.64900       14.6176    
   2.65000       14.6171    
   2.65100       14.6166    
   2.65200       14.6161    
   2.65300       14.6155    
   2.65400       14.6150    
   2.65500       14.6145    
   2.65600       14.6140    
   2.65700       14.6135    
   2.65800       14.6130    
   2.65900       14.6125    
   2.66000       14.6119    
   2.66100       14.6114    
   2.66200       14.6109    
   2.66300       14.6104    
   2.66400       14.6099    
   2.66500       14.6094    
   2.66600       14.6089    
   2.66700       14.6084    
   2.66800       14.6079    
   2.66900       14.6073    
   2.67000       14.6068    
   2.67100       14.6063    
   2.67200       14.6058    
   2.67300       14.6053    
   2.67400       14.6048    
   2.67500       14.6043    
   2.67600       14.6038    
   2.67700       14.6033    
   2.67800       14.6028    
   2.67900       14.6023    
   2.68000       14.6018    
   2.68100       14.6013    
   2.68200       14.6008    
   2.68300       14.6003    
   2.68400       14.5998    
   2.68500       14.5993    
   2.68600       14.5988    
   2.68700       14.5983    
   2.68800       14.5978    
   2.68900       14.5973    
   2.69000       14.5968    
   2.69100       14.5963    
   2.69200       14.5958    
   2.69300       14.5953    
   2.69400       14.5948    
   2.69500       14.5943    
   2.69600       14.5938    
   2.69700       14.5933    
   2.69800       14.5928    
   2.69900       14.5923    
   2.70000       14.5918    
   2.70100       14.5913    
   2.70200       14.5909    
   2.70300       14.5904    
   2.70400       14.5899    
   2.70500       14.5894    
   2.70600       14.5889    
   2.70700       14.5884    
   2.70800       14.5879    
   2.70900       14.5874    
   2.71000       14.5869    
   2.71100       14.5864    
   2.71200       14.5860    
   2.71300       14.5855    
   2.71400       14.5850    
   2.71500       14.5845    
   2.71600       14.5840    
   2.71700       14.5835    
   2.71800       14.5830    
   2.71900       14.5826    
   2.72000       14.5821    
   2.72100       14.5816    
   2.72200       14.5811    
   2.72300       14.5806    
   2.72400       14.5802    
   2.72500       14.5797    
   2.72600       14.5792    
   2.72700       14.5787    
   2.72800       14.5782    
   2.72900       14.5778    
   2.73000       14.5773    
   2.73100       14.5768    
   2.73200       14.5763    
   2.73300       14.5758    
   2.73400       14.5754    
   2.73500       14.5749    
   2.73600       14.5744    
   2.73700       14.5739    
   2.73800       14.5735    
   2.73900       14.5730    
   2.74000       14.5725    
   2.74100       14.5721    
   2.74200       14.5716    
   2.74300       14.5711    
   2.74400       14.5706    
   2.74500       14.5702    
   2.74600       14.5697    
   2.74700       14.5692    
   2.74800       14.5688    
   2.74900       14.5683    
   2.75000       14.5678    
   2.75100       14.5673    
   2.75200       14.5669    
   2.75300       14.5664    
   2.75400       14.5659    
   2.75500       14.5655    
   2.75600       14.5650    
   2.75700       14.5646    
   2.75800       14.5641    
   2.75900       14.5636    
   2.76000       14.5632    
   2.76100       14.5627    
   2.76200       14.5622    
   2.76300       14.5618    
   2.76400       14.5613    
   2.76500       14.5608    
   2.76600       14.5604    
   2.76700       14.5599    
   2.76800       14.5595    
   2.76900       14.5590    
   2.77000       14.5585    
   2.77100       14.5581    
   2.77200       14.5576    
   2.77300       14.5572    
   2.77400       14.5567    
   2.77500       14.5563    
   2.77600       14.5558    
   2.77700       14.5553    
   2.77800       14.5549    
   2.77900       14.5544    
   2.78000       14.5540    
   2.78100       14.5535    
   2.78200       14.5531    
   2.78300       14.5526    
   2.78400       14.5522    
   2.78500       14.5517    
   2.78600       14.5513    
   2.78700       14.5508    
   2.78800       14.5504    
   2.78900       14.5499    
   2.79000       14.5495    
   2.79100       14.5490    
   2.79200       14.5486    
   2.79300       14.5481    
   2.79400       14.5477    
   2.79500       14.5472    
   2.79600       14.5468    
   2.79700       14.5463    
   2.79800       14.5459    
   2.79900       14.5454    
   2.80000       14.5450    
   2.80100       14.5445    
   2.80200       14.5441    
   2.80300       14.5437    
   2.80400       14.5432    
   2.80500       14.5428    
   2.80600       14.5423    
   2.80700       14.5419    
   2.80800       14.5414    
   2.80900       14.5410    
   2.81000       14.5406    
   2.81100       14.5401    
   2.81200       14.5397    
   2.81300       14.5392    
   2.81400       14.5388    
   2.81500       14.5384    
   2.81600       14.5379    
   2.81700       14.5375    
   2.81800       14.5370    
   2.81900       14.5366    
   2.82000       14.5362    
   2.82100       14.5357    
   2.82200       14.5353    
   2.82300       14.5349    
   2.82400       14.5344    
   2.82500       14.5340    
   2.82600       14.5336    
   2.82700       14.5331    
   2.82800       14.5327    
   2.82900       14.5323    
   2.83000       14.5318    
   2.83100       14.5314    
   2.83200       14.5310    
   2.83300       14.5305    
   2.83400       14.5301    
   2.83500       14.5297    
   2.83600       14.5292    
   2.83700       14.5288    
   2.83800       14.5284    
   2.83900       14.5280    
   2.84000       14.5275    
   2.84100       14.5271    
   2.84200       14.5267    
   2.84300       14.5263    
   2.84400       14.5258    
   2.84500       14.5254    
   2.84600       14.5250    
   2.84700       14.5246    
   2.84800       14.5241    
   2.84900       14.5237    
   2.85000       14.5233    
   2.85100       14.5229    
   2.85200       14.5224    
   2.85300       14.5220    
   2.85400       14.5216    
   2.85500       14.5212    
   2.85600       14.5208    
   2.85700       14.5203    
   2.85800       14.5199    
   2.85900       14.5195    
   2.86000       14.5191    
   2.86100       14.5187    
   2.86200       14.5182    
   2.86300       14.5178    
   2.86400       14.5174    
   2.86500       14.5170    
   2.86600       14.5166    
   2.86700       14.5162    
   2.86800       14.5157    
   2.86900       14.5153    
   2.87000       14.5149    
   2.87100       14.5145    
   2.87200       14.5141    
   2.87300       14.5137    
   2.87400       14.5133    
   2.87500       14.5128    
   2.87600       14.5124    
   2.87700       14.5120    
   2.87800       14.5116    
   2.87900       14.5112    
   2.88000       14.5108    
   2.88100       14.5104    
   2.88200       14.5100    
   2.88300       14.5096    
   2.88400       14.5091    
   2.88500       14.5087    
   2.88600       14.5083    
   2.88700       14.5079    
   2.88800       14.5075    
   2.88900       14.5071    
   2.89000       14.5067    
   2.89100       14.5063    
   2.89200       14.5059    
   2.89300       14.5055    
   2.89400       14.5051    
   2.89500       14.5047    
   2.89600       14.5043    
   2.89700       14.5039    
   2.89800       14.5035    
   2.89900       14.5031    
   2.90000       14.5027    
   2.90100       14.5023    
   2.90200       14.5019    
   2.90300       14.5015    
   2.90400       14.5011    
   2.90500       14.5007    
   2.90600       14.5003    
   2.90700       14.4999    
   2.90800       14.4995    
   2.90900       14.4991    
   2.91000       14.4987    
   2.91100       14.4983    
   2.91200       14.4979    
   2.91300       14.4975    
   2.91400       14.4971    
   2.91500       14.4967    
   2.91600       14.4963    
   2.91700       14.4959    
   2.91800       14.4955    
   2.91900       14.4951    
   2.92000       14.4947    
   2.92100       14.4943    
   2.92200       14.4939    
   2.92300       14.4935    
   2.92400       14.4931    
   2.92500       14.4927    
   2.92600       14.4923    
   2.92700       14.4920    
   2.92800       14.4916    
   2.92900       14.4912    
   2.93000       14.4908    
   2.93100       14.4904    
   2.93200       14.4900    
   2.93300       14.4896    
   2.93400       14.4892    
   2.93500       14.4888    
   2.93600       14.4884    
   2.93700       14.4881    
   2.93800       14.4877    
   2.93900       14.4873    
   2.94000       14.4869    
   2.94100       14.4865    
   2.94200       14.4861    
   2.94300       14.4857    
   2.94400       14.4854    
   2.94500       14.4850    
   2.94600       14.4846    
   2.94700       14.4842    
   2.94800       14.4838    
   2.94900       14.4834    
   2.95000       14.4831    
   2.95100       14.4827    
   2.95200       14.4823    
   2.95300       14.4819    
   2.95400       14.4815    
   2.95500       14.4812    
   2.95600       14.4808    
   2.95700       14.4804    
   2.95800       14.4800    
   2.95900       14.4796    
   2.96000       14.4793    
   2.96100       14.4789    
   2.96200       14.4785    
   2.96300       14.4781    
   2.96400       14.4778    
   2.96500       14.4774    
   2.96600       14.4770    
   2.96700       14.4766    
   2.96800       14.4763    
   2.96900       14.4759    
   2.97000       14.4755    
   2.97100       14.4751    
   2.97200       14.4748    
   2.97300       14.4744    
   2.97400       14.4740    
   2.97500       14.4736    
   2.97600       14.4733    
   2.97700       14.4729    
   2.97800       14.4725    
   2.97900       14.4721    
   2.98000       14.4718    
   2.98100       14.4714    
   2.98200       14.4710    
   2.98300       14.4707    
   2.98400       14.4703    
   2.98500       14.4699    
   2.98600       14.4696    
   2.98700       14.4692    
   2.98800       14.4688    
   2.98900       14.4685    
   2.99000       14.4681    
   2.99100       14.4677    
   2.99200       14.4674    
   2.99300       14.4670    
   2.99400       14.4666    
   2.99500       14.4663    
   2.99600       14.4659    
   2.99700       14.4655    
   2.99800       14.4652    
   2.99900       14.4648    
   3.00000       14.4644    
   3.00100       14.4641    
   3.00200       14.4637    
   3.00300       14.4634    
   3.00400       14.4630    
   3.00500       14.4626    
   3.00600       14.4623    
   3.00700       14.4619    
   3.00800       14.4616    
   3.00900       14.4612    
   3.01000       14.4608    
   3.01100       14.4605    
   3.01200       14.4601    
   3.01300       14.4598    
   3.01400       14.4594    
   3.01500       14.4590    
   3.01600       14.4587    
   3.01700       14.4583    
   3.01800       14.4580    
   3.01900       14.4576    
   3.02000       14.4573    
   3.02100       14.4569    
   3.02200       14.4566    
   3.02300       14.4562    
   3.02400       14.4558    
   3.02500       14.4555    
   3.02600       14.4551    
   3.02700       14.4548    
   3.02800       14.4544    
   3.02900       14.4541    
   3.03000       14.4537    
   3.03100       14.4534    
   3.03200       14.4530    
   3.03300       14.4527    
   3.03400       14.4523    
   3.03500       14.4520    
   3.03600       14.4516    
   3.03700       14.4513    
   3.03800       14.4509    
   3.03900       14.4506    
   3.04000       14.4502    
   3.04100       14.4499    
   3.04200       14.4495    
   3.04300       14.4492    
   3.04400       14.4488    
   3.04500       14.4485    
   3.04600       14.4481    
   3.04700       14.4478    
   3.04800       14.4475    
   3.04900       14.4471    
   3.05000       14.4468    
   3.05100       14.4464    
   3.05200       14.4461    
   3.05300       14.4457    
   3.05400       14.4454    
   3.05500       14.4450    
   3.05600       14.4447    
   3.05700       14.4444    
   3.05800       14.4440    
   3.05900       14.4437    
   3.06000       14.4433    
   3.06100       14.4430    
   3.06200       14.4427    
   3.06300       14.4423    
   3.06400       14.4420    
   3.06500       14.4416    
   3.06600       14.4413    
   3.06700       14.4410    
   3.06800       14.4406    
   3.06900       14.4403    
   3.07000       14.4399    
   3.07100       14.4396    
   3.07200       14.4393    
   3.07300       14.4389    
   3.07400       14.4386    
   3.07500       14.4383    
   3.07600       14.4379    
   3.07700       14.4376    
   3.07800       14.4372    
   3.07900       14.4369    
   3.08000       14.4366    
   3.08100       14.4362    
   3.08200       14.4359    
   3.08300       14.4356    
   3.08400       14.4352    
   3.08500       14.4349    
   3.08600       14.4346    
   3.08700       14.4342    
   3.08800       14.4339    
   3.08900       14.4336    
   3.09000       14.4333    
   3.09100       14.4329    
   3.09200       14.4326    
   3.09300       14.4323    
   3.09400       14.4319    
   3.09500       14.4316    
   3.09600       14.4313    
   3.09700       14.4309    
   3.09800       14.4306    
   3.09900       14.4303    
   3.10000       14.4300    
   3.10100       14.4296    
   3.10200       14.4293    
   3.10300       14.4290    
   3.10400       14.4287    
   3.10500       14.4283    
   3.10600       14.4280    
   3.10700       14.4277    
   3.10800       14.4274    
   3.10900       14.4270    
   3.11000       14.4267    
   3.11100       14.4264    
   3.11200       14.4261    
   3.11300       14.4257    
   3.11400       14.4254    
   3.11500       14.4251    
   3.11600       14.4248    
   3.11700       14.4244    
   3.11800       14.4241    
   3.11900       14.4238    
   3.12000       14.4235    
   3.12100       14.4232    
   3.12200       14.4228    
   3.12300       14.4225    
   3.12400       14.4222    
   3.12500       14.4219    
   3.12600       14.4216    
   3.12700       14.4213    
   3.12800       14.4209    
   3.12900       14.4206    
   3.13000       14.4203    
   3.13100       14.4200    
   3.13200       14.4197    
   3.13300       14.4193    
   3.13400       14.4190    
   3.13500       14.4187    
   3.13600       14.4184    
   3.13700       14.4181    
   3.13800       14.4178    
   3.13900       14.4175    
   3.14000       14.4171    
   3.14100       14.4168    
   3.14200       14.4165    
   3.14300       14.4162    
   3.14400       14.4159    
   3.14500       14.4156    
   3.14600       14.4153    
   3.14700       14.4149    
   3.14800       14.4146    
   3.14900       14.4143    
   3.15000       14.4140    
   3.15100       14.4137    
   3.15200       14.4134    
   3.15300       14.4131    
   3.15400       14.4128    
   3.15500       14.4125    
   3.15600       14.4122    
   3.15700       14.4118    
   3.15800       14.4115    
   3.15900       14.4112    
   3.16000       14.4109    
   3.16100       14.4106    
   3.16200       14.4103    
   3.16300       14.4100    
   3.16400       14.4097    
   3.16500       14.4094    
   3.16600       14.4091    
   3.16700       14.4088    
   3.16800       14.4085    
   3.16900       14.4082    
   3.17000       14.4079    
   3.17100       14.4076    
   3.17200       14.4073    
   3.17300       14.4070    
   3.17400       14.4066    
   3.17500       14.4063    
   3.17600       14.4060    
   3.17700       14.4057    
   3.17800       14.4054    
   3.17900       14.4051    
   3.18000       14.4048    
   3.18100       14.4045    
   3.18200       14.4042    
   3.18300       14.4039    
   3.18400       14.4036    
   3.18500       14.4033    
   3.18600       14.4030    
   3.18700       14.4027    
   3.18800       14.4024    
   3.18900       14.4021    
   3.19000       14.4018    
   3.19100       14.4015    
   3.19200       14.4012    
   3.19300       14.4009    
   3.19400       14.4006    
   3.19500       14.4003    
   3.19600       14.4001    
   3.19700       14.3998    
   3.19800       14.3995    
   3.19900       14.3992    
   3.20000       14.3989    
   3.20100       14.3986    
   3.20200       14.3983    
   3.20300       14.3980    
   3.20400       14.3977    
   3.20500       14.3974    
   3.20600       14.3971    
   3.20700       14.3968    
   3.20800       14.3965    
   3.20900       14.3962    
   3.21000       14.3959    
   3.21100       14.3956    
   3.21200       14.3954    
   3.21300       14.3951    
   3.21400       14.3948    
   3.21500       14.3945    
   3.21600       14.3942    
   3.21700       14.3939    
   3.21800       14.3936    
   3.21900       14.3933    
   3.22000       14.3930    
   3.22100       14.3927    
   3.22200       14.3925    
   3.22300       14.3922    
   3.22400       14.3919    
   3.22500       14.3916    
   3.22600       14.3913    
   3.22700       14.3910    
   3.22800       14.3907    
   3.22900       14.3904    
   3.23000       14.3902    
   3.23100       14.3899    
   3.23200       14.3896    
   3.23300       14.3893    
   3.23400       14.3890    
   3.23500       14.3887    
   3.23600       14.3884    
   3.23700       14.3882    
   3.23800       14.3879    
   3.23900       14.3876    
   3.24000       14.3873    
   3.24100       14.3870    
   3.24200       14.3867    
   3.24300       14.3865    
   3.24400       14.3862    
   3.24500       14.3859    
   3.24600       14.3856    
   3.24700       14.3853    
   3.24800       14.3851    
   3.24900       14.3848    
   3.25000       14.3845    
   3.25100       14.3842    
   3.25200       14.3839    
   3.25300       14.3837    
   3.25400       14.3834    
   3.25500       14.3831    
   3.25600       14.3828    
   3.25700       14.3825    
   3.25800       14.3823    
   3.25900       14.3820    
   3.26000       14.3817    
   3.26100       14.3814    
   3.26200       14.3811    
   3.26300       14.3809    
   3.26400       14.3806    
   3.26500       14.3803    
   3.26600       14.3800    
   3.26700       14.3798    
   3.26800       14.3795    
   3.26900       14.3792    
   3.27000       14.3789    
   3.27100       14.3787    
   3.27200       14.3784    
   3.27300       14.3781    
   3.27400       14.3778    
   3.27500       14.3776    
   3.27600       14.3773    
   3.27700       14.3770    
   3.27800       14.3768    
   3.27900       14.3765    
   3.28000       14.3762    
   3.28100       14.3759    
   3.28200       14.3757    
   3.28300       14.3754    
   3.28400       14.3751    
   3.28500       14.3749    
   3.28600       14.3746    
   3.28700       14.3743    
   3.28800       14.3741    
   3.28900       14.3738    
   3.29000       14.3735    
   3.29100       14.3732    
   3.29200       14.3730    
   3.29300       14.3727    
   3.29400       14.3724    
   3.29500       14.3722    
   3.29600       14.3719    
   3.29700       14.3716    
   3.29800       14.3714    
   3.29900       14.3711    
   3.30000       14.3708    
   3.30100       14.3706    
   3.30200       14.3703    
   3.30300       14.3700    
   3.30400       14.3698    
   3.30500       14.3695    
   3.30600       14.3692    
   3.30700       14.3690    
   3.30800       14.3687    
   3.30900       14.3685    
   3.31000       14.3682    
   3.31100       14.3679    
   3.31200       14.3677    
   3.31300       14.3674    
   3.31400       14.3671    
   3.31500       14.3669    
   3.31600       14.3666    
   3.31700       14.3664    
   3.31800       14.3661    
   3.31900       14.3658    
   3.32000       14.3656    
   3.32100       14.3653    
   3.32200       14.3651    
   3.32300       14.3648    
   3.32400       14.3645    
   3.32500       14.3643    
   3.32600       14.3640    
   3.32700       14.3638    
   3.32800       14.3635    
   3.32900       14.3632    
   3.33000       14.3630    
   3.33100       14.3627    
   3.33200       14.3625    
   3.33300       14.3622    
   3.33400       14.3620    
   3.33500       14.3617    
   3.33600       14.3614    
   3.33700       14.3612    
   3.33800       14.3609    
   3.33900       14.3607    
   3.34000       14.3604    
   3.34100       14.3602    
   3.34200       14.3599    
   3.34300       14.3597    
   3.34400       14.3594    
   3.34500       14.3591    
   3.34600       14.3589    
   3.34700       14.3586    
   3.34800       14.3584    
   3.34900       14.3581    
   3.35000       14.3579    
   3.35100       14.3576    
   3.35200       14.3574    
   3.35300       14.3571    
   3.35400       14.3569    
   3.35500       14.3566    
   3.35600       14.3564    
   3.35700       14.3561    
   3.35800       14.3559    
   3.35900       14.3556    
   3.36000       14.3554    
   3.36100       14.3551    
   3.36200       14.3549    
   3.36300       14.3546    
   3.36400       14.3544    
   3.36500       14.3541    
   3.36600       14.3539    
   3.36700       14.3536    
   3.36800       14.3534    
   3.36900       14.3531    
   3.37000       14.3529    
   3.37100       14.3526    
   3.37200       14.3524    
   3.37300       14.3521    
   3.37400       14.3519    
   3.37500       14.3517    
   3.37600       14.3514    
   3.37700       14.3512    
   3.37800       14.3509    
   3.37900       14.3507    
   3.38000       14.3504    
   3.38100       14.3502    
   3.38200       14.3499    
   3.38300       14.3497    
   3.38400       14.3494    
   3.38500       14.3492    
   3.38600       14.3490    
   3.38700       14.3487    
   3.38800       14.3485    
   3.38900       14.3482    
   3.39000       14.3480    
   3.39100       14.3477    
   3.39200       14.3475    
   3.39300       14.3473    
   3.39400       14.3470    
   3.39500       14.3468    
   3.39600       14.3465    
   3.39700       14.3463    
   3.39800       14.3461    
   3.39900       14.3458    
   3.40000       14.3456    
   3.40100       14.3453    
   3.40200       14.3451    
   3.40300       14.3449    
   3.40400       14.3446    
   3.40500       14.3444    
   3.40600       14.3441    
   3.40700       14.3439    
   3.40800       14.3437    
   3.40900       14.3434    
   3.41000       14.3432    
   3.41100       14.3430    
   3.41200       14.3427    
   3.41300       14.3425    
   3.41400       14.3423    
   3.41500       14.3420    
   3.41600       14.3418    
   3.41700       14.3415    
   3.41800       14.3413    
   3.41900       14.3411    
   3.42000       14.3408    
   3.42100       14.3406    
   3.42200       14.3404    
   3.42300       14.3401    
   3.42400       14.3399    
   3.42500       14.3397    
   3.42600       14.3394    
   3.42700       14.3392    
   3.42800       14.3390    
   3.42900       14.3387    
   3.43000       14.3385    
   3.43100       14.3383    
   3.43200       14.3380    
   3.43300       14.3378    
   3.43400       14.3376    
   3.43500       14.3373    
   3.43600       14.3371    
   3.43700       14.3369    
   3.43800       14.3367    
   3.43900       14.3364    
   3.44000       14.3362    
   3.44100       14.3360    
   3.44200       14.3357    
   3.44300       14.3355    
   3.44400       14.3353    
   3.44500       14.3350    
   3.44600       14.3348    
   3.44700       14.3346    
   3.44800       14.3344    
   3.44900       14.3341    
   3.45000       14.3339    
   3.45100       14.3337    
   3.45200       14.3335    
   3.45300       14.3332    
   3.45400       14.3330    
   3.45500       14.3328    
   3.45600       14.3325    
   3.45700       14.3323    
   3.45800       14.3321    
   3.45900       14.3319    
   3.46000       14.3316    
   3.46100       14.3314    
   3.46200       14.3312    
   3.46300       14.3310    
   3.46400       14.3307    
   3.46500       14.3305    
   3.46600       14.3303    
   3.46700       14.3301    
   3.46800       14.3299    
   3.46900       14.3296    
   3.47000       14.3294    
   3.47100       14.3292    
   3.47200       14.3290    
   3.47300       14.3287    
   3.47400       14.3285    
   3.47500       14.3283    
   3.47600       14.3281    
   3.47700       14.3279    
   3.47800       14.3276    
   3.47900       14.3274    
   3.48000       14.3272    
   3.48100       14.3270    
   3.48200       14.3267    
   3.48300       14.3265    
   3.48400       14.3263    
   3.48500       14.3261    
   3.48600       14.3259    
   3.48700       14.3257    
   3.48800       14.3254    
   3.48900       14.3252    
   3.49000       14.3250    
   3.49100       14.3248    
   3.49200       14.3246    
   3.49300       14.3243    
   3.49400       14.3241    
   3.49500       14.3239    
   3.49600       14.3237    
   3.49700       14.3235    
   3.49800       14.3233    
   3.49900       14.3230    
   3.50000       14.3228    
   3.50100       14.3226    
   3.50200       14.3224    
   3.50300       14.3222    
   3.50400       14.3220    
   3.50500       14.3218    
   3.50600       14.3215    
   3.50700       14.3213    
   3.50800       14.3211    
   3.50900       14.3209    
   3.51000       14.3207    
   3.51100       14.3205    
   3.51200       14.3203    
   3.51300       14.3200    
   3.51400       14.3198    
   3.51500       14.3196    
   3.51600       14.3194    
   3.51700       14.3192    
   3.51800       14.3190    
   3.51900       14.3188    
   3.52000       14.3186    
   3.52100       14.3183    
   3.52200       14.3181    
   3.52300       14.3179    
   3.52400       14.3177    
   3.52500       14.3175    
   3.52600       14.3173    
   3.52700       14.3171    
   3.52800       14.3169    
   3.52900       14.3167    
   3.53000       14.3165    
   3.53100       14.3162    
   3.53200       14.3160    
   3.53300       14.3158    
   3.53400       14.3156    
   3.53500       14.3154    
   3.53600       14.3152    
   3.53700       14.3150    
   3.53800       14.3148    
   3.53900       14.3146    
   3.54000       14.3144    
   3.54100       14.3142    
   3.54200       14.3140    
   3.54300       14.3138    
   3.54400       14.3135    
   3.54500       14.3133    
   3.54600       14.3131    
   3.54700       14.3129    
   3.54800       14.3127    
   3.54900       14.3125    
   3.55000       14.3123    
   3.55100       14.3121    
   3.55200       14.3119    
   3.55300       14.3117    
   3.55400       14.3115    
   3.55500       14.3113    
   3.55600       14.3111    
   3.55700       14.3109    
   3.55800       14.3107    
   3.55900       14.3105    
   3.56000       14.3103    
   3.56100       14.3101    
   3.56200       14.3099    
   3.56300       14.3097    
   3.56400       14.3095    
   3.56500       14.3093    
   3.56600       14.3091    
   3.56700       14.3089    
   3.56800       14.3087    
   3.56900       14.3085    
   3.57000       14.3083    
   3.57100       14.3081    
   3.57200       14.3079    
   3.57300       14.3077    
   3.57400       14.3075    
   3.57500       14.3073    
   3.57600       14.3071    
   3.57700       14.3069    
   3.57800       14.3067    
   3.57900       14.3065    
   3.58000       14.3063    
   3.58100       14.3061    
   3.58200       14.3059    
   3.58300       14.3057    
   3.58400       14.3055    
   3.58500       14.3053    
   3.58600       14.3051    
   3.58700       14.3049    
   3.58800       14.3047    
   3.58900       14.3045    
   3.59000       14.3043    
   3.59100       14.3041    
   3.59200       14.3039    
   3.59300       14.3037    
   3.59400       14.3035    
   3.59500       14.3033    
   3.59600       14.3031    
   3.59700       14.3029    
   3.59800       14.3027    
   3.59900       14.3025    
   3.60000       14.3023    
   3.60100       14.3021    
   3.60200       14.3019    
   3.60300       14.3018    
   3.60400       14.3016    
   3.60500       14.3014    
   3.60600       14.3012    
   3.60700       14.3010    
   3.60800       14.3008    
   3.60900       14.3006    
   3.61000       14.3004    
   3.61100       14.3002    
   3.61200       14.3000    
   3.61300       14.2998    
   3.61400       14.2996    
   3.61500       14.2994    
   3.61600       14.2992    
   3.61700       14.2991    
   3.61800       14.2989    
   3.61900       14.2987    
   3.62000       14.2985    
   3.62100       14.2983    
   3.62200       14.2981    
   3.62300       14.2979    
   3.62400       14.2977    
   3.62500       14.2975    
   3.62600       14.2973    
   3.62700       14.2972    
   3.62800       14.2970    
   3.62900       14.2968    
   3.63000       14.2966    
   3.63100       14.2964    
   3.63200       14.2962    
   3.63300       14.2960    
   3.63400       14.2958    
   3.63500       14.2957    
   3.63600       14.2955    
   3.63700       14.2953    
   3.63800       14.2951    
   3.63900       14.2949    
   3.64000       14.2947    
   3.64100       14.2945    
   3.64200       14.2943    
   3.64300       14.2942    
   3.64400       14.2940    
   3.64500       14.2938    
   3.64600       14.2936    
   3.64700       14.2934    
   3.64800       14.2932    
   3.64900       14.2930    
   3.65000       14.2929    
   3.65100       14.2927    
   3.65200       14.2925    
   3.65300       14.2923    
   3.65400       14.2921    
   3.65500       14.2919    
   3.65600       14.2918    
   3.65700       14.2916    
   3.65800       14.2914    
   3.65900       14.2912    
   3.66000       14.2910    
   3.66100       14.2908    
   3.66200       14.2907    
   3.66300       14.2905    
   3.66400       14.2903    
   3.66500       14.2901    
   3.66600       14.2899    
   3.66700       14.2898    
   3.66800       14.2896    
   3.66900       14.2894    
   3.67000       14.2892    
   3.67100       14.2890    
   3.67200       14.2889    
   3.67300       14.2887    
   3.67400       14.2885    
   3.67500       14.2883    
   3.67600       14.2881    
   3.67700       14.2880    
   3.67800       14.2878    
   3.67900       14.2876    
   3.68000       14.2874    
   3.68100       14.2872    
   3.68200       14.2871    
   3.68300       14.2869    
   3.68400       14.2867    
   3.68500       14.2865    
   3.68600       14.2863    
   3.68700       14.2862    
   3.68800       14.2860    
   3.68900       14.2858    
   3.69000       14.2856    
   3.69100       14.2855    
   3.69200       14.2853    
   3.69300       14.2851    
   3.69400       14.2849    
   3.69500       14.2848    
   3.69600       14.2846    
   3.69700       14.2844    
   3.69800       14.2842    
   3.69900       14.2841    
   3.70000       14.2839    
   3.70100       14.2837    
   3.70200       14.2835    
   3.70300       14.2834    
   3.70400       14.2832    
   3.70500       14.2830    
   3.70600       14.2828    
   3.70700       14.2827    
   3.70800       14.2825    
   3.70900       14.2823    
   3.71000       14.2821    
   3.71100       14.2820    
   3.71200       14.2818    
   3.71300       14.2816    
   3.71400       14.2814    
   3.71500       14.2813    
   3.71600       14.2811    
   3.71700       14.2809    
   3.71800       14.2808    
   3.71900       14.2806    
   3.72000       14.2804    
   3.72100       14.2802    
   3.72200       14.2801    
   3.72300       14.2799    
   3.72400       14.2797    
   3.72500       14.2796    
   3.72600       14.2794    
   3.72700       14.2792    
   3.72800       14.2790    
   3.72900       14.2789    
   3.73000       14.2787    
   3.73100       14.2785    
   3.73200       14.2784    
   3.73300       14.2782    
   3.73400       14.2780    
   3.73500       14.2779    
   3.73600       14.2777    
   3.73700       14.2775    
   3.73800       14.2774    
   3.73900       14.2772    
   3.74000       14.2770    
   3.74100       14.2769    
   3.74200       14.2767    
   3.74300       14.2765    
   3.74400       14.2763    
   3.74500       14.2762    
   3.74600       14.2760    
   3.74700       14.2758    
   3.74800       14.2757    
   3.74900       14.2755    
   3.75000       14.2753    
   3.75100       14.2752    
   3.75200       14.2750    
   3.75300       14.2749    
   3.75400       14.2747    
   3.75500       14.2745    
   3.75600       14.2744    
   3.75700       14.2742    
   3.75800       14.2740    
   3.75900       14.2739    
   3.76000       14.2737    
   3.76100       14.2735    
   3.76200       14.2734    
   3.76300       14.2732    
   3.76400       14.2730    
   3.76500       14.2729    
   3.76600       14.2727    
   3.76700       14.2725    
   3.76800       14.2724    
   3.76900       14.2722    
   3.77000       14.2721    
   3.77100       14.2719    
   3.77200       14.2717    
   3.77300       14.2716    
   3.77400       14.2714    
   3.77500       14.2712    
   3.77600       14.2711    
   3.77700       14.2709    
   3.77800       14.2708    
   3.77900       14.2706    
   3.78000       14.2704    
   3.78100       14.2703    
   3.78200       14.2701    
   3.78300       14.2700    
   3.78400       14.2698    
   3.78500       14.2696    
   3.78600       14.2695    
   3.78700       14.2693    
   3.78800       14.2692    
   3.78900       14.2690    
   3.79000       14.2688    
   3.79100       14.2687    
   3.79200       14.2685    
   3.79300       14.2684    
   3.79400       14.2682    
   3.79500       14.2680    
   3.79600       14.2679    
   3.79700       14.2677    
   3.79800       14.2676    
   3.79900       14.2674    
   3.80000       14.2673    
   3.80100       14.2671    
   3.80200       14.2669    
   3.80300       14.2668    
   3.80400       14.2666    
   3.80500       14.2665    
   3.80600       14.2663    
   3.80700       14.2662    
   3.80800       14.2660    
   3.80900       14.2658    
   3.81000       14.2657    
   3.81100       14.2655    
   3.81200       14.2654    
   3.81300       14.2652    
   3.81400       14.2651    
   3.81500       14.2649    
   3.81600       14.2648    
   3.81700       14.2646    
   3.81800       14.2644    
   3.81900       14.2643    
   3.82000       14.2641    
   3.82100       14.2640    
   3.82200       14.2638    
   3.82300       14.2637    
   3.82400       14.2635    
   3.82500       14.2634    
   3.82600       14.2632    
   3.82700       14.2631    
   3.82800       14.2629    
   3.82900       14.2628    
   3.83000       14.2626    
   3.83100       14.2624    
   3.83200       14.2623    
   3.83300       14.2621    
   3.83400       14.2620    
   3.83500       14.2618    
   3.83600       14.2617    
   3.83700       14.2615    
   3.83800       14.2614    
   3.83900       14.2612    
   3.84000       14.2611    
   3.84100       14.2609    
   3.84200       14.2608    
   3.84300       14.2606    
   3.84400       14.2605    
   3.84500       14.2603    
   3.84600       14.2602    
   3.84700       14.2600    
   3.84800       14.2599    
   3.84900       14.2597    
   3.85000       14.2596    
   3.85100       14.2594    
   3.85200       14.2593    
   3.85300       14.2591    
   3.85400       14.2590    
   3.85500       14.2588    
   3.85600       14.2587    
   3.85700       14.2585    
   3.85800       14.2584    
   3.85900       14.2582    
   3.86000       14.2581    
   3.86100       14.2579    
   3.86200       14.2578    
   3.86300       14.2576    
   3.86400       14.2575    
   3.86500       14.2573    
   3.86600       14.2572    
   3.86700       14.2571    
   3.86800       14.2569    
   3.86900       14.2568    
   3.87000       14.2566    
   3.87100       14.2565    
   3.87200       14.2563    
   3.87300       14.2562    
   3.87400       14.2560    
   3.87500       14.2559    
   3.87600       14.2557    
   3.87700       14.2556    
   3.87800       14.2554    
   3.87900       14.2553    
   3.88000       14.2552    
   3.88100       14.2550    
   3.88200       14.2549    
   3.88300       14.2547    
   3.88400       14.2546    
   3.88500       14.2544    
   3.88600       14.2543    
   3.88700       14.2541    
   3.88800       14.2540    
   3.88900       14.2539    
   3.89000       14.2537    
   3.89100       14.2536    
   3.89200       14.2534    
   3.89300       14.2533    
   3.89400       14.2531    
   3.89500       14.2530    
   3.89600       14.2529    
   3.89700       14.2527    
   3.89800       14.2526    
   3.89900       14.2524    
   3.90000       14.2523    
   3.90100       14.2521    
   3.90200       14.2520    
   3.90300       14.2519    
   3.90400       14.2517    
   3.90500       14.2516    
   3.90600       14.2514    
   3.90700       14.2513    
   3.90800       14.2512    
   3.90900       14.2510    
   3.91000       14.2509    
   3.91100       14.2507    
   3.91200       14.2506    
   3.91300       14.2505    
   3.91400       14.2503    
   3.91500       14.2502    
   3.91600       14.2500    
   3.91700       14.2499    
   3.91800       14.2498    
   3.91900       14.2496    
   3.92000       14.2495    
   3.92100       14.2493    
   3.92200       14.2492    
   3.92300       14.2491    
   3.92400       14.2489    
   3.92500       14.2488    
   3.92600       14.2486    
   3.92700       14.2485    
   3.92800       14.2484    
   3.92900       14.2482    
   3.93000       14.2481    
   3.93100       14.2480    
   3.93200       14.2478    
   3.93300       14.2477    
   3.93400       14.2475    
   3.93500       14.2474    
   3.93600       14.2473    
   3.93700       14.2471    
   3.93800       14.2470    
   3.93900       14.2469    
   3.94000       14.2467    
   3.94100       14.2466    
   3.94200       14.2464    
   3.94300       14.2463    
   3.94400       14.2462    
   3.94500       14.2460    
   3.94600       14.2459    
   3.94700       14.2458    
   3.94800       14.2456    
   3.94900       14.2455    
   3.95000       14.2454    
   3.95100       14.2452    
   3.95200       14.2451    
   3.95300       14.2450    
   3.95400       14.2448    
   3.95500       14.2447    
   3.95600       14.2446    
   3.95700       14.2444    
   3.95800       14.2443    
   3.95900       14.2442    
   3.96000       14.2440    
   3.96100       14.2439    
   3.96200       14.2438    
   3.96300       14.2436    
   3.96400       14.2435    
   3.96500       14.2434    
   3.96600       14.2432    
   3.96700       14.2431    
   3.96800       14.2430    
   3.96900       14.2428    
   3.97000       14.2427    
   3.97100       14.2426    
   3.97200       14.2424    
   3.97300       14.2423    
   3.97400       14.2422    
   3.97500       14.2420    
   3.97600       14.2419    
   3.97700       14.2418    
   3.97800       14.2416    
   3.97900       14.2415    
   3.98000       14.2414    
   3.98100       14.2413    
   3.98200       14.2411    
   3.98300       14.2410    
   3.98400       14.2409    
   3.98500       14.2407    
   3.98600       14.2406    
   3.98700       14.2405    
   3.98800       14.2403    
   3.98900       14.2402    
   3.99000       14.2401    
   3.99100       14.2400    
   3.99200       14.2398    
   3.99300       14.2397    
   3.99400       14.2396    
   3.99500       14.2394    
   3.99600       14.2393    
   3.99700       14.2392    
   3.99800       14.2391    
   3.99900       14.2389    
   4.00000       14.2388    
   4.00100       14.2387    
   4.00200       14.2385    
   4.00300       14.2384    
   4.00400       14.2383    
   4.00500       14.2382    
   4.00600       14.2380    
   4.00700       14.2379    
   4.00800       14.2378    
   4.00900       14.2376    
   4.01000       14.2375    
   4.01100       14.2374    
   4.01200       14.2373    
   4.01300       14.2371    
   4.01400       14.2370    
   4.01500       14.2369    
   4.01600       14.2368    
   4.01700       14.2366    
   4.01800       14.2365    
   4.01900       14.2364    
   4.02000       14.2363    
   4.02100       14.2361    
   4.02200       14.2360    
   4.02300       14.2359    
   4.02400       14.2358    
   4.02500       14.2356    
   4.02600       14.2355    
   4.02700       14.2354    
   4.02800       14.2353    
   4.02900       14.2351    
   4.03000       14.2350    
   4.03100       14.2349    
   4.03200       14.2348    
   4.03300       14.2346    
   4.03400       14.2345    
   4.03500       14.2344    
   4.03600       14.2343    
   4.03700       14.2342    
   4.03800       14.2340    
   4.03900       14.2339    
   4.04000       14.2338    
   4.04100       14.2337    
   4.04200       14.2335    
   4.04300       14.2334    
   4.04400       14.2333    
   4.04500       14.2332    
   4.04600       14.2330    
   4.04700       14.2329    
   4.04800       14.2328    
   4.04900       14.2327    
   4.05000       14.2326    
   4.05100       14.2324    
   4.05200       14.2323    
   4.05300       14.2322    
   4.05400       14.2321    
   4.05500       14.2320    
   4.05600       14.2318    
   4.05700       14.2317    
   4.05800       14.2316    
   4.05900       14.2315    
   4.06000       14.2314    
   4.06100       14.2312    
   4.06200       14.2311    
   4.06300       14.2310    
   4.06400       14.2309    
   4.06500       14.2308    
   4.06600       14.2306    
   4.06700       14.2305    
   4.06800       14.2304    
   4.06900       14.2303    
   4.07000       14.2302    
   4.07100       14.2300    
   4.07200       14.2299    
   4.07300       14.2298    
   4.07400       14.2297    
   4.07500       14.2296    
   4.07600       14.2294    
   4.07700       14.2293    
   4.07800       14.2292    
   4.07900       14.2291    
   4.08000       14.2290    
   4.08100       14.2289    
   4.08200       14.2287    
   4.08300       14.2286    
   4.08400       14.2285    
   4.08500       14.2284    
   4.08600       14.2283    
   4.08700       14.2282    
   4.08800       14.2280    
   4.08900       14.2279    
   4.09000       14.2278    
   4.09100       14.2277    
   4.09200       14.2276    
   4.09300       14.2275    
   4.09400       14.2273    
   4.09500       14.2272    
   4.09600       14.2271    
   4.09700       14.2270    
   4.09800       14.2269    
   4.09900       14.2268    
   4.10000       14.2266    
   4.10100       14.2265    
   4.10200       14.2264    
   4.10300       14.2263    
   4.10400       14.2262    
   4.10500       14.2261    
   4.10600       14.2260    
   4.10700       14.2258    
   4.10800       14.2257    
   4.10900       14.2256    
   4.11000       14.2255    
   4.11100       14.2254    
   4.11200       14.2253    
   4.11300       14.2252    
   4.11400       14.2250    
   4.11500       14.2249    
   4.11600       14.2248    
   4.11700       14.2247    
   4.11800       14.2246    
   4.11900       14.2245    
   4.12000       14.2244    
   4.12100       14.2242    
   4.12200       14.2241    
   4.12300       14.2240    
   4.12400       14.2239    
   4.12500       14.2238    
   4.12600       14.2237    
   4.12700       14.2236    
   4.12800       14.2235    
   4.12900       14.2233    
   4.13000       14.2232    
   4.13100       14.2231    
   4.13200       14.2230    
   4.13300       14.2229    
   4.13400       14.2228    
   4.13500       14.2227    
   4.13600       14.2226    
   4.13700       14.2225    
   4.13800       14.2223    
   4.13900       14.2222    
   4.14000       14.2221    
   4.14100       14.2220    
   4.14200       14.2219    
   4.14300       14.2218    
   4.14400       14.2217    
   4.14500       14.2216    
   4.14600       14.2215    
   4.14700       14.2214    
   4.14800       14.2212    
   4.14900       14.2211    
   4.15000       14.2210    
   4.15100       14.2209    
   4.15200       14.2208    
   4.15300       14.2207    
   4.15400       14.2206    
   4.15500       14.2205    
   4.15600       14.2204    
   4.15700       14.2203    
   4.15800       14.2201    
   4.15900       14.2200    
   4.16000       14.2199    
   4.16100       14.2198    
   4.16200       14.2197    
   4.16300       14.2196    
   4.16400       14.2195    
   4.16500       14.2194    
   4.16600       14.2193    
   4.16700       14.2192    
   4.16800       14.2191    
   4.16900       14.2190    
   4.17000       14.2189    
   4.17100       14.2187    
   4.17200       14.2186    
   4.17300       14.2185    
   4.17400       14.2184    
   4.17500       14.2183    
   4.17600       14.2182    
   4.17700       14.2181    
   4.17800       14.2180    
   4.17900       14.2179    
   4.18000       14.2178    
   4.18100       14.2177    
   4.18200       14.2176    
   4.18300       14.2175    
   4.18400       14.2174    
   4.18500       14.2173    
   4.18600       14.2172    
   4.18700       14.2170    
   4.18800       14.2169    
   4.18900       14.2168    
   4.19000       14.2167    
   4.19100       14.2166    
   4.19200       14.2165    
   4.19300       14.2164    
   4.19400       14.2163    
   4.19500       14.2162    
   4.19600       14.2161    
   4.19700       14.2160    
   4.19800       14.2159    
   4.19900       14.2158    
   4.20000       14.2157    
   4.20100       14.2156    
   4.20200       14.2155    
   4.20300       14.2154    
   4.20400       14.2153    
   4.20500       14.2152    
   4.20600       14.2151    
   4.20700       14.2150    
   4.20800       14.2149    
   4.20900       14.2148    
   4.21000       14.2146    
   4.21100       14.2145    
   4.21200       14.2144    
   4.21300       14.2143    
   4.21400       14.2142    
   4.21500       14.2141    
   4.21600       14.2140    
   4.21700       14.2139    
   4.21800       14.2138    
   4.21900       14.2137    
   4.22000       14.2136    
   4.22100       14.2135    
   4.22200       14.2134    
   4.22300       14.2133    
   4.22400       14.2132    
   4.22500       14.2131    
   4.22600       14.2130    
   4.22700       14.2129    
   4.22800       14.2128    
   4.22900       14.2127    
   4.23000       14.2126    
   4.23100       14.2125    
   4.23200       14.2124    
   4.23300       14.2123    
   4.23400       14.2122    
   4.23500       14.2121    
   4.23600       14.2120    
   4.23700       14.2119    
   4.23800       14.2118    
   4.23900       14.2117    
   4.24000       14.2116    
   4.24100       14.2115    
   4.24200       14.2114    
   4.24300       14.2113    
   4.24400       14.2112    
   4.24500       14.2111    
   4.24600       14.2110    
   4.24700       14.2109    
   4.24800       14.2108    
   4.24900       14.2107    
   4.25000       14.2106    
   4.25100       14.2105    
   4.25200       14.2104    
   4.25300       14.2103    
   4.25400       14.2102    
   4.25500       14.2101    
   4.25600       14.2100    
   4.25700       14.2099    
   4.25800       14.2098    
   4.25900       14.2097    
   4.26000       14.2096    
   4.26100       14.2095    
   4.26200       14.2094    
   4.26300       14.2093    
   4.26400       14.2092    
   4.26500       14.2091    
   4.26600       14.2090    
   4.26700       14.2090    
   4.26800       14.2089    
   4.26900       14.2088    
   4.27000       14.2087    
   4.27100       14.2086    
   4.27200       14.2085    
   4.27300       14.2084    
   4.27400       14.2083    
   4.27500       14.2082    
   4.27600       14.2081    
   4.27700       14.2080    
   4.27800       14.2079    
   4.27900       14.2078    
   4.28000       14.2077    
   4.28100       14.2076    
   4.28200       14.2075    
   4.28300       14.2074    
   4.28400       14.2073    
   4.28500       14.2072    
   4.28600       14.2071    
   4.28700       14.2070    
   4.28800       14.2069    
   4.28900       14.2068    
   4.29000       14.2067    
   4.29100       14.2066    
   4.29200       14.2066    
   4.29300       14.2065    
   4.29400       14.2064    
   4.29500       14.2063    
   4.29600       14.2062    
   4.29700       14.2061    
   4.29800       14.2060    
   4.29900       14.2059    
   4.30000       14.2058    
   4.30100       14.2057    
   4.30200       14.2056    
   4.30300       14.2055    
   4.30400       14.2054    
   4.30500       14.2053    
   4.30600       14.2052    
   4.30700       14.2051    
   4.30800       14.2051    
   4.30900       14.2050    
   4.31000       14.2049    
   4.31100       14.2048    
   4.31200       14.2047    
   4.31300       14.2046    
   4.31400       14.2045    
   4.31500       14.2044    
   4.31600       14.2043    
   4.31700       14.2042    
   4.31800       14.2041    
   4.31900       14.2040    
   4.32000       14.2039    
   4.32100       14.2039    
   4.32200       14.2038    
   4.32300       14.2037    
   4.32400       14.2036    
   4.32500       14.2035    
   4.32600       14.2034    
   4.32700       14.2033    
   4.32800       14.2032    
   4.32900       14.2031    
   4.33000       14.2030    
   4.33100       14.2029    
   4.33200       14.2028    
   4.33300       14.2028    
   4.33400       14.2027    
   4.33500       14.2026    
   4.33600       14.2025    
   4.33700       14.2024    
   4.33800       14.2023    
   4.33900       14.2022    
   4.34000       14.2021    
   4.34100       14.2020    
   4.34200       14.2019    
   4.34300       14.2019    
   4.34400       14.2018    
   4.34500       14.2017    
   4.34600       14.2016    
   4.34700       14.2015    
   4.34800       14.2014    
   4.34900       14.2013    
   4.35000       14.2012    
   4.35100       14.2011    
   4.35200       14.2010    
   4.35300       14.2010    
   4.35400       14.2009    
   4.35500       14.2008    
   4.35600       14.2007    
   4.35700       14.2006    
   4.35800       14.2005    
   4.35900       14.2004    
   4.36000       14.2003    
   4.36100       14.2003    
   4.36200       14.2002    
   4.36300       14.2001    
   4.36400       14.2000    
   4.36500       14.1999    
   4.36600       14.1998    
   4.36700       14.1997    
   4.36800       14.1996    
   4.36900       14.1996    
   4.37000       14.1995    
   4.37100       14.1994    
   4.37200       14.1993    
   4.37300       14.1992    
   4.37400       14.1991    
   4.37500       14.1990    
   4.37600       14.1989    
   4.37700       14.1989    
   4.37800       14.1988    
   4.37900       14.1987    
   4.38000       14.1986    
   4.38100       14.1985    
   4.38200       14.1984    
   4.38300       14.1983    
   4.38400       14.1982    
   4.38500       14.1982    
   4.38600       14.1981    
   4.38700       14.1980    
   4.38800       14.1979    
   4.38900       14.1978    
   4.39000       14.1977    
   4.39100       14.1976    
   4.39200       14.1976    
   4.39300       14.1975    
   4.39400       14.1974    
   4.39500       14.1973    
   4.39600       14.1972    
   4.39700       14.1971    
   4.39800       14.1971    
   4.39900       14.1970    
   4.40000       14.1969    
   4.40100       14.1968    
   4.40200       14.1967    
   4.40300       14.1966    
   4.40400       14.1965    
   4.40500       14.1965    
   4.40600       14.1964    
   4.40700       14.1963    
   4.40800       14.1962    
   4.40900       14.1961    
   4.41000       14.1960    
   4.41100       14.1960    
   4.41200       14.1959    
   4.41300       14.1958    
   4.41400       14.1957    
   4.41500       14.1956    
   4.41600       14.1955    
   4.41700       14.1955    
   4.41800       14.1954    
   4.41900       14.1953    
   4.42000       14.1952    
   4.42100       14.1951    
   4.42200       14.1950    
   4.42300       14.1950    
   4.42400       14.1949    
   4.42500       14.1948    
   4.42600       14.1947    
   4.42700       14.1946    
   4.42800       14.1945    
   4.42900       14.1945    
   4.43000       14.1944    
   4.43100       14.1943    
   4.43200       14.1942    
   4.43300       14.1941    
   4.43400       14.1941    
   4.43500       14.1940    
   4.43600       14.1939    
   4.43700       14.1938    
   4.43800       14.1937    
   4.43900       14.1936    
   4.44000       14.1936    
   4.44100       14.1935    
   4.44200       14.1934    
   4.44300       14.1933    
   4.44400       14.1932    
   4.44500       14.1932    
   4.44600       14.1931    
   4.44700       14.1930    
   4.44800       14.1929    
   4.44900       14.1928    
   4.45000       14.1928    
   4.45100       14.1927    
   4.45200       14.1926    
   4.45300       14.1925    
   4.45400       14.1924    
   4.45500       14.1924    
   4.45600       14.1923    
   4.45700       14.1922    
   4.45800       14.1921    
   4.45900       14.1920    
   4.46000       14.1920    
   4.46100       14.1919    
   4.46200       14.1918    
   4.46300       14.1917    
   4.46400       14.1916    
   4.46500       14.1916    
   4.46600       14.1915    
   4.46700       14.1914    
   4.46800       14.1913    
   4.46900       14.1912    
   4.47000       14.1912    
   4.47100       14.1911    
   4.47200       14.1910    
   4.47300       14.1909    
   4.47400       14.1908    
   4.47500       14.1908    
   4.47600       14.1907    
   4.47700       14.1906    
   4.47800       14.1905    
   4.47900       14.1905    
   4.48000       14.1904    
   4.48100       14.1903    
   4.48200       14.1902    
   4.48300       14.1901    
   4.48400       14.1901    
   4.48500       14.1900    
   4.48600       14.1899    
   4.48700       14.1898    
   4.48800       14.1898    
   4.48900       14.1897    
   4.49000       14.1896    
   4.49100       14.1895    
   4.49200       14.1894    
   4.49300       14.1894    
   4.49400       14.1893    
   4.49500       14.1892    
   4.49600       14.1891    
   4.49700       14.1891    
   4.49800       14.1890    
   4.49900       14.1889    
   4.50000       14.1888    
   4.50100       14.1888    
   4.50200       14.1887    
   4.50300       14.1886    
   4.50400       14.1885    
   4.50500       14.1884    
   4.50600       14.1884    
   4.50700       14.1883    
   4.50800       14.1882    
   4.50900       14.1881    
   4.51000       14.1881    
   4.51100       14.1880    
   4.51200       14.1879    
   4.51300       14.1878    
   4.51400       14.1878    
   4.51500       14.1877    
   4.51600       14.1876    
   4.51700       14.1875    
   4.51800       14.1875    
   4.51900       14.1874    
   4.52000       14.1873    
   4.52100       14.1872    
   4.52200       14.1872    
   4.52300       14.1871    
   4.52400       14.1870    
   4.52500       14.1869    
   4.52600       14.1869    
   4.52700       14.1868    
   4.52800       14.1867    
   4.52900       14.1866    
   4.53000       14.1866    
   4.53100       14.1865    
   4.53200       14.1864    
   4.53300       14.1863    
   4.53400       14.1863    
   4.53500       14.1862    
   4.53600       14.1861    
   4.53700       14.1860    
   4.53800       14.1860    
   4.53900       14.1859    
   4.54000       14.1858    
   4.54100       14.1858    
   4.54200       14.1857    
   4.54300       14.1856    
   4.54400       14.1855    
   4.54500       14.1855    
   4.54600       14.1854    
   4.54700       14.1853    
   4.54800       14.1852    
   4.54900       14.1852    
   4.55000       14.1851    
   4.55100       14.1850    
   4.55200       14.1850    
   4.55300       14.1849    
   4.55400       14.1848    
   4.55500       14.1847    
   4.55600       14.1847    
   4.55700       14.1846    
   4.55800       14.1845    
   4.55900       14.1844    
   4.56000       14.1844    
   4.56100       14.1843    
   4.56200       14.1842    
   4.56300       14.1842    
   4.56400       14.1841    
   4.56500       14.1840    
   4.56600       14.1839    
   4.56700       14.1839    
   4.56800       14.1838    
   4.56900       14.1837    
   4.57000       14.1837    
   4.57100       14.1836    
   4.57200       14.1835    
   4.57300       14.1834    
   4.57400       14.1834    
   4.57500       14.1833    
   4.57600       14.1832    
   4.57700       14.1832    
   4.57800       14.1831    
   4.57900       14.1830    
   4.58000       14.1829    
   4.58100       14.1829    
   4.58200       14.1828    
   4.58300       14.1827    
   4.58400       14.1827    
   4.58500       14.1826    
   4.58600       14.1825    
   4.58700       14.1825    
   4.58800       14.1824    
   4.58900       14.1823    
   4.59000       14.1822    
   4.59100       14.1822    
   4.59200       14.1821    
   4.59300       14.1820    
   4.59400       14.1820    
   4.59500       14.1819    
   4.59600       14.1818    
   4.59700       14.1818    
   4.59800       14.1817    
   4.59900       14.1816    
   4.60000       14.1816    
   4.60100       14.1815    
   4.60200       14.1814    
   4.60300       14.1813    
   4.60400       14.1813    
   4.60500       14.1812    
   4.60600       14.1811    
   4.60700       14.1811    
   4.60800       14.1810    
   4.60900       14.1809    
   4.61000       14.1809    
   4.61100       14.1808    
   4.61200       14.1807    
   4.61300       14.1807    
   4.61400       14.1806    
   4.61500       14.1805    
   4.61600       14.1805    
   4.61700       14.1804    
   4.61800       14.1803    
   4.61900       14.1802    
   4.62000       14.1802    
   4.62100       14.1801    
   4.62200       14.1800    
   4.62300       14.1800    
   4.62400       14.1799    
   4.62500       14.1798    
   4.62600       14.1798    
   4.62700       14.1797    
   4.62800       14.1796    
   4.62900       14.1796    
   4.63000       14.1795    
   4.63100       14.1794    
   4.63200       14.1794    
   4.63300       14.1793    
   4.63400       14.1792    
   4.63500       14.1792    
   4.63600       14.1791    
   4.63700       14.1790    
   4.63800       14.1790    
   4.63900       14.1789    
   4.64000       14.1788    
   4.64100       14.1788    
   4.64200       14.1787    
   4.64300       14.1786    
   4.64400       14.1786    
   4.64500       14.1785    
   4.64600       14.1784    
   4.64700       14.1784    
   4.64800       14.1783    
   4.64900       14.1782    
   4.65000       14.1782    
   4.65100       14.1781    
   4.65200       14.1780    
   4.65300       14.1780    
   4.65400       14.1779    
   4.65500       14.1778    
   4.65600       14.1778    
   4.65700       14.1777    
   4.65800       14.1777    
   4.65900       14.1776    
   4.66000       14.1775    
   4.66100       14.1775    
   4.66200       14.1774    
   4.66300       14.1773    
   4.66400       14.1773    
   4.66500       14.1772    
   4.66600       14.1771    
   4.66700       14.1771    
   4.66800       14.1770    
   4.66900       14.1769    
   4.67000       14.1769    
   4.67100       14.1768    
   4.67200       14.1767    
   4.67300       14.1767    
   4.67400       14.1766    
   4.67500       14.1766    
   4.67600       14.1765    
   4.67700       14.1764    
   4.67800       14.1764    
   4.67900       14.1763    
   4.68000       14.1762    
   4.68100       14.1762    
   4.68200       14.1761    
   4.68300       14.1760    
   4.68400       14.1760    
   4.68500       14.1759    
   4.68600       14.1759    
   4.68700       14.1758    
   4.68800       14.1757    
   4.68900       14.1757    
   4.69000       14.1756    
   4.69100       14.1755    
   4.69200       14.1755    
   4.69300       14.1754    
   4.69400       14.1753    
   4.69500       14.1753    
   4.69600       14.1752    
   4.69700       14.1752    
   4.69800       14.1751    
   4.69900       14.1750    
   4.70000       14.1750    
   4.70100       14.1749    
   4.70200       14.1748    
   4.70300       14.1748    
   4.70400       14.1747    
   4.70500       14.1747    
   4.70600       14.1746    
   4.70700       14.1745    
   4.70800       14.1745    
   4.70900       14.1744    
   4.71000       14.1743    
   4.71100       14.1743    
   4.71200       14.1742    
   4.71300       14.1742    
   4.71400       14.1741    
   4.71500       14.1740    
   4.71600       14.1740    
   4.71700       14.1739    
   4.71800       14.1739    
   4.71900       14.1738    
   4.72000       14.1737    
   4.72100       14.1737    
   4.72200       14.1736    
   4.72300       14.1735    
   4.72400       14.1735    
   4.72500       14.1734    
   4.72600       14.1734    
   4.72700       14.1733    
   4.72800       14.1732    
   4.72900       14.1732    
   4.73000       14.1731    
   4.73100       14.1731    
   4.73200       14.1730    
   4.73300       14.1729    
   4.73400       14.1729    
   4.73500       14.1728    
   4.73600       14.1728    
   4.73700       14.1727    
   4.73800       14.1726    
   4.73900       14.1726    
   4.74000       14.1725    
   4.74100       14.1725    
   4.74200       14.1724    
   4.74300       14.1723    
   4.74400       14.1723    
   4.74500       14.1722    
   4.74600       14.1722    
   4.74700       14.1721    
   4.74800       14.1720    
   4.74900       14.1720    
   4.75000       14.1719    
   4.75100       14.1719    
   4.75200       14.1718    
   4.75300       14.1717    
   4.75400       14.1717    
   4.75500       14.1716    
   4.75600       14.1716    
   4.75700       14.1715    
   4.75800       14.1714    
   4.75900       14.1714    
   4.76000       14.1713    
   4.76100       14.1713    
   4.76200       14.1712    
   4.76300       14.1711    
   4.76400       14.1711    
   4.76500       14.1710    
   4.76600       14.1710    
   4.76700       14.1709    
   4.76800       14.1709    
   4.76900       14.1708    
   4.77000       14.1707    
   4.77100       14.1707    
   4.77200       14.1706    
   4.77300       14.1706    
   4.77400       14.1705    
   4.77500       14.1704    
   4.77600       14.1704    
   4.77700       14.1703    
   4.77800       14.1703    
   4.77900       14.1702    
   4.78000       14.1702    
   4.78100       14.1701    
   4.78200       14.1700    
   4.78300       14.1700    
   4.78400       14.1699    
   4.78500       14.1699    
   4.78600       14.1698    
   4.78700       14.1698    
   4.78800       14.1697    
   4.78900       14.1696    
   4.79000       14.1696    
   4.79100       14.1695    
   4.79200       14.1695    
   4.79300       14.1694    
   4.79400       14.1694    
   4.79500       14.1693    
   4.79600       14.1692    
   4.79700       14.1692    
   4.79800       14.1691    
   4.79900       14.1691    
   4.80000       14.1690    
   4.80100       14.1690    
   4.80200       14.1689    
   4.80300       14.1688    
   4.80400       14.1688    
   4.80500       14.1687    
   4.80600       14.1687    
   4.80700       14.1686    
   4.80800       14.1686    
   4.80900       14.1685    
   4.81000       14.1684    
   4.81100       14.1684    
   4.81200       14.1683    
   4.81300       14.1683    
   4.81400       14.1682    
   4.81500       14.1682    
   4.81600       14.1681    
   4.81700       14.1681    
   4.81800       14.1680    
   4.81900       14.1679    
   4.82000       14.1679    
   4.82100       14.1678    
   4.82200       14.1678    
   4.82300       14.1677    
   4.82400       14.1677    
   4.82500       14.1676    
   4.82600       14.1676    
   4.82700       14.1675    
   4.82800       14.1674    
   4.82900       14.1674    
   4.83000       14.1673    
   4.83100       14.1673    
   4.83200       14.1672    
   4.83300       14.1672    
   4.83400       14.1671    
   4.83500       14.1671    
   4.83600       14.1670    
   4.83700       14.1670    
   4.83800       14.1669    
   4.83900       14.1668    
   4.84000       14.1668    
   4.84100       14.1667    
   4.84200       14.1667    
   4.84300       14.1666    
   4.84400       14.1666    
   4.84500       14.1665    
   4.84600       14.1665    
   4.84700       14.1664    
   4.84800       14.1664    
   4.84900       14.1663    
   4.85000       14.1662    
   4.85100       14.1662    
   4.85200       14.1661    
   4.85300       14.1661    
   4.85400       14.1660    
   4.85500       14.1660    
   4.85600       14.1659    
   4.85700       14.1659    
   4.85800       14.1658    
   4.85900       14.1658    
   4.86000       14.1657    
   4.86100       14.1657    
   4.86200       14.1656    
   4.86300       14.1655    
   4.86400       14.1655    
   4.86500       14.1654    
   4.86600       14.1654    
   4.86700       14.1653    
   4.86800       14.1653    
   4.86900       14.1652    
   4.87000       14.1652    
   4.87100       14.1651    
   4.87200       14.1651    
   4.87300       14.1650    
   4.87400       14.1650    
   4.87500       14.1649    
   4.87600       14.1649    
   4.87700       14.1648    
   4.87800       14.1648    
   4.87900       14.1647    
   4.88000       14.1646    
   4.88100       14.1646    
   4.88200       14.1645    
   4.88300       14.1645    
   4.88400       14.1644    
   4.88500       14.1644    
   4.88600       14.1643    
   4.88700       14.1643    
   4.88800       14.1642    
   4.88900       14.1642    
   4.89000       14.1641    
   4.89100       14.1641    
   4.89200       14.1640    
   4.89300       14.1640    
   4.89400       14.1639    
   4.89500       14.1639    
   4.89600       14.1638    
   4.89700       14.1638    
   4.89800       14.1637    
   4.89900       14.1637    
   4.90000       14.1636    
   4.90100       14.1636    
   4.90200       14.1635    
   4.90300       14.1635    
   4.90400       14.1634    
   4.90500       14.1634    
   4.90600       14.1633    
   4.90700       14.1633    
   4.90800       14.1632    
   4.90900       14.1632    
   4.91000       14.1631    
   4.91100       14.1631    
   4.91200       14.1630    
   4.91300       14.1629    
   4.91400       14.1629    
   4.91500       14.1628    
   4.91600       14.1628    
   4.91700       14.1627    
   4.91800       14.1627    
   4.91900       14.1626    
   4.92000       14.1626    
   4.92100       14.1625    
   4.92200       14.1625    
   4.92300       14.1624    
   4.92400       14.1624    
   4.92500       14.1623    
   4.92600       14.1623    
   4.92700       14.1622    
   4.92800       14.1622    
   4.92900       14.1621    
   4.93000       14.1621    
   4.93100       14.1620    
   4.93200       14.1620    
   4.93300       14.1619    
   4.93400       14.1619    
   4.93500       14.1618    
   4.93600       14.1618    
   4.93700       14.1617    
   4.93800       14.1617    
   4.93900       14.1616    
   4.94000       14.1616    
   4.94100       14.1615    
   4.94200       14.1615    
   4.94300       14.1614    
   4.94400       14.1614    
   4.94500       14.1614    
   4.94600       14.1613    
   4.94700       14.1613    
   4.94800       14.1612    
   4.94900       14.1612    
   4.95000       14.1611    
   4.95100       14.1611    
   4.95200       14.1610    
   4.95300       14.1610    
   4.95400       14.1609    
   4.95500       14.1609    
   4.95600       14.1608    
   4.95700       14.1608    
   4.95800       14.1607    
   4.95900       14.1607    
   4.96000       14.1606    
   4.96100       14.1606    
   4.96200       14.1605    
   4.96300       14.1605    
   4.96400       14.1604    
   4.96500       14.1604    
   4.96600       14.1603    
   4.96700       14.1603    
   4.96800       14.1602    
   4.96900       14.1602    
   4.97000       14.1601    
   4.97100       14.1601    
   4.97200       14.1600    
   4.97300       14.1600    
   4.97400       14.1599    
   4.97500       14.1599    
   4.97600       14.1598    
   4.97700       14.1598    
   4.97800       14.1598    
   4.97900       14.1597    
   4.98000       14.1597    
   4.98100       14.1596    
   4.98200       14.1596    
   4.98300       14.1595    
   4.98400       14.1595    
   4.98500       14.1594    
   4.98600       14.1594    
   4.98700       14.1593    
   4.98800       14.1593    
   4.98900       14.1592    
   4.99000       14.1592    
   4.99100       14.1591    
   4.99200       14.1591    
   4.99300       14.1590    
   4.99400       14.1590    
   4.99500       14.1590    
   4.99600       14.1589    
   4.99700       14.1589    
   4.99800       14.1588    
   4.99900       14.1588    
   5.00000       14.1587    
   5.00100       14.1587    
   5.00200       14.1586    
   5.00300       14.1586    
   5.00400       14.1585    
   5.00500       14.1585    
   5.00600       14.1584    
   5.00700       14.1584    
   5.00800       14.1583    
   5.00900       14.1583    
   5.01000       14.1583    
   5.01100       14.1582    
   5.01200       14.1582    
   5.01300       14.1581    
   5.01400       14.1581    
   5.01500       14.1580    
   5.01600       14.1580    
   5.01700       14.1579    
   5.01800       14.1579    
   5.01900       14.1578    
   5.02000       14.1578    
   5.02100       14.1577    
   5.02200       14.1577    
   5.02300       14.1577    
   5.02400       14.1576    
   5.02500       14.1576    
   5.02600       14.1575    
   5.02700       14.1575    
   5.02800       14.1574    
   5.02900       14.1574    
   5.03000       14.1573    
   5.03100       14.1573    
   5.03200       14.1572    
   5.03300       14.1572    
   5.03400       14.1572    
   5.03500       14.1571    
   5.03600       14.1571    
   5.03700       14.1570    
   5.03800       14.1570    
   5.03900       14.1569    
   5.04000       14.1569    
   5.04100       14.1568    
   5.04200       14.1568    
   5.04300       14.1568    
   5.04400       14.1567    
   5.04500       14.1567    
   5.04600       14.1566    
   5.04700       14.1566    
   5.04800       14.1565    
   5.04900       14.1565    
   5.05000       14.1564    
   5.05100       14.1564    
   5.05200       14.1564    
   5.05300       14.1563    
   5.05400       14.1563    
   5.05500       14.1562    
   5.05600       14.1562    
   5.05700       14.1561    
   5.05800       14.1561    
   5.05900       14.1560    
   5.06000       14.1560    
   5.06100       14.1560    
   5.06200       14.1559    
   5.06300       14.1559    
   5.06400       14.1558    
   5.06500       14.1558    
   5.06600       14.1557    
   5.06700       14.1557    
   5.06800       14.1556    
   5.06900       14.1556    
   5.07000       14.1556    
   5.07100       14.1555    
   5.07200       14.1555    
   5.07300       14.1554    
   5.07400       14.1554    
   5.07500       14.1553    
   5.07600       14.1553    
   5.07700       14.1553    
   5.07800       14.1552    
   5.07900       14.1552    
   5.08000       14.1551    
   5.08100       14.1551    
   5.08200       14.1550    
   5.08300       14.1550    
   5.08400       14.1550    
   5.08500       14.1549    
   5.08600       14.1549    
   5.08700       14.1548    
   5.08800       14.1548    
   5.08900       14.1547    
   5.09000       14.1547    
   5.09100       14.1547    
   5.09200       14.1546    
   5.09300       14.1546    
   5.09400       14.1545    
   5.09500       14.1545    
   5.09600       14.1544    
   5.09700       14.1544    
   5.09800       14.1544    
   5.09900       14.1543    
   5.10000       14.1543    
   5.10100       14.1542    
   5.10200       14.1542    
   5.10300       14.1541    
   5.10400       14.1541    
   5.10500       14.1541    
   5.10600       14.1540    
   5.10700       14.1540    
   5.10800       14.1539    
   5.10900       14.1539    
   5.11000       14.1539    
   5.11100       14.1538    
   5.11200       14.1538    
   5.11300       14.1537    
   5.11400       14.1537    
   5.11500       14.1536    
   5.11600       14.1536    
   5.11700       14.1536    
   5.11800       14.1535    
   5.11900       14.1535    
   5.12000       14.1534    
   5.12100       14.1534    
   5.12200       14.1533    
   5.12300       14.1533    
   5.12400       14.1533    
   5.12500       14.1532    
   5.12600       14.1532    
   5.12700       14.1531    
   5.12800       14.1531    
   5.12900       14.1531    
   5.13000       14.1530    
   5.13100       14.1530    
   5.13200       14.1529    
   5.13300       14.1529    
   5.13400       14.1529    
   5.13500       14.1528    
   5.13600       14.1528    
   5.13700       14.1527    
   5.13800       14.1527    
   5.13900       14.1527    
   5.14000       14.1526    
   5.14100       14.1526    
   5.14200       14.1525    
   5.14300       14.1525    
   5.14400       14.1524    
   5.14500       14.1524    
   5.14600       14.1524    
   5.14700       14.1523    
   5.14800       14.1523    
   5.14900       14.1522    
   5.15000       14.1522    
   5.15100       14.1522    
   5.15200       14.1521    
   5.15300       14.1521    
   5.15400       14.1520    
   5.15500       14.1520    
   5.15600       14.1520    
   5.15700       14.1519    
   5.15800       14.1519    
   5.15900       14.1518    
   5.16000       14.1518    
   5.16100       14.1518    
   5.16200       14.1517    
   5.16300       14.1517    
   5.16400       14.1516    
   5.16500       14.1516    
   5.16600       14.1516    
   5.16700       14.1515    
   5.16800       14.1515    
   5.16900       14.1514    
   5.17000       14.1514    
   5.17100       14.1514    
   5.17200       14.1513    
   5.17300       14.1513    
   5.17400       14.1512    
   5.17500       14.1512    
   5.17600       14.1512    
   5.17700       14.1511    
   5.17800       14.1511    
   5.17900       14.1510    
   5.18000       14.1510    
   5.18100       14.1510    
   5.18200       14.1509    
   5.18300       14.1509    
   5.18400       14.1509    
   5.18500       14.1508    
   5.18600       14.1508    
   5.18700       14.1507    
   5.18800       14.1507    
   5.18900       14.1507    
   5.19000       14.1506    
   5.19100       14.1506    
   5.19200       14.1505    
   5.19300       14.1505    
   5.19400       14.1505    
   5.19500       14.1504    
   5.19600       14.1504    
   5.19700       14.1503    
   5.19800       14.1503    
   5.19900       14.1503    
   5.20000       14.1502    
   5.20100       14.1502    
   5.20200       14.1502    
   5.20300       14.1501    
   5.20400       14.1501    
   5.20500       14.1500    
   5.20600       14.1500    
   5.20700       14.1500    
   5.20800       14.1499    
   5.20900       14.1499    
   5.21000       14.1498    
   5.21100       14.1498    
   5.21200       14.1498    
   5.21300       14.1497    
   5.21400       14.1497    
   5.21500       14.1497    
   5.21600       14.1496    
   5.21700       14.1496    
   5.21800       14.1495    
   5.21900       14.1495    
   5.22000       14.1495    
   5.22100       14.1494    
   5.22200       14.1494    
   5.22300       14.1494    
   5.22400       14.1493    
   5.22500       14.1493    
   5.22600       14.1492    
   5.22700       14.1492    
   5.22800       14.1492    
   5.22900       14.1491    
   5.23000       14.1491    
   5.23100       14.1491    
   5.23200       14.1490    
   5.23300       14.1490    
   5.23400       14.1489    
   5.23500       14.1489    
   5.23600       14.1489    
   5.23700       14.1488    
   5.23800       14.1488    
   5.23900       14.1488    
   5.24000       14.1487    
   5.24100       14.1487    
   5.24200       14.1486    
   5.24300       14.1486    
   5.24400       14.1486    
   5.24500       14.1485    
   5.24600       14.1485    
   5.24700       14.1485    
   5.24800       14.1484    
   5.24900       14.1484    
   5.25000       14.1484    
   5.25100       14.1483    
   5.25200       14.1483    
   5.25300       14.1482    
   5.25400       14.1482    
   5.25500       14.1482    
   5.25600       14.1481    
   5.25700       14.1481    
   5.25800       14.1481    
   5.25900       14.1480    
   5.26000       14.1480    
   5.26100       14.1479    
   5.26200       14.1479    
   5.26300       14.1479    
   5.26400       14.1478    
   5.26500       14.1478    
   5.26600       14.1478    
   5.26700       14.1477    
   5.26800       14.1477    
   5.26900       14.1477    
   5.27000       14.1476    
   5.27100       14.1476    
   5.27200       14.1476    
   5.27300       14.1475    
   5.27400       14.1475    
   5.27500       14.1474    
   5.27600       14.1474    
   5.27700       14.1474    
   5.27800       14.1473    
   5.27900       14.1473    
   5.28000       14.1473    
   5.28100       14.1472    
   5.28200       14.1472    
   5.28300       14.1472    
   5.28400       14.1471    
   5.28500       14.1471    
   5.28600       14.1470    
   5.28700       14.1470    
   5.28800       14.1470    
   5.28900       14.1469    
   5.29000       14.1469    
   5.29100       14.1469    
   5.29200       14.1468    
   5.29300       14.1468    
   5.29400       14.1468    
   5.29500       14.1467    
   5.29600       14.1467    
   5.29700       14.1467    
   5.29800       14.1466    
   5.29900       14.1466    
   5.30000       14.1466    
   5.30100       14.1465    
   5.30200       14.1465    
   5.30300       14.1464    
   5.30400       14.1464    
   5.30500       14.1464    
   5.30600       14.1463    
   5.30700       14.1463    
   5.30800       14.1463    
   5.30900       14.1462    
   5.31000       14.1462    
   5.31100       14.1462    
   5.31200       14.1461    
   5.31300       14.1461    
   5.31400       14.1461    
   5.31500       14.1460    
   5.31600       14.1460    
   5.31700       14.1460    
   5.31800       14.1459    
   5.31900       14.1459    
   5.32000       14.1459    
   5.32100       14.1458    
   5.32200       14.1458    
   5.32300       14.1458    
   5.32400       14.1457    
   5.32500       14.1457    
   5.32600       14.1457    
   5.32700       14.1456    
   5.32800       14.1456    
   5.32900       14.1456    
   5.33000       14.1455    
   5.33100       14.1455    
   5.33200       14.1454    
   5.33300       14.1454    
   5.33400       14.1454    
   5.33500       14.1453    
   5.33600       14.1453    
   5.33700       14.1453    
   5.33800       14.1452    
   5.33900       14.1452    
   5.34000       14.1452    
   5.34100       14.1451    
   5.34200       14.1451    
   5.34300       14.1451    
   5.34400       14.1450    
   5.34500       14.1450    
   5.34600       14.1450    
   5.34700       14.1449    
   5.34800       14.1449    
   5.34900       14.1449    
   5.35000       14.1448    
   5.35100       14.1448    
   5.35200       14.1448    
   5.35300       14.1447    
   5.35400       14.1447    
   5.35500       14.1447    
   5.35600       14.1446    
   5.35700       14.1446    
   5.35800       14.1446    
   5.35900       14.1445    
   5.36000       14.1445    
   5.36100       14.1445    
   5.36200       14.1444    
   5.36300       14.1444    
   5.36400       14.1444    
   5.36500       14.1443    
   5.36600       14.1443    
   5.36700       14.1443    
   5.36800       14.1442    
   5.36900       14.1442    
   5.37000       14.1442    
   5.37100       14.1441    
   5.37200       14.1441    
   5.37300       14.1441    
   5.37400       14.1440    
   5.37500       14.1440    
   5.37600       14.1440    
   5.37700       14.1439    
   5.37800       14.1439    
   5.37900       14.1439    
   5.38000       14.1439    
   5.38100       14.1438    
   5.38200       14.1438    
   5.38300       14.1438    
   5.38400       14.1437    
   5.38500       14.1437    
   5.38600       14.1437    
   5.38700       14.1436    
   5.38800       14.1436    
   5.38900       14.1436    
   5.39000       14.1435    
   5.39100       14.1435    
   5.39200       14.1435    
   5.39300       14.1434    
   5.39400       14.1434    
   5.39500       14.1434    
   5.39600       14.1433    
   5.39700       14.1433    
   5.39800       14.1433    
   5.39900       14.1432    
   5.40000       14.1432    
   5.40100       14.1432    
   5.40200       14.1431    
   5.40300       14.1431    
   5.40400       14.1431    
   5.40500       14.1430    
   5.40600       14.1430    
   5.40700       14.1430    
   5.40800       14.1430    
   5.40900       14.1429    
   5.41000       14.1429    
   5.41100       14.1429    
   5.41200       14.1428    
   5.41300       14.1428    
   5.41400       14.1428    
   5.41500       14.1427    
   5.41600       14.1427    
   5.41700       14.1427    
   5.41800       14.1426    
   5.41900       14.1426    
   5.42000       14.1426    
   5.42100       14.1425    
   5.42200       14.1425    
   5.42300       14.1425    
   5.42400       14.1424    
   5.42500       14.1424    
   5.42600       14.1424    
   5.42700       14.1424    
   5.42800       14.1423    
   5.42900       14.1423    
   5.43000       14.1423    
   5.43100       14.1422    
   5.43200       14.1422    
   5.43300       14.1422    
   5.43400       14.1421    
   5.43500       14.1421    
   5.43600       14.1421    
   5.43700       14.1420    
   5.43800       14.1420    
   5.43900       14.1420    
   5.44000       14.1419    
   5.44100       14.1419    
   5.44200       14.1419    
   5.44300       14.1419    
   5.44400       14.1418    
   5.44500       14.1418    
   5.44600       14.1418    
   5.44700       14.1417    
   5.44800       14.1417    
   5.44900       14.1417    
   5.45000       14.1416    
   5.45100       14.1416    
   5.45200       14.1416    
   5.45300       14.1416    
   5.45400       14.1415    
   5.45500       14.1415    
   5.45600       14.1415    
   5.45700       14.1414    
   5.45800       14.1414    
   5.45900       14.1414    
   5.46000       14.1413    
   5.46100       14.1413    
   5.46200       14.1413    
   5.46300       14.1412    
   5.46400       14.1412    
   5.46500       14.1412    
   5.46600       14.1412    
   5.46700       14.1411    
   5.46800       14.1411    
   5.46900       14.1411    
   5.47000       14.1410    
   5.47100       14.1410    
   5.47200       14.1410    
   5.47300       14.1409    
   5.47400       14.1409    
   5.47500       14.1409    
   5.47600       14.1409    
   5.47700       14.1408    
   5.47800       14.1408    
   5.47900       14.1408    
   5.48000       14.1407    
   5.48100       14.1407    
   5.48200       14.1407    
   5.48300       14.1406    
   5.48400       14.1406    
   5.48500       14.1406    
   5.48600       14.1406    
   5.48700       14.1405    
   5.48800       14.1405    
   5.48900       14.1405    
   5.49000       14.1404    
   5.49100       14.1404    
   5.49200       14.1404    
   5.49300       14.1404    
   5.49400       14.1403    
   5.49500       14.1403    
   5.49600       14.1403    
   5.49700       14.1402    
   5.49800       14.1402    
   5.49900       14.1402    
   5.50000       14.1401    
   5.50100       14.1401    
   5.50200       14.1401    
   5.50300       14.1401    
   5.50400       14.1400    
   5.50500       14.1400    
   5.50600       14.1400    
   5.50700       14.1399    
   5.50800       14.1399    
   5.50900       14.1399    
   5.51000       14.1399    
   5.51100       14.1398    
   5.51200       14.1398    
   5.51300       14.1398    
   5.51400       14.1397    
   5.51500       14.1397    
   5.51600       14.1397    
   5.51700       14.1397    
   5.51800       14.1396    
   5.51900       14.1396    
   5.52000       14.1396    
   5.52100       14.1395    
   5.52200       14.1395    
   5.52300       14.1395    
   5.52400       14.1395    
   5.52500       14.1394    
   5.52600       14.1394    
   5.52700       14.1394    
   5.52800       14.1393    
   5.52900       14.1393    
   5.53000       14.1393    
   5.53100       14.1393    
   5.53200       14.1392    
   5.53300       14.1392    
   5.53400       14.1392    
   5.53500       14.1391    
   5.53600       14.1391    
   5.53700       14.1391    
   5.53800       14.1391    
   5.53900       14.1390    
   5.54000       14.1390    
   5.54100       14.1390    
   5.54200       14.1389    
   5.54300       14.1389    
   5.54400       14.1389    
   5.54500       14.1389    
   5.54600       14.1388    
   5.54700       14.1388    
   5.54800       14.1388    
   5.54900       14.1387    
   5.55000       14.1387    
   5.55100       14.1387    
   5.55200       14.1387    
   5.55300       14.1386    
   5.55400       14.1386    
   5.55500       14.1386    
   5.55600       14.1386    
   5.55700       14.1385    
   5.55800       14.1385    
   5.55900       14.1385    
   5.56000       14.1384    
   5.56100       14.1384    
   5.56200       14.1384    
   5.56300       14.1384    
   5.56400       14.1383    
   5.56500       14.1383    
   5.56600       14.1383    
   5.56700       14.1383    
   5.56800       14.1382    
   5.56900       14.1382    
   5.57000       14.1382    
   5.57100       14.1381    
   5.57200       14.1381    
   5.57300       14.1381    
   5.57400       14.1381    
   5.57500       14.1380    
   5.57600       14.1380    
   5.57700       14.1380    
   5.57800       14.1379    
   5.57900       14.1379    
   5.58000       14.1379    
   5.58100       14.1379    
   5.58200       14.1378    
   5.58300       14.1378    
   5.58400       14.1378    
   5.58500       14.1378    
   5.58600       14.1377    
   5.58700       14.1377    
   5.58800       14.1377    
   5.58900       14.1377    
   5.59000       14.1376    
   5.59100       14.1376    
   5.59200       14.1376    
   5.59300       14.1375    
   5.59400       14.1375    
   5.59500       14.1375    
   5.59600       14.1375    
   5.59700       14.1374    
   5.59800       14.1374    
   5.59900       14.1374    
   5.60000       14.1374    
   5.60100       14.1373    
   5.60200       14.1373    
   5.60300       14.1373    
   5.60400       14.1372    
   5.60500       14.1372    
   5.60600       14.1372    
   5.60700       14.1372    
   5.60800       14.1371    
   5.60900       14.1371    
   5.61000       14.1371    
   5.61100       14.1371    
   5.61200       14.1370    
   5.61300       14.1370    
   5.61400       14.1370    
   5.61500       14.1370    
   5.61600       14.1369    
   5.61700       14.1369    
   5.61800       14.1369    
   5.61900       14.1369    
   5.62000       14.1368    
   5.62100       14.1368    
   5.62200       14.1368    
   5.62300       14.1367    
   5.62400       14.1367    
   5.62500       14.1367    
   5.62600       14.1367    
   5.62700       14.1366    
   5.62800       14.1366    
   5.62900       14.1366    
   5.63000       14.1366    
   5.63100       14.1365    
   5.63200       14.1365    
   5.63300       14.1365    
   5.63400       14.1365    
   5.63500       14.1364    
   5.63600       14.1364    
   5.63700       14.1364    
   5.63800       14.1364    
   5.63900       14.1363    
   5.64000       14.1363    
   5.64100       14.1363    
   5.64200       14.1363    
   5.64300       14.1362    
   5.64400       14.1362    
   5.64500       14.1362    
   5.64600       14.1362    
   5.64700       14.1361    
   5.64800       14.1361    
   5.64900       14.1361    
   5.65000       14.1361    
   5.65100       14.1360    
   5.65200       14.1360    
   5.65300       14.1360    
   5.65400       14.1359    
   5.65500       14.1359    
   5.65600       14.1359    
   5.65700       14.1359    
   5.65800       14.1358    
   5.65900       14.1358    
   5.66000       14.1358    
   5.66100       14.1358    
   5.66200       14.1357    
   5.66300       14.1357    
   5.66400       14.1357    
   5.66500       14.1357    
   5.66600       14.1356    
   5.66700       14.1356    
   5.66800       14.1356    
   5.66900       14.1356    
   5.67000       14.1355    
   5.67100       14.1355    
   5.67200       14.1355    
   5.67300       14.1355    
   5.67400       14.1354    
   5.67500       14.1354    
   5.67600       14.1354    
   5.67700       14.1354    
   5.67800       14.1353    
   5.67900       14.1353    
   5.68000       14.1353    
   5.68100       14.1353    
   5.68200       14.1352    
   5.68300       14.1352    
   5.68400       14.1352    
   5.68500       14.1352    
   5.68600       14.1351    
   5.68700       14.1351    
   5.68800       14.1351    
   5.68900       14.1351    
   5.69000       14.1350    
   5.69100       14.1350    
   5.69200       14.1350    
   5.69300       14.1350    
   5.69400       14.1349    
   5.69500       14.1349    
   5.69600       14.1349    
   5.69700       14.1349    
   5.69800       14.1348    
   5.69900       14.1348    
   5.70000       14.1348    
   5.70100       14.1348    
   5.70200       14.1348    
   5.70300       14.1347    
   5.70400       14.1347    
   5.70500       14.1347    
   5.70600       14.1347    
   5.70700       14.1346    
   5.70800       14.1346    
   5.70900       14.1346    
   5.71000       14.1346    
   5.71100       14.1345    
   5.71200       14.1345    
   5.71300       14.1345    
   5.71400       14.1345    
   5.71500       14.1344    
   5.71600       14.1344    
   5.71700       14.1344    
   5.71800       14.1344    
   5.71900       14.1343    
   5.72000       14.1343    
   5.72100       14.1343    
   5.72200       14.1343    
   5.72300       14.1342    
   5.72400       14.1342    
   5.72500       14.1342    
   5.72600       14.1342    
   5.72700       14.1341    
   5.72800       14.1341    
   5.72900       14.1341    
   5.73000       14.1341    
   5.73100       14.1341    
   5.73200       14.1340    
   5.73300       14.1340    
   5.73400       14.1340    
   5.73500       14.1340    
   5.73600       14.1339    
   5.73700       14.1339    
   5.73800       14.1339    
   5.73900       14.1339    
   5.74000       14.1338    
   5.74100       14.1338    
   5.74200       14.1338    
   5.74300       14.1338    
   5.74400       14.1337    
   5.74500       14.1337    
   5.74600       14.1337    
   5.74700       14.1337    
   5.74800       14.1337    
   5.74900       14.1336    
   5.75000       14.1336    
   5.75100       14.1336    
   5.75200       14.1336    
   5.75300       14.1335    
   5.75400       14.1335    
   5.75500       14.1335    
   5.75600       14.1335    
   5.75700       14.1334    
   5.75800       14.1334    
   5.75900       14.1334    
   5.76000       14.1334    
   5.76100       14.1333    
   5.76200       14.1333    
   5.76300       14.1333    
   5.76400       14.1333    
   5.76500       14.1333    
   5.76600       14.1332    
   5.76700       14.1332    
   5.76800       14.1332    
   5.76900       14.1332    
   5.77000       14.1331    
   5.77100       14.1331    
   5.77200       14.1331    
   5.77300       14.1331    
   5.77400       14.1330    
   5.77500       14.1330    
   5.77600       14.1330    
   5.77700       14.1330    
   5.77800       14.1330    
   5.77900       14.1329    
   5.78000       14.1329    
   5.78100       14.1329    
   5.78200       14.1329    
   5.78300       14.1328    
   5.78400       14.1328    
   5.78500       14.1328    
   5.78600       14.1328    
   5.78700       14.1328    
   5.78800       14.1327    
   5.78900       14.1327    
   5.79000       14.1327    
   5.79100       14.1327    
   5.79200       14.1326    
   5.79300       14.1326    
   5.79400       14.1326    
   5.79500       14.1326    
   5.79600       14.1325    
   5.79700       14.1325    
   5.79800       14.1325    
   5.79900       14.1325    
   5.80000       14.1325    
   5.80100       14.1324    
   5.80200       14.1324    
   5.80300       14.1324    
   5.80400       14.1324    
   5.80500       14.1323    
   5.80600       14.1323    
   5.80700       14.1323    
   5.80800       14.1323    
   5.80900       14.1323    
   5.81000       14.1322    
   5.81100       14.1322    
   5.81200       14.1322    
   5.81300       14.1322    
   5.81400       14.1321    
   5.81500       14.1321    
   5.81600       14.1321    
   5.81700       14.1321    
   5.81800       14.1321    
   5.81900       14.1320    
   5.82000       14.1320    
   5.82100       14.1320    
   5.82200       14.1320    
   5.82300       14.1319    
   5.82400       14.1319    
   5.82500       14.1319    
   5.82600       14.1319    
   5.82700       14.1319    
   5.82800       14.1318    
   5.82900       14.1318    
   5.83000       14.1318    
   5.83100       14.1318    
   5.83200       14.1318    
   5.83300       14.1317    
   5.83400       14.1317    
   5.83500       14.1317    
   5.83600       14.1317    
   5.83700       14.1316    
   5.83800       14.1316    
   5.83900       14.1316    
   5.84000       14.1316    
   5.84100       14.1316    
   5.84200       14.1315    
   5.84300       14.1315    
   5.84400       14.1315    
   5.84500       14.1315    
   5.84600       14.1314    
   5.84700       14.1314    
   5.84800       14.1314    
   5.84900       14.1314    
   5.85000       14.1314    
   5.85100       14.1313    
   5.85200       14.1313    
   5.85300       14.1313    
   5.85400       14.1313    
   5.85500       14.1313    
   5.85600       14.1312    
   5.85700       14.1312    
   5.85800       14.1312    
   5.85900       14.1312    
   5.86000       14.1311    
   5.86100       14.1311    
   5.86200       14.1311    
   5.86300       14.1311    
   5.86400       14.1311    
   5.86500       14.1310    
   5.86600       14.1310    
   5.86700       14.1310    
   5.86800       14.1310    
   5.86900       14.1310    
   5.87000       14.1309    
   5.87100       14.1309    
   5.87200       14.1309    
   5.87300       14.1309    
   5.87400       14.1309    
   5.87500       14.1308    
   5.87600       14.1308    
   5.87700       14.1308    
   5.87800       14.1308    
   5.87900       14.1307    
   5.88000       14.1307    
   5.88100       14.1307    
   5.88200       14.1307    
   5.88300       14.1307    
   5.88400       14.1306    
   5.88500       14.1306    
   5.88600       14.1306    
   5.88700       14.1306    
   5.88800       14.1306    
   5.88900       14.1305    
   5.89000       14.1305    
   5.89100       14.1305    
   5.89200       14.1305    
   5.89300       14.1305    
   5.89400       14.1304    
   5.89500       14.1304    
   5.89600       14.1304    
   5.89700       14.1304    
   5.89800       14.1304    
   5.89900       14.1303    
   5.90000       14.1303    
   5.90100       14.1303    
   5.90200       14.1303    
   5.90300       14.1302    
   5.90400       14.1302    
   5.90500       14.1302    
   5.90600       14.1302    
   5.90700       14.1302    
   5.90800       14.1301    
   5.90900       14.1301    
   5.91000       14.1301    
   5.91100       14.1301    
   5.91200       14.1301    
   5.91300       14.1300    
   5.91400       14.1300    
   5.91500       14.1300    
   5.91600       14.1300    
   5.91700       14.1300    
   5.91800       14.1299    
   5.91900       14.1299    
   5.92000       14.1299    
   5.92100       14.1299    
   5.92200       14.1299    
   5.92300       14.1298    
   5.92400       14.1298    
   5.92500       14.1298    
   5.92600       14.1298    
   5.92700       14.1298    
   5.92800       14.1297    
   5.92900       14.1297    
   5.93000       14.1297    
   5.93100       14.1297    
   5.93200       14.1297    
   5.93300       14.1296    
   5.93400       14.1296    
   5.93500       14.1296    
   5.93600       14.1296    
   5.93700       14.1296    
   5.93800       14.1295    
   5.93900       14.1295    
   5.94000       14.1295    
   5.94100       14.1295    
   5.94200       14.1295    
   5.94300       14.1294    
   5.94400       14.1294    
   5.94500       14.1294    
   5.94600       14.1294    
   5.94700       14.1294    
   5.94800       14.1293    
   5.94900       14.1293    
   5.95000       14.1293    
   5.95100       14.1293    
   5.95200       14.1293    
   5.95300       14.1292    
   5.95400       14.1292    
   5.95500       14.1292    
   5.95600       14.1292    
   5.95700       14.1292    
   5.95800       14.1291    
   5.95900       14.1291    
   5.96000       14.1291    
   5.96100       14.1291    
   5.96200       14.1291    
   5.96300       14.1290    
   5.96400       14.1290    
   5.96500       14.1290    
   5.96600       14.1290    
   5.96700       14.1290    
   5.96800       14.1290    
   5.96900       14.1289    
   5.97000       14.1289    
   5.97100       14.1289    
   5.97200       14.1289    
   5.97300       14.1289    
   5.97400       14.1288    
   5.97500       14.1288    
   5.97600       14.1288    
   5.97700       14.1288    
   5.97800       14.1288    
   5.97900       14.1287    
   5.98000       14.1287    
   5.98100       14.1287    
   5.98200       14.1287    
   5.98300       14.1287    
   5.98400       14.1286    
   5.98500       14.1286    
   5.98600       14.1286    
   5.98700       14.1286    
   5.98800       14.1286    
   5.98900       14.1285    
   5.99000       14.1285    
   5.99100       14.1285    
   5.99200       14.1285    
   5.99300       14.1285    
   5.99400       14.1285    
   5.99500       14.1284    
   5.99600       14.1284    
   5.99700       14.1284    
   5.99800       14.1284    
   5.99900       14.1284    
   6.00000       14.1283    
 ]
set(gcf,'unit','centimeters','position',[5,5,18,15]);
% loglog(dt2,c2A2,'o-','MarkerSize',8,'LineWidth',3.0,'Color',[0.1 0.3 0.9]);hold on%u
% loglog(dt2,c2B2,'v-','MarkerSize',6,'LineWidth',2.0,'Color',[0.2 0.7 0.4]);hold on%p
plot(A1(:,1),A1(:,2),'o-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0 0.4470 0.7410]);hold on%p
plot(A10(:,1),A10(:,2),'+-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.8500 0.3250 0.0980]);hold on%p
plot(A100(:,1),A100(:,2),'^-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.9290 0.6940 0.1250]);hold on%p
plot(A1000(:,1),A1000(:,2),'s-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.4660 0.6740 0.1880]);hold on%p
plot(A10000(:,1),A10000(:,2),'d-','MarkerSize',0.1,'LineWidth',1.5,'Color',[0.6350 0.0780 0.1840]);hold on%p
%   loglog(x,y32,'-.','LineWidth',1.2,'Color',[0.5 0.3 0.8]); hold on%slope2
 q=legend('BDF2,\Deltat=0.001:C_0=1','BDF2,\Deltat=0.001:C_0=10','BDF2,\Deltat=0.001:C_0=100','BDF2,\Deltat=0.001:C_0=1000','BDF2,\Deltat=0.001:C_0=10000');hold on
grid on;
set(q,'Location','northeast','NumColumns',1,'FontSize',15);
% title('Ex2: \nu=0.01, N_x=N_y=64')
xlabel('time');
ylabel('Total Energy');
% axis([2e-5,5e-2,2e-8,4e-0]);
set(gca,'FontSize',15);
savepng('ex3-energy-2ord-0001.png');



function savepng(filename)
    fig = gcf; 
    fig.PaperPositionMode = 'auto'; 
    fig_pos = fig.PaperPosition; 
    fig.PaperSize = [fig_pos(3) fig_pos(4)];
    print(fig,filename,'-dpng')
end

